Integral of the double-emission eikonal function for a massive and a massless emitter at an arbitrary angle

We present an analytic calculation of the integrated double-emission eikonal function of a massive and a massless emitter whose momenta are at an arbitrary angle to each other. This quantity provides one of the required ingredients for extending the nested soft-collinear subtraction scheme to processes with massive final-state particles. To calculate it, we use the standard methodology involving reverse unitarity and its extension to cases with Heaviside functions, integration-by-parts technology and reduction to master integrals, and differential equations. In addition, we also describe a semi-numerical method based on the subtraction of infra-red and collinear singularities from the eikonal function, allowing us to extract divergences of the integrated eikonal function analytically, and to derive a simple integral representation for the finite remainder.

==> anc/I11 <==
(*

   x = beta
   y = cos(theta)

The different orders of the expansions of I_{11} in \epsilon, see Eqs. (3.8-3.10) in the paper.

 *)

{I11[0] -> -1/2, I11[1] -> -1/2*Log[1 - x] - Log[1 + x]/2 + Log[1 - x*y], 
 I11[2] -> -1/4*Log[1 - x]^2 - (Log[1 - x]*Log[1 + x])/2 - Log[1 + x]^2/4 + 
   Log[1 - x]*Log[1 - x*y] + Log[1 + x]*Log[1 - x*y] - Log[1 - x*y]^2 - 
   PolyLog[2, -((x*(1 - y))/(1 - x))] - PolyLog[2, (x*(1 + y))/(1 + x)], 
 I11[3] -> (Pi^2*Log[1 - x])/12 - (Pi^2*Log[1 + x])/12 - 
   (3*Log[1 - y]*PolyLog[2, (-4*x)/(1 - x)^2])/16 - 
   (Log[1 + y]*PolyLog[2, (-4*x)/(1 - x)^2])/16 + 
   (Log[1 - x*y]*PolyLog[2, (-4*x)/(1 - x)^2])/4 - 
   (3*Log[1 - y]*PolyLog[2, (4*x)/(1 + x)^2])/16 - 
   (Log[1 + y]*PolyLog[2, (4*x)/(1 + x)^2])/16 + 
   (Log[1 - x*y]*PolyLog[2, (4*x)/(1 + x)^2])/4 + 
   (Log[1 - x]*PolyLog[2, -(((1 + x)*(1 - y))/((1 - x)*(1 + y)))])/4 - 
   (Log[1 + x]*PolyLog[2, -(((1 + x)*(1 - y))/((1 - x)*(1 + y)))])/4 - 
   (3*Log[1 - x]*PolyLog[2, -(((1 - x)*(1 + y))/((1 + x)*(1 - y)))])/4 + 
   (3*Log[1 + x]*PolyLog[2, -(((1 - x)*(1 + y))/((1 + x)*(1 - y)))])/4 + 
   PolyLog[3, (-4*x)/(1 - x)^2]/4 - 2*PolyLog[3, (-2*x)/(1 - x)] + 
   PolyLog[3, (4*x)/(1 + x)^2]/4 + PolyLog[3, -((1 - x)/(1 + x))] - 
   2*PolyLog[3, (2*x)/(1 + x)] - PolyLog[3, -((1 - y)/(1 + y))]/4 + 
   PolyLog[3, -(((1 + x)*(1 - y))/((1 - x)*(1 + y)))]/4 - 
   (3*PolyLog[3, -((1 + y)/(1 - y))])/4 + 
   (3*PolyLog[3, -(((1 - x)*(1 + y))/((1 + x)*(1 - y)))])/4 + 
   2*PolyLog[3, (x*(1 - y))/(1 - x*y)] + 
   2*PolyLog[3, -((x*(1 + y))/(1 - x*y))] + (3*Zeta[3])/4, 
 I11[4] -> (107*Pi^4)/4320 + (4*Li22[(1 + y)/2, (2*x)/(1 + x)])/3 - 
   (2*Li22[(x*(1 + y))/(1 + x), 2/(1 + y)])/3 - 
   (4*Li22[(1 - x)/(1 - x*y), (1 + y)/2])/3 + 
   (4*Li22[(x*(1 - y))/(1 - x*y), (2*(1 - x*y))/((1 + x)*(1 - y))])/3 - 
   (2*Li22[((1 + x)*(1 - y))/(2*(1 - x*y)), (2*x)/(1 + x)])/3 + 
   (2*Li22[(1 - x*y)/(1 + x), ((1 + x)*(1 - y))/(2*(1 - x*y))])/3 - 
   (Pi^2*Log[1 - x*y]^2)/9 - (2*Pi^2*PolyLog[2, x])/9 + 
   (7*Pi^2*PolyLog[2, (-4*x)/(1 - x)^2])/144 + 
   (5*Pi^2*PolyLog[2, (-2*x)/(1 - x)])/36 - PolyLog[2, (-2*x)/(1 - x)]^2/3 - 
   (2*Pi^2*PolyLog[2, -(x/(1 - x))])/9 + (7*Pi^2*PolyLog[2, (4*x)/(1 + x)^2])/
    144 + (PolyLog[2, (-4*x)/(1 - x)^2]*PolyLog[2, (1 - x)/(1 + x)])/24 + 
   (PolyLog[2, (-2*x)/(1 - x)]*PolyLog[2, (1 - x)/(1 + x)])/6 + 
   (PolyLog[2, (4*x)/(1 + x)^2]*PolyLog[2, (1 - x)/(1 + x)])/24 - 
   (17*Pi^2*PolyLog[2, (1 - y)/2])/72 - 
   (PolyLog[2, (1 - x)/(1 + x)]*PolyLog[2, (1 - y)/2])/2 - 
   (13*PolyLog[2, (1 - y)/2]^2)/24 - 
   (4*Pi^2*PolyLog[2, -((x*(1 - y))/(1 - x))])/9 - 
   (8*Log[1 - x]*Log[1 + x]*PolyLog[2, -((x*(1 - y))/(1 - x))])/9 + 
   (8*Log[1 + x]*Log[1 - x*y]*PolyLog[2, -((x*(1 - y))/(1 - x))])/9 + 
   (2*PolyLog[2, -((x*(1 - y))/(1 - x))]^2)/3 + 
   (Pi^2*PolyLog[2, -((1 - y)/(1 + y))])/18 + 
   (PolyLog[2, (-4*x)/(1 - x)^2]*PolyLog[2, -((1 - y)/(1 + y))])/24 + 
   (PolyLog[2, (4*x)/(1 + x)^2]*PolyLog[2, -((1 - y)/(1 + y))])/24 - 
   PolyLog[2, -((1 - y)/(1 + y))]^2/12 + 
   (PolyLog[2, (-4*x)/(1 - x)^2]*PolyLog[2, 
      -(((1 + x)*(1 - y))/((1 - x)*(1 + y)))])/12 + 
   (PolyLog[2, (4*x)/(1 + x)^2]*PolyLog[2, 
      -(((1 + x)*(1 - y))/((1 - x)*(1 + y)))])/12 - 
   (131*Pi^2*PolyLog[2, (1 + y)/2])/216 + 
   (PolyLog[2, (1 - x)/(1 + x)]*PolyLog[2, (1 + y)/2])/6 - 
   (2*PolyLog[2, (2*x)/(1 + x)]*PolyLog[2, (1 + y)/2])/3 - 
   (25*PolyLog[2, (1 - y)/2]*PolyLog[2, (1 + y)/2])/36 + 
   (PolyLog[2, -((1 - y)/(1 + y))]*PolyLog[2, (1 + y)/2])/6 - 
   (43*PolyLog[2, (1 + y)/2]^2)/72 + (5*Pi^2*PolyLog[2, (x*(1 + y))/(1 + x)])/
    36 + (PolyLog[2, (1 - x)/(1 + x)]*PolyLog[2, (x*(1 + y))/(1 + x)])/6 + 
   2*PolyLog[2, (2*x)/(1 + x)]*PolyLog[2, (x*(1 + y))/(1 + x)] - 
   (2*PolyLog[2, (1 + y)/2]*PolyLog[2, (x*(1 + y))/(1 + x)])/3 - 
   PolyLog[2, (x*(1 + y))/(1 + x)]^2/3 - 
   (17*Pi^2*PolyLog[2, -((1 + y)/(1 - y))])/54 - 
   (PolyLog[2, (-4*x)/(1 - x)^2]*PolyLog[2, -((1 + y)/(1 - y))])/24 - 
   (PolyLog[2, (4*x)/(1 + x)^2]*PolyLog[2, -((1 + y)/(1 - y))])/24 - 
   (17*PolyLog[2, (1 - y)/2]*PolyLog[2, -((1 + y)/(1 - y))])/18 + 
   (17*PolyLog[2, -((1 + y)/(1 - y))]^2)/36 - 
   (2*Pi^2*PolyLog[2, -(((1 - x)*(1 + y))/((1 + x)*(1 - y)))])/27 - 
   (PolyLog[2, (-4*x)/(1 - x)^2]*PolyLog[2, 
      -(((1 - x)*(1 + y))/((1 + x)*(1 - y)))])/12 - 
   (PolyLog[2, (4*x)/(1 + x)^2]*PolyLog[2, 
      -(((1 - x)*(1 + y))/((1 + x)*(1 - y)))])/12 + 
   PolyLog[2, -(((1 - x)*(1 + y))/((1 + x)*(1 - y)))]^2/9 - 
   (Pi^2*PolyLog[2, (1 - x)/(1 - x*y)])/36 + 
   (Log[1 - x]^2*PolyLog[2, (1 - x)/(1 - x*y)])/2 - 
   (Log[1 + x]*Log[1 - x*y]*PolyLog[2, (1 - x)/(1 - x*y)])/3 - 
   (Log[1 - x*y]^2*PolyLog[2, (1 - x)/(1 - x*y)])/2 - 
   (2*PolyLog[2, x]*PolyLog[2, (1 - x)/(1 - x*y)])/3 + 
   (5*PolyLog[2, (-4*x)/(1 - x)^2]*PolyLog[2, (1 - x)/(1 - x*y)])/24 + 
   (PolyLog[2, (-2*x)/(1 - x)]*PolyLog[2, (1 - x)/(1 - x*y)])/3 + 
   (PolyLog[2, (4*x)/(1 + x)^2]*PolyLog[2, (1 - x)/(1 - x*y)])/24 - 
   (PolyLog[2, (1 - x)/(1 + x)]*PolyLog[2, (1 - x)/(1 - x*y)])/6 - 
   (PolyLog[2, -(x^2/(1 - x^2))]*PolyLog[2, (1 - x)/(1 - x*y)])/6 + 
   (PolyLog[2, (1 - y)/2]*PolyLog[2, (1 - x)/(1 - x*y)])/3 - 
   (4*PolyLog[2, -((x*(1 - y))/(1 - x))]*PolyLog[2, (1 - x)/(1 - x*y)])/3 + 
   PolyLog[2, (1 - x)/(1 - x*y)]^2/6 - 
   (13*Pi^2*PolyLog[2, (x*(1 - y))/(1 - x*y)])/36 + 
   (Log[1 - x]^2*PolyLog[2, (x*(1 - y))/(1 - x*y)])/6 - 
   (Log[1 + x]*Log[1 - x*y]*PolyLog[2, (x*(1 - y))/(1 - x*y)])/9 - 
   (Log[1 - x*y]^2*PolyLog[2, (x*(1 - y))/(1 - x*y)])/6 - 
   (2*PolyLog[2, x]*PolyLog[2, (x*(1 - y))/(1 - x*y)])/9 + 
   (PolyLog[2, (-4*x)/(1 - x)^2]*PolyLog[2, (x*(1 - y))/(1 - x*y)])/72 - 
   (PolyLog[2, (4*x)/(1 + x)^2]*PolyLog[2, (x*(1 - y))/(1 - x*y)])/24 - 
   (PolyLog[2, (1 - x)/(1 + x)]*PolyLog[2, (x*(1 - y))/(1 - x*y)])/6 - 
   (13*PolyLog[2, (2*x)/(1 + x)]*PolyLog[2, (x*(1 - y))/(1 - x*y)])/9 - 
   (PolyLog[2, -(x^2/(1 - x^2))]*PolyLog[2, (x*(1 - y))/(1 - x*y)])/18 - 
   (PolyLog[2, (1 - y)/2]*PolyLog[2, (x*(1 - y))/(1 - x*y)])/3 - 
   (PolyLog[2, (1 + y)/2]*PolyLog[2, (x*(1 - y))/(1 - x*y)])/3 + 
   PolyLog[2, (x*(1 - y))/(1 - x*y)]^2/3 + 
   (Pi^2*PolyLog[2, ((1 + x)*(1 - y))/(2*(1 - x*y))])/4 - 
   (PolyLog[2, (1 - x)/(1 + x)]*PolyLog[2, ((1 + x)*(1 - y))/(2*(1 - x*y))])/
    6 + (2*PolyLog[2, (2*x)/(1 + x)]*PolyLog[2, ((1 + x)*(1 - y))/
       (2*(1 - x*y))])/3 + (2*PolyLog[2, (1 - y)/2]*
     PolyLog[2, ((1 + x)*(1 - y))/(2*(1 - x*y))])/3 - 
   (2*PolyLog[2, -(((1 - x)*(1 + y))/((1 + x)*(1 - y)))]*
     PolyLog[2, ((1 + x)*(1 - y))/(2*(1 - x*y))])/9 + 
   (PolyLog[2, (1 - x)/(1 - x*y)]*PolyLog[2, ((1 + x)*(1 - y))/
       (2*(1 - x*y))])/3 + (PolyLog[2, (x*(1 - y))/(1 - x*y)]*
     PolyLog[2, ((1 + x)*(1 - y))/(2*(1 - x*y))])/3 + 
   PolyLog[2, ((1 + x)*(1 - y))/(2*(1 - x*y))]^2/2 + 
   (43*Pi^2*PolyLog[2, ((1 - x)*(1 + y))/(2*(1 - x*y))])/108 + 
   (PolyLog[2, (1 - x)/(1 + x)]*PolyLog[2, ((1 - x)*(1 + y))/(2*(1 - x*y))])/
    2 - PolyLog[2, (1 + y)/2]*PolyLog[2, ((1 - x)*(1 + y))/(2*(1 - x*y))] + 
   (2*PolyLog[2, (1 - x)/(1 - x*y)]*PolyLog[2, ((1 - x)*(1 + y))/
       (2*(1 - x*y))])/3 - (PolyLog[2, (x*(1 - y))/(1 - x*y)]*
     PolyLog[2, ((1 - x)*(1 + y))/(2*(1 - x*y))])/3 + 
   (PolyLog[2, ((1 + x)*(1 - y))/(2*(1 - x*y))]*
     PolyLog[2, ((1 - x)*(1 + y))/(2*(1 - x*y))])/9 + 
   (5*PolyLog[2, ((1 - x)*(1 + y))/(2*(1 - x*y))]^2)/9 + 
   (PolyLog[2, (-4*x)/(1 - x)^2]*PolyLog[2, -((x*(1 + y))/(1 - x*y))])/12 + 
   (PolyLog[2, (4*x)/(1 + x)^2]*PolyLog[2, -((x*(1 + y))/(1 - x*y))])/12 - 
   PolyLog[2, (1 - x)/(1 - x*y)]*PolyLog[2, -((x*(1 + y))/(1 - x*y))] - 
   (PolyLog[2, (x*(1 - y))/(1 - x*y)]*PolyLog[2, -((x*(1 + y))/(1 - x*y))])/
    3 - PolyLog[2, -((x*(1 + y))/(1 - x*y))]^2/3 + 
   (Pi^2*PolyLog[2, (1 - x*y)/(1 + x)])/36 + 
   (PolyLog[2, (1 - x)/(1 + x)]*PolyLog[2, (1 - x*y)/(1 + x)])/6 + 
   (2*PolyLog[2, (2*x)/(1 + x)]*PolyLog[2, (1 - x*y)/(1 + x)])/3 - 
   (PolyLog[2, (1 + y)/2]*PolyLog[2, (1 - x*y)/(1 + x)])/3 - 
   (PolyLog[2, (x*(1 - y))/(1 - x*y)]*PolyLog[2, (1 - x*y)/(1 + x)])/3 - 
   (PolyLog[2, ((1 - x)*(1 + y))/(2*(1 - x*y))]*
     PolyLog[2, (1 - x*y)/(1 + x)])/3 + 
   (2*PolyLog[2, -((x*(1 + y))/(1 - x*y))]*PolyLog[2, (1 - x*y)/(1 + x)])/3 - 
   PolyLog[2, (1 - x*y)/(1 + x)]^2/6 - 
   (4*Log[1 - x]*PolyLog[3, (2*x)/(1 + x)])/3 - 
   (8*Log[1 + x]*PolyLog[3, (2*x)/(1 + x)])/3 + 
   4*Log[1 - x*y]*PolyLog[3, (2*x)/(1 + x)] - 
   (8*Log[1 + x]*PolyLog[3, -((x*(1 - y))/(1 - x))])/3 - 
   (Log[1 - x]*PolyLog[3, -(((1 + x)*(1 - y))/((1 - x)*(1 + y)))])/2 + 
   (Log[1 + x]*PolyLog[3, -(((1 + x)*(1 - y))/((1 - x)*(1 + y)))])/2 + 
   (8*Log[2]*PolyLog[3, (1 + y)/2])/3 - (4*Log[1 - x]*PolyLog[3, (1 + y)/2])/
    3 + (4*Log[1 + x]*PolyLog[3, (1 + y)/2])/3 - 
   (8*Log[1 - y]*PolyLog[3, (1 + y)/2])/3 + 
   (4*Log[1 - x]*PolyLog[3, (x*(1 + y))/(1 + x)])/3 - 
   (4*Log[1 + x]*PolyLog[3, (x*(1 + y))/(1 + x)])/3 - 
   (Log[1 - x]*PolyLog[3, -(((1 - x)*(1 + y))/((1 + x)*(1 - y)))])/2 + 
   (Log[1 + x]*PolyLog[3, -(((1 - x)*(1 + y))/((1 + x)*(1 - y)))])/2 - 
   (8*Log[2]*PolyLog[3, (1 - x)/(1 - x*y)])/3 + 
   (8*Log[1 - y]*PolyLog[3, (1 - x)/(1 - x*y)])/3 - 
   (8*Log[1 - x*y]*PolyLog[3, (1 - x)/(1 - x*y)])/3 - 
   (8*Log[1 - x]*PolyLog[3, (x*(1 - y))/(1 - x*y)])/3 - 
   (4*Log[2]*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/3 + 
   2*Log[1 - x]*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))] - 
   (2*Log[1 + x]*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/3 + 
   (4*Log[1 + y]*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/3 - 
   (4*Log[1 - x*y]*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/3 + 
   (4*Log[2]*PolyLog[3, (1 - x*y)/(1 + x)])/3 - 
   (4*Log[1 + y]*PolyLog[3, (1 - x*y)/(1 + x)])/3 - 
   2*PolyLog[4, (-2*x)/(1 - x)] + PolyLog[4, (1 - x)/(1 + x)] - 
   2*PolyLog[4, (2*x)/(1 + x)] - (10*PolyLog[4, (1 - y)/2])/3 + 
   4*PolyLog[4, -((x*(1 - y))/(1 - x))] - 
   PolyLog[4, -(((1 + x)*(1 - y))/((1 - x)*(1 + y)))]/2 + 
   2*PolyLog[4, (1 + y)/2] - (8*PolyLog[4, (x*(1 + y))/(1 + x)])/3 + 
   (7*PolyLog[4, -((1 + y)/(1 - y))])/3 + 
   (7*PolyLog[4, -(((1 - x)*(1 + y))/((1 + x)*(1 - y)))])/6 - 
   4*PolyLog[4, (1 - x)/(1 - x*y)] + (22*PolyLog[4, (x*(1 - y))/(1 - x*y)])/
    3 + (2*PolyLog[4, ((1 - x)*(1 + y))/(2*(1 - x*y))])/3 + 
   2*PolyLog[4, (1 - x*y)/(1 + x)] + Log[1 - x]*Zeta[3] + 
   (5*Log[1 + x]*Zeta[3])/3}


==> anc/SSm0_tldI <==
(*

  Result for the \tilde{I} with normalization factor omitted

   x = beta
   y = cos(theta)

 *)

SeriesData[ep, 0, {-1/12, (25 - 24*Log[2] - 12*Log[1 - x] - 12*Log[1 + x] +
    24*Log[1 - x*y])/72, -131/216 + (59*Log[2])/36 + Log[2]^2/3 - 
   (-Log[1 - x] + Log[1 + x])/(3*x) + 
   (37*(Log[1 - x] + Log[1 + x] - 2*Log[1 - x*y]))/36 - 
   (2*Log[2]*(Log[1 - x] + Log[1 + x] - 2*Log[1 - x*y]))/3 + 
   (Log[1 - x]^2 - 2*Log[1 - x]*Log[1 + x] - Log[1 + x]^2 + 
     4*Log[1 + x]*Log[1 - x*y] - 2*Log[1 - x*y]^2 - 
     4*PolyLog[2, (x*(1 + y))/(1 + x)] + 4*PolyLog[2, (x*(1 - y))/(1 - x*y)])/
    6, 613/648 - (23*Pi^2)/(144*(1 + x^2 - 2*x*y)^2) - 
   (11*Pi^2*x^2)/(72*(1 + x^2 - 2*x*y)^2) - 
   (5*Pi^2*x^4)/(48*(1 + x^2 - 2*x*y)^2) + 
   (19*Pi^2*x*y)/(36*(1 + x^2 - 2*x*y)^2) + (11*Pi^2*x^3*y)/
    (36*(1 + x^2 - 2*x*y)^2) - (17*Pi^2*x^2*y^2)/(36*(1 + x^2 - 2*x*y)^2) + 
   (Pi^2*x^4*y^2)/(18*(1 + x^2 - 2*x*y)^2) + 
   (2*x*Sqrt[1 - y^2]*(Im[PolyLog[2, 1/2 - ((I/2)*(1 + y))/Sqrt[1 - y^2]]] - 
      Im[PolyLog[2, 1/2 + ((I/2)*(1 + y))/Sqrt[1 - y^2]]]))/
    (3*(1 + x^2 - 2*x*y)^2) - 
   (x^2*y*Sqrt[1 - y^2]*
     (Im[PolyLog[2, 1/2 - ((I/2)*(1 + y))/Sqrt[1 - y^2]]] - 
      Im[PolyLog[2, 1/2 + ((I/2)*(1 + y))/Sqrt[1 - y^2]]]))/
    (1 + x^2 - 2*x*y)^2 + (x^4*y*Sqrt[1 - y^2]*
     (Im[PolyLog[2, 1/2 - ((I/2)*(1 + y))/Sqrt[1 - y^2]]] - 
      Im[PolyLog[2, 1/2 + ((I/2)*(1 + y))/Sqrt[1 - y^2]]]))/
    (3*(1 + x^2 - 2*x*y)^2) + 
   (2*x*Sqrt[1 - y^2]*(Im[PolyLog[2, (1 - x)/2 - ((I/2)*(-1 + x)*(1 + y))/
          Sqrt[1 - y^2]]] - Im[PolyLog[2, (1 - x)/2 + 
         ((I/2)*(-1 + x)*(1 + y))/Sqrt[1 - y^2]]]))/(3*(1 + x^2 - 2*x*y)^2) - 
   (x^2*y*Sqrt[1 - y^2]*(Im[PolyLog[2, (1 - x)/2 - ((I/2)*(-1 + x)*(1 + y))/
          Sqrt[1 - y^2]]] - Im[PolyLog[2, (1 - x)/2 + 
         ((I/2)*(-1 + x)*(1 + y))/Sqrt[1 - y^2]]]))/(1 + x^2 - 2*x*y)^2 + 
   (x^4*y*Sqrt[1 - y^2]*(Im[PolyLog[2, (1 - x)/2 - ((I/2)*(-1 + x)*(1 + y))/
          Sqrt[1 - y^2]]] - Im[PolyLog[2, (1 - x)/2 + 
         ((I/2)*(-1 + x)*(1 + y))/Sqrt[1 - y^2]]]))/(3*(1 + x^2 - 2*x*y)^2) - 
   (2*x*Sqrt[1 - y^2]*(Im[PolyLog[2, (x - x*y)/(-1 + x) + 
         (I*x*Sqrt[1 - y^2])/(1 - x)]] - 
      Im[PolyLog[2, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/(-1 + x)]]))/
    (3*(1 + x^2 - 2*x*y)^2) + 
   (x^2*y*Sqrt[1 - y^2]*(Im[PolyLog[2, (x - x*y)/(-1 + x) + 
         (I*x*Sqrt[1 - y^2])/(1 - x)]] - 
      Im[PolyLog[2, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/(-1 + x)]]))/
    (1 + x^2 - 2*x*y)^2 - (x^4*y*Sqrt[1 - y^2]*
     (Im[PolyLog[2, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/(1 - x)]] - 
      Im[PolyLog[2, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/(-1 + x)]]))/
    (3*(1 + x^2 - 2*x*y)^2) - 
   (x*Sqrt[1 - y^2]*(Im[PolyLog[2, ((-2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/
          (-1 + x^2) + (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]] - 
      Im[PolyLog[2, ((2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/(-1 + x^2) + 
         (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]]))/
    (3*(1 + x^2 - 2*x*y)^2) + 
   (x^2*y*Sqrt[1 - y^2]*(Im[PolyLog[2, ((-2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/
          (-1 + x^2) + (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]] - 
      Im[PolyLog[2, ((2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/(-1 + x^2) + 
         (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]]))/
    (2*(1 + x^2 - 2*x*y)^2) - 
   (x^4*y*Sqrt[1 - y^2]*(Im[PolyLog[2, ((-2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/
          (-1 + x^2) + (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]] - 
      Im[PolyLog[2, ((2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/(-1 + x^2) + 
         (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]]))/
    (6*(1 + x^2 - 2*x*y)^2) + (Pi^2*Log[2])/18 - 
   (289*Log[2])/(108*(1 + x^2 - 2*x*y)) - (325*x^2*Log[2])/
    (108*(1 + x^2 - 2*x*y)) + (307*x*y*Log[2])/(54*(1 + x^2 - 2*x*y)) - 
   (4*Pi*x*Sqrt[1 - y^2]*Log[2])/(3*(-1 - x^2 + 2*x*y)^2) + 
   (2*Pi*x^2*y*Sqrt[1 - y^2]*Log[2])/(-1 - x^2 + 2*x*y)^2 - 
   (2*Pi*x^4*y*Sqrt[1 - y^2]*Log[2])/(3*(-1 - x^2 + 2*x*y)^2) - 
   (95*Log[2]^2)/(36*(1 + x^2 - 2*x*y)^2) - (77*x^2*Log[2]^2)/
    (18*(1 + x^2 - 2*x*y)^2) - (83*x^4*Log[2]^2)/(36*(1 + x^2 - 2*x*y)^2) + 
   (89*x*y*Log[2]^2)/(9*(1 + x^2 - 2*x*y)^2) + (77*x^3*y*Log[2]^2)/
    (9*(1 + x^2 - 2*x*y)^2) - (86*x^2*y^2*Log[2]^2)/(9*(1 + x^2 - 2*x*y)^2) + 
   (x^4*y^2*Log[2]^2)/(3*(1 + x^2 - 2*x*y)^2) - (2*Log[2]^3)/9 - 
   (4*Pi*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])*
     Log[1 - x])/3 - 
   ((ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])^2*
     Log[1 - x])/3 + 4*Pi*ArcTan[y, Sqrt[1 - y^2]]*Log[1 - x] + 
   (4*x*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*Log[1 - x])/
    (3*(1 + x^2 - 2*x*y)^2) - (2*x^2*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*
     Log[1 - x])/(1 + x^2 - 2*x*y)^2 + 
   (2*x^4*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*Log[1 - x])/
    (3*(1 + x^2 - 2*x*y)^2) + 
   (4*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])*
     ArcTan[y, Sqrt[1 - y^2]]*Log[1 - x])/3 - 
   (7*ArcTan[y, Sqrt[1 - y^2]]^2*Log[1 - x])/3 + 
   (4*Pi*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])*
     Log[x])/3 + (2*x*Sqrt[1 - y^2]*(ArcTan[x - y, -Sqrt[1 - y^2]] - 
      ArcTan[x - y, Sqrt[1 - y^2]])*Log[x])/(3*(1 + x^2 - 2*x*y)^2) - 
   (x^2*y*Sqrt[1 - y^2]*(ArcTan[x - y, -Sqrt[1 - y^2]] - 
      ArcTan[x - y, Sqrt[1 - y^2]])*Log[x])/(1 + x^2 - 2*x*y)^2 + 
   (x^4*y*Sqrt[1 - y^2]*(ArcTan[x - y, -Sqrt[1 - y^2]] - 
      ArcTan[x - y, Sqrt[1 - y^2]])*Log[x])/(3*(1 + x^2 - 2*x*y)^2) + 
   ((ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])^2*Log[x])/
    3 - (8*Pi*ArcTan[y, Sqrt[1 - y^2]]*Log[x])/3 - 
   (4*x*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*Log[x])/
    (3*(1 + x^2 - 2*x*y)^2) + (2*x^2*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*
     Log[x])/(1 + x^2 - 2*x*y)^2 - 
   (2*x^4*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*Log[x])/
    (3*(1 + x^2 - 2*x*y)^2) - 
   (4*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])*
     ArcTan[y, Sqrt[1 - y^2]]*Log[x])/3 + 
   (4*ArcTan[y, Sqrt[1 - y^2]]^2*Log[x])/3 + 
   (2*x*Sqrt[1 - y^2]*(2*Pi*Log[2] - Pi*Log[1 - x] + 2*Pi*Log[x]))/
    (3*(-1 - x^2 + 2*x*y)^2) - 
   (x^2*y*Sqrt[1 - y^2]*(2*Pi*Log[2] - Pi*Log[1 - x] + 2*Pi*Log[x]))/
    (-1 - x^2 + 2*x*y)^2 + (x^4*y*Sqrt[1 - y^2]*
     (2*Pi*Log[2] - Pi*Log[1 - x] + 2*Pi*Log[x]))/(3*(-1 - x^2 + 2*x*y)^2) + 
   (2*Pi*ArcTan[y, Sqrt[1 - y^2]]*Log[1 + x])/3 + 
   (2*x*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*Log[1 + x])/
    (3*(1 + x^2 - 2*x*y)^2) - (x^2*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*
     Log[1 + x])/(1 + x^2 - 2*x*y)^2 + 
   (x^4*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*Log[1 + x])/
    (3*(1 + x^2 - 2*x*y)^2) + 
   (2*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])*
     ArcTan[y, Sqrt[1 - y^2]]*Log[1 + x])/3 - 
   (4*ArcTan[y, Sqrt[1 - y^2]]^2*Log[1 + x])/3 + 
   (83*(-Log[1 - x] + Log[1 + x]))/(36*x*(1 + x^2 - 2*x*y)) + 
   (71*x*(-Log[1 - x] + Log[1 + x]))/(36*(1 + x^2 - 2*x*y)) + 
   (x^2*y*(-Log[1 - x] + Log[1 + x]))/(3*(1 + x^2 - 2*x*y)) + 
   (83*y*(-Log[1 - x] + Log[1 + x]))/(18*(-1 - x^2 + 2*x*y)) - 
   (4*Log[2]*(-Log[1 - x] + Log[1 + x]))/(3*x) - 
   (Pi^2*(Log[1 - x] + Log[1 + x]))/9 + (40*Log[2]*(Log[1 - x] + Log[1 + x]))/
    9 + (Pi^2*Log[1 + x^2 - 2*x*y])/9 - 
   (2*Pi*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])*
     Log[1 + x^2 - 2*x*y])/3 - 
   ((ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])^2*
     Log[1 + x^2 - 2*x*y])/6 - (2*x*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*
     Log[1 + x^2 - 2*x*y])/(3*(1 + x^2 - 2*x*y)^2) + 
   (x^2*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*Log[1 + x^2 - 2*x*y])/
    (1 + x^2 - 2*x*y)^2 - (x^4*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*
     Log[1 + x^2 - 2*x*y])/(3*(1 + x^2 - 2*x*y)^2) + 
   (2*ArcTan[y, Sqrt[1 - y^2]]^2*Log[1 + x^2 - 2*x*y])/3 + 
   (Log[2]*Log[1 + x^2 - 2*x*y])/(2*(1 + x^2 - 2*x*y)^2) + 
   (x^4*Log[2]*Log[1 + x^2 - 2*x*y])/(6*(1 + x^2 - 2*x*y)^2) - 
   (4*x*y*Log[2]*Log[1 + x^2 - 2*x*y])/(3*(1 + x^2 - 2*x*y)^2) + 
   (x^2*y^2*Log[2]*Log[1 + x^2 - 2*x*y])/(1 + x^2 - 2*x*y)^2 - 
   (x^4*y^2*Log[2]*Log[1 + x^2 - 2*x*y])/(3*(1 + x^2 - 2*x*y)^2) + 
   (2*Log[2]^2*Log[1 + x^2 - 2*x*y])/3 + 
   (x*y*(172*Log[1 - x] + 172*Log[1 + x] - 335*Log[1 - x*y]))/
    (27*(1 + x^2 - 2*x*y)) - (86*Log[1 - x] + 86*Log[1 + x] - 
     163*Log[1 - x*y])/(27*(1 + x^2 - 2*x*y)) - 
   (86*x^2*(Log[1 - x] + Log[1 + x] - 2*Log[1 - x*y]))/
    (27*(1 + x^2 - 2*x*y)) - (89*Log[2]*Log[1 - x*y])/
    (9*(1 + x^2 - 2*x*y)^2) - (160*x^2*Log[2]*Log[1 - x*y])/
    (9*(1 + x^2 - 2*x*y)^2) - (83*x^4*Log[2]*Log[1 - x*y])/
    (9*(1 + x^2 - 2*x*y)^2) + (344*x*y*Log[2]*Log[1 - x*y])/
    (9*(1 + x^2 - 2*x*y)^2) + (320*x^3*y*Log[2]*Log[1 - x*y])/
    (9*(1 + x^2 - 2*x*y)^2) - (338*x^2*y^2*Log[2]*Log[1 - x*y])/
    (9*(1 + x^2 - 2*x*y)^2) + (2*x^4*y^2*Log[2]*Log[1 - x*y])/
    (3*(1 + x^2 - 2*x*y)^2) - (4*Log[2]^2*Log[1 - x*y])/3 + 
   (-Log[1 - x]^2 + Log[1 + x]^2 + 2*PolyLog[2, -x] - 2*PolyLog[2, x])/
    (3*x) - (2*x^4*y^2*(Log[1 - x]*Log[1 + x] + PolyLog[2, x*y]))/
    (3*(1 + x^2 - 2*x*y)^2) + 
   (2*x^2*(23*Log[1 - x]*Log[1 + x] + 74*PolyLog[2, x*y]))/
    (9*(1 + x^2 - 2*x*y)^2) - 
   (4*x^3*y*(23*Log[1 - x]*Log[1 + x] + 74*PolyLog[2, x*y]))/
    (9*(1 + x^2 - 2*x*y)^2) + 
   (x^4*(26*Log[1 - x]*Log[1 + x] + 77*PolyLog[2, x*y]))/
    (9*(1 + x^2 - 2*x*y)^2) - 
   (4*x*y*(29*Log[1 - x]*Log[1 + x] + 80*PolyLog[2, x*y]))/
    (9*(1 + x^2 - 2*x*y)^2) + (32*Log[1 - x]*Log[1 + x] + 83*PolyLog[2, x*y])/
    (9*(1 + x^2 - 2*x*y)^2) + 
   (2*x^2*y^2*(55*Log[1 - x]*Log[1 + x] + 157*PolyLog[2, x*y]))/
    (9*(1 + x^2 - 2*x*y)^2) - (Pi^2/12 - Log[2]^2/2 + Log[2]*Log[1 - x] - 
     Log[1 - x]*Log[1 + x] - Log[1 + x]^2/2 + 
     Log[1 + x]*Log[1 + x^2 - 2*x*y] - PolyLog[2, (1 - x)/2] - 
     PolyLog[2, -x] - PolyLog[2, x] + 2*PolyLog[2, x*y] - 
     PolyLog[2, (x*(1 + y))/(1 + x)] + PolyLog[2, 
      (2*x*(1 - y))/(1 + x^2 - 2*x*y)] - PolyLog[2, (x*(1 + x)*(1 - y))/
       (1 + x^2 - 2*x*y)])/(2*(1 + x^2 - 2*x*y)^2) - 
   (x^4*(Pi^2/12 - Log[2]^2/2 + Log[2]*Log[1 - x] - Log[1 - x]*Log[1 + x] - 
      Log[1 + x]^2/2 + Log[1 + x]*Log[1 + x^2 - 2*x*y] - 
      PolyLog[2, (1 - x)/2] - PolyLog[2, -x] - PolyLog[2, x] + 
      2*PolyLog[2, x*y] - PolyLog[2, (x*(1 + y))/(1 + x)] + 
      PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)] - 
      PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)]))/
    (6*(1 + x^2 - 2*x*y)^2) + 
   (4*x*y*(Pi^2/12 - Log[2]^2/2 + Log[2]*Log[1 - x] - Log[1 - x]*Log[1 + x] - 
      Log[1 + x]^2/2 + Log[1 + x]*Log[1 + x^2 - 2*x*y] - 
      PolyLog[2, (1 - x)/2] - PolyLog[2, -x] - PolyLog[2, x] + 
      2*PolyLog[2, x*y] - PolyLog[2, (x*(1 + y))/(1 + x)] + 
      PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)] - 
      PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)]))/
    (3*(1 + x^2 - 2*x*y)^2) - 
   (x^2*y^2*(Pi^2/12 - Log[2]^2/2 + Log[2]*Log[1 - x] - 
      Log[1 - x]*Log[1 + x] - Log[1 + x]^2/2 + 
      Log[1 + x]*Log[1 + x^2 - 2*x*y] - PolyLog[2, (1 - x)/2] - 
      PolyLog[2, -x] - PolyLog[2, x] + 2*PolyLog[2, x*y] - 
      PolyLog[2, (x*(1 + y))/(1 + x)] + PolyLog[2, 
       (2*x*(1 - y))/(1 + x^2 - 2*x*y)] - PolyLog[2, (x*(1 + x)*(1 - y))/
        (1 + x^2 - 2*x*y)]))/(1 + x^2 - 2*x*y)^2 + 
   (x^4*y^2*(Pi^2/12 - Log[2]^2/2 + Log[2]*Log[1 - x] - 
      Log[1 - x]*Log[1 + x] - Log[1 + x]^2/2 + 
      Log[1 + x]*Log[1 + x^2 - 2*x*y] - PolyLog[2, (1 - x)/2] - 
      PolyLog[2, -x] - PolyLog[2, x] + 2*PolyLog[2, x*y] - 
      PolyLog[2, (x*(1 + y))/(1 + x)] + PolyLog[2, 
       (2*x*(1 - y))/(1 + x^2 - 2*x*y)] - PolyLog[2, (x*(1 + x)*(1 - y))/
        (1 + x^2 - 2*x*y)]))/(3*(1 + x^2 - 2*x*y)^2) + 
   (4*Log[2]*((-13*Pi^2)/12 + Log[2]^2/2 - Log[2]*Log[1 - x] + 
      Log[1 - x]*Log[1 + x] - Log[1 + x]^2/2 + PolyLog[2, (1 - x)/2] - 
      2*PolyLog[2, x*y] - PolyLog[2, (2*x*(1 + y))/(1 + x)^2]/2 + 
      PolyLog[2, (x*(1 + y))/(1 + x)] - 
      PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)]/2 + 
      PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)]))/3 + 
   (-37*Log[1 - x]^2 + 37*Log[1 + x]^2 - 148*Log[1 + x]*Log[1 - x*y] + 
     74*Log[1 - x*y]^2 + 18*PolyLog[2, -x] + 18*PolyLog[2, x] - 
     296*PolyLog[2, x*y] + 148*PolyLog[2, (x*(1 + y))/(1 + x)] - 
     148*PolyLog[2, (x*(1 - y))/(1 - x*y)])/36 + 
   (2*Log[2]*(Log[1 - x]^2 - 2*Log[1 - x]*Log[1 + x] - Log[1 + x]^2 + 
      4*Log[1 + x]*Log[1 - x*y] - 2*Log[1 - x*y]^2 + 4*PolyLog[2, x*y] - 
      4*PolyLog[2, (x*(1 + y))/(1 + x)] + 
      4*PolyLog[2, (x*(1 - y))/(1 - x*y)]))/3 - 
   (4*Log[1 - x]*(Re[PolyLog[2, 1 - (I*(1 + y))/Sqrt[1 - y^2]]] + 
      Re[PolyLog[2, 1 + (I*(1 + y))/Sqrt[1 - y^2]]]))/3 + 
   (4*Log[1 + x]*(Re[PolyLog[2, 1 - (I*(1 + y))/Sqrt[1 - y^2]]] + 
      Re[PolyLog[2, 1 + (I*(1 + y))/Sqrt[1 - y^2]]]))/3 + 
   (4*Log[1 - x]*(Re[PolyLog[2, (1 - x)/2 - ((I/2)*(-1 + x)*(1 + y))/
          Sqrt[1 - y^2]]] + Re[PolyLog[2, (1 - x)/2 + 
         ((I/2)*(-1 + x)*(1 + y))/Sqrt[1 - y^2]]]))/3 + 
   (4*Log[1 - x]*(Re[PolyLog[2, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/
          (1 - x)]] + Re[PolyLog[2, (x - x*y)/(-1 + x) + 
         (I*x*Sqrt[1 - y^2])/(-1 + x)]]))/3 + 
   (4*Log[1 + x]*(Re[PolyLog[2, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/
          (1 - x)]] + Re[PolyLog[2, (x - x*y)/(-1 + x) + 
         (I*x*Sqrt[1 - y^2])/(-1 + x)]]))/3 + 
   (4*Log[1 - x]*(Re[PolyLog[2, ((1 + x)*(x - y))/(1 + x^2 - 2*x*y) - 
         (I*(1 + x)*Sqrt[1 - y^2])/(1 + x^2 - 2*x*y)]] + 
      Re[PolyLog[2, ((1 + x)*(x - y))/(1 + x^2 - 2*x*y) + 
         (I*(1 + x)*Sqrt[1 - y^2])/(1 + x^2 - 2*x*y)]]))/3 + 
   (8*(Re[PolyLog[3, 1/2 - ((I/2)*(1 + y))/Sqrt[1 - y^2]]] + 
      Re[PolyLog[3, 1/2 + ((I/2)*(1 + y))/Sqrt[1 - y^2]]]))/3 - 
   (8*(Re[PolyLog[3, (1 - x)/2 - ((I/2)*(-1 + x)*(1 + y))/Sqrt[1 - y^2]]] + 
      Re[PolyLog[3, (1 - x)/2 + ((I/2)*(-1 + x)*(1 + y))/Sqrt[1 - y^2]]]))/
    3 - (8*(Re[PolyLog[3, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/
          (1 - x)]] + Re[PolyLog[3, (x - x*y)/(-1 + x) + 
         (I*x*Sqrt[1 - y^2])/(-1 + x)]]))/3 - 
   (4*(Re[PolyLog[3, (x*(x - y))/(1 + x^2 - 2*x*y) - (I*x*Sqrt[1 - y^2])/
          (1 + x^2 - 2*x*y)]] + Re[PolyLog[3, (x*(x - y))/(1 + x^2 - 2*x*y) + 
         (I*x*Sqrt[1 - y^2])/(1 + x^2 - 2*x*y)]]))/3 + 
   (-Re[PolyLog[3, ((-2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/(-1 + x^2) + 
         (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]] - 
     Re[PolyLog[3, ((2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/(-1 + x^2) + 
        (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]])/3 + 
   (4*(Log[2]^3/6 + (7*Log[1 - x]^3)/4 - (19*Log[1 + x]^3)/12 + 
      Log[1 - x]^2*(-4*Log[x] + (5*Log[1 + x])/4 - 2*Log[1 - y] - 
        Log[1 + x^2 - 2*x*y]/4) + Log[1 + x]^2*(Log[1 + y] + 
        Log[1 + x^2 - 2*x*y]/4) + (Log[1 + y]*Log[1 + x^2 - 2*x*y]^2)/4 + 
      (3*Log[1 + x^2 - 2*x*y]^3)/8 + Log[x]*(Pi^2 + Log[1 + x]^2 - 
        (3*Log[1 + x^2 - 2*x*y]^2)/4) + Log[1 - y]*
       (-1/4*(Log[1 + y]*Log[1 + x^2 - 2*x*y]) - Log[1 + x^2 - 2*x*y]^2/2) + 
      Log[2]^2*(-1/4*Log[1 - x] - Log[1 + x^2 - 2*x*y]/2 + Log[1 - x*y]/2) - 
      (Pi^2*Log[1 - x*y])/12 + Log[1 - x*y]^3/6 + Log[1 + x^2 - 2*x*y]*
       ((-7*Pi^2)/12 - Log[1 - x*y]^2/4) + 
      Log[2]*((11*Pi^2)/12 - 2*Log[1 - x]^2 + Log[1 + x]^2 + 
        (Log[1 - y]*Log[1 + x^2 - 2*x*y])/4 + 
        (Log[1 + y]*Log[1 + x^2 - 2*x*y])/4 - (3*Log[1 + x^2 - 2*x*y]^2)/4 + 
        Log[1 + x]*(-1/2*Log[1 - y] + Log[1 + x^2 - 2*x*y]/2 - 
          Log[1 - x*y]/2) + Log[1 - x]*(-Log[1 + x] - Log[1 - y]/2 - 
          Log[1 + y]/2 + 3*Log[1 + x^2 - 2*x*y] - Log[1 - x*y]/2) - 
        (Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/2 + Log[1 - x*y]^2/2) + 
      Log[1 + x]*(Pi^2/2 + Log[1 - y]^2/4 - Log[1 + y]*Log[1 + x^2 - 2*x*y] + 
        Log[1 + x^2 - 2*x*y]^2/4 + (Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/2 - 
        Log[1 - x*y]^2/4 - 2*PolyLog[2, 1 - x]) + 
      Log[1 - x]*((-5*Pi^2)/12 + (5*Log[1 + x]^2)/4 - Log[1 - y]^2/2 + 
        Log[1 + x]*(Log[1 + y] - (5*Log[1 + x^2 - 2*x*y])/2) - 
        (Log[1 + y]*Log[1 + x^2 - 2*x*y])/2 - (3*Log[1 + x^2 - 2*x*y]^2)/4 + 
        Log[1 - y]*(Log[1 + y]/2 + 2*Log[1 + x^2 - 2*x*y]) + 
        Log[x]*(-2*Log[1 + x] + 3*Log[1 + x^2 - 2*x*y]) + 
        (Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/2 - Log[1 - x*y]^2/4 - 
        2*PolyLog[2, 1 - x]) + 2*PolyLog[3, 1 - x] + PolyLog[3, -x] - 
      PolyLog[3, x] + 2*PolyLog[3, (1 + x)^(-1)] + 
      (5*PolyLog[3, -((1 - x)/(1 + x))])/2 - PolyLog[3, (1 - x)/(1 + x)]/2 - 
      PolyLog[3, (1 - y)/2]/4 - 2*PolyLog[3, x*y] - PolyLog[3, (1 + y)/2]/4 + 
      PolyLog[3, (2*x*(1 + y))/(1 + x)^2]/2 - 
      (5*PolyLog[3, (1 - x)^2/(1 + x^2 - 2*x*y)])/4 - 
      (3*PolyLog[3, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/2 + 
      PolyLog[3, ((1 + x)^2*(1 - y))/(2*(1 + x^2 - 2*x*y))]/4 + 
      PolyLog[3, ((1 - x)^2*(1 + y))/(2*(1 + x^2 - 2*x*y))]/4 + 
      PolyLog[3, (1 + x^2 - 2*x*y)/(1 + x)^2]/4 - 
      PolyLog[3, (1 - x^2)/(2*(1 - x*y))]/2 - 
      PolyLog[3, (1 + x^2 - 2*x*y)/(2*(1 - x*y))]/2 + 
      PolyLog[3, (x^2*(1 - y^2))/(1 + x^2 - 2*x*y)]/4 + (3*Zeta[3])/4))/3 + 
   (7*Zeta[3])/4 + (-Log[1 - x]^3 + 12*Log[1 + x]^3 - 
     18*Log[1 + x]^2*Log[1 + y] + 12*Log[2]^2*Log[1 - x*y] - 
     18*Log[1 + y]*Log[1 - x*y]^2 - 4*Log[1 - x*y]^3 - 
     Log[1 - x]^2*(-3*Log[1 + x] - 6*Log[1 - y] + 6*Log[1 - x*y]) - 
     Log[2]*(12*Log[1 + x]*Log[1 - x*y] + 12*Log[1 - y]*Log[1 - x*y] + 
       12*Log[1 + y]*Log[1 - x*y] - 12*Log[1 - x*y]^2) - 
     Log[1 - y]*(-12*Log[1 + y]*Log[1 - x*y] - 6*Log[1 - x*y]^2) - 
     Log[1 - x]*(12*Log[2]^2 + 9*Log[1 + x]^2 + 
       Log[1 + x]*(12*Log[1 - y] - 24*Log[1 - x*y]) - 12*Log[1 - x*y]^2 + 
       Log[2]*(-12*Log[1 + x] - 12*Log[1 - y] - 12*Log[1 + y] + 
         12*Log[1 - x*y]) + Log[1 - y]*(12*Log[1 + y] + 12*Log[1 - x*y]) + 
       6*PolyLog[2, 1 - x] + 24*PolyLog[2, -x] + 6*PolyLog[2, x] + 
       12*PolyLog[2, (1 - y)/2] + 12*PolyLog[2, (x*(1 + y))/(1 + x)] - 
       12*PolyLog[2, (1 - x)/(1 - x*y)]) - 
     Log[1 + x]*(4*Pi^2 - 12*Log[1 - y]*Log[1 - x*y] - 
       36*Log[1 + y]*Log[1 - x*y] + 12*Log[1 - x*y]^2 - 
       36*PolyLog[2, 1 - x] - 18*PolyLog[2, -x] - 12*PolyLog[2, x] + 
       18*PolyLog[2, (1 + x)^(-1)] - 12*PolyLog[2, (1 - y)/2] - 
       12*PolyLog[2, (x*(1 + y))/(1 + x)] + 
       12*PolyLog[2, (1 - x)/(1 - x*y)]) - Log[1 - x*y]*
      (6*Pi^2 - 24*PolyLog[2, 1 - x] + 36*PolyLog[2, -x] - 24*PolyLog[2, x] - 
       36*PolyLog[2, (1 + x)^(-1)] + 12*PolyLog[2, (1 - x)/(1 - x*y)] + 
       12*PolyLog[2, (x*(1 - y))/(1 - x*y)]) - 36*PolyLog[3, 1 - x] - 
     12*PolyLog[3, -x] - 12*PolyLog[3, x] - 36*PolyLog[3, (1 + x)^(-1)] - 
     36*PolyLog[3, -((1 - x)/(1 + x))] + 24*PolyLog[3, (1 - x)/(1 + x)] + 
     12*PolyLog[3, (1 - y)/2] + 24*PolyLog[3, x*y] + 
     12*PolyLog[3, (1 + y)/2] - 24*PolyLog[3, (x*(1 + y))/(1 + x)] + 
     24*PolyLog[3, (x*(1 - y))/(1 - x*y)] - 
     12*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))] - 
     12*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))] - 
     24*PolyLog[3, (1 - x*y)/(1 + x)] + 45*Zeta[3])/9}, -2, 2, 1]


==> anc/SSm0_tldS <==
(*

  Result for the \tilde{S} with normalization factor omitted

  x = beta
  y = cos(theta)

  With eta variable defined by

   { eta -> (1 - 3*x*y - Sqrt[1 + 8*x^2 - 6*x*y + x^2*y^2])/x }

 *)

SeriesData[ep, 0, {-1/4, 1/24 - Log[1 - x]/2 - Log[1 + x]/2 + Log[1 - x*y],
  119/36 - Pi^2/24 - (11*Log[2])/6 - (-Log[1 - x] + Log[1 + x])/x + 
   (13*(Log[1 - x] + Log[1 + x] - 2*Log[1 - x*y]))/12 + 
   (Log[1 - x]^2 - 2*Log[1 - x]*Log[1 + x] - Log[1 + x]^2 + 
     4*Log[1 + x]*Log[1 - x*y] - 2*Log[1 - x*y]^2 - 
     4*PolyLog[2, (x*(1 + y))/(1 + x)] + 4*PolyLog[2, (x*(1 - y))/(1 - x*y)])/
    2, -589/108 + Pi^2/12 + (269*Log[2])/36 + (11*Log[2]^2)/6 + 
   (19*(-Log[1 - x] + Log[1 + x]))/(6*x) + 
   (31*(Log[1 - x] + Log[1 + x] - 2*Log[1 - x*y]))/9 - 
   (Pi^2*(Log[1 - x] + Log[1 + x] - 2*Log[1 - x*y]))/12 - 
   (11*Log[2]*(Log[1 - x] + Log[1 + x] - 2*Log[1 - x*y]))/3 + 
   (-13*Log[1 - x]^2 + 26*Log[1 - x]*Log[1 + x] + 7*Log[1 + x]^2 - 
     40*Log[1 + x]*Log[1 - x*y] + 20*Log[1 - x*y]^2 + 
     40*PolyLog[2, (x*(1 + y))/(1 + x)] - 
     40*PolyLog[2, (x*(1 - y))/(1 - x*y)])/12 + 
   (Pi^2/3 - 2*Log[2]^2 + 4*Log[2]*Log[1 - x] - Log[1 - x]^2 - 
     2*Log[1 - x]*Log[1 + x] + (3*Log[1 + x]^2)/2 - Log[1 + x]*Log[1 - x*y] + 
     Log[1 - x*y]^2/2 - 4*PolyLog[2, (1 - x)/2] + 4*PolyLog[2, -x] - 
     4*PolyLog[2, x] + PolyLog[2, (x*(1 + y))/(1 + x)] + 
     PolyLog[2, (x*(1 - y))/(1 - x*y)])/x - (11*Zeta[3])/8 + 
   (-Log[1 - x]^3 + (19*Log[1 + x]^3)/2 - 
     Log[2]^2*(6*Log[1 + x] - 12*Log[1 - x*y]) - 
     21*Log[1 + y]*Log[1 - x*y]^2 - 7*Log[1 - x*y]^3 - 
     Log[1 + x]^2*(21*Log[1 + y] + 3*Log[1 - x*y]) - 
     Log[1 - x]^2*(-3*Log[1 + x] - 6*Log[1 - y] + 6*Log[1 - x*y]) - 
     Log[2]*(-12*Log[1 + x]^2 + 12*Log[1 + x]*Log[1 - x*y] + 
       12*Log[1 - y]*Log[1 - x*y] + 12*Log[1 + y]*Log[1 - x*y] - 
       12*Log[1 - x*y]^2) - Log[1 - y]*(-12*Log[1 + y]*Log[1 - x*y] - 
       9*Log[1 - x*y]^2) - Log[1 - x]*(-Pi^2 + 6*Log[2]^2 + 9*Log[1 + x]^2 + 
       Log[1 + x]*(12*Log[1 - y] - 24*Log[1 - x*y]) - 15*Log[1 - x*y]^2 + 
       Log[2]*(-12*Log[1 - y] - 12*Log[1 + y] + 12*Log[1 - x*y]) + 
       Log[1 - y]*(12*Log[1 + y] + 15*Log[1 - x*y]) - 
       12*PolyLog[2, (1 - x)/2] + 18*PolyLog[2, 1 - x] + 12*PolyLog[2, -x] + 
       6*PolyLog[2, x] + 12*PolyLog[2, (1 - y)/2] + 
       12*PolyLog[2, (x*(1 + y))/(1 + x)] - 
       18*PolyLog[2, (1 - x)/(1 - x*y)]) - 
     Log[1 + x]*((5*Pi^2)/2 - 12*Log[1 - y]*Log[1 - x*y] - 
       42*Log[1 + y]*Log[1 - x*y] + 9*Log[1 - x*y]^2 + 
       12*PolyLog[2, (1 - x)/2] - 24*PolyLog[2, 1 - x] - 21*PolyLog[2, -x] - 
       12*PolyLog[2, x] + 9*PolyLog[2, (1 + x)^(-1)] - 
       12*PolyLog[2, (1 - y)/2] - 18*PolyLog[2, (x*(1 + y))/(1 + x)] + 
       12*PolyLog[2, (1 - x)/(1 - x*y)]) - Log[1 - x*y]*
      (7*Pi^2 - 27*PolyLog[2, 1 - x] + 42*PolyLog[2, -x] - 27*PolyLog[2, x] - 
       42*PolyLog[2, (1 + x)^(-1)] + 6*PolyLog[2, (x*(1 + y))/(1 + x)] + 
       21*PolyLog[2, (1 - x)/(1 - x*y)] + 
       15*PolyLog[2, (x*(1 - y))/(1 - x*y)]) + 
     12*PolyLog[3, (1 - x)/(1 + x)] + 12*PolyLog[3, (1 - y)/2] + 
     12*PolyLog[3, (1 + y)/2] - 18*PolyLog[3, (x*(1 + y))/(1 + x)] - 
     12*PolyLog[3, (1 - x)/(1 - x*y)] + 
     18*PolyLog[3, (x*(1 - y))/(1 - x*y)] - 
     12*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))] - 
     12*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))] - 
     30*PolyLog[3, (1 - x*y)/(1 + x)] + 30*Zeta[3])/3, 
  -1279/324 + (490792157*Pi^4)/1728000 - 
   (47*Pi^2)/(144*(1 + x^2 - 2*x*y)^2) - (35*Pi^2*x^2)/
    (72*(1 + x^2 - 2*x*y)^2) - (13*Pi^2*x^4)/(48*(1 + x^2 - 2*x*y)^2) + 
   (43*Pi^2*x*y)/(36*(1 + x^2 - 2*x*y)^2) + (35*Pi^2*x^3*y)/
    (36*(1 + x^2 - 2*x*y)^2) - (41*Pi^2*x^2*y^2)/(36*(1 + x^2 - 2*x*y)^2) + 
   (Pi^2*x^4*y^2)/(18*(1 + x^2 - 2*x*y)^2) + 
   (2*x*Sqrt[1 - y^2]*(Im[PolyLog[2, 1/2 - ((I/2)*(1 + y))/Sqrt[1 - y^2]]] - 
      Im[PolyLog[2, 1/2 + ((I/2)*(1 + y))/Sqrt[1 - y^2]]]))/
    (3*(1 + x^2 - 2*x*y)^2) - 
   (x^2*y*Sqrt[1 - y^2]*
     (Im[PolyLog[2, 1/2 - ((I/2)*(1 + y))/Sqrt[1 - y^2]]] - 
      Im[PolyLog[2, 1/2 + ((I/2)*(1 + y))/Sqrt[1 - y^2]]]))/
    (1 + x^2 - 2*x*y)^2 + (x^4*y*Sqrt[1 - y^2]*
     (Im[PolyLog[2, 1/2 - ((I/2)*(1 + y))/Sqrt[1 - y^2]]] - 
      Im[PolyLog[2, 1/2 + ((I/2)*(1 + y))/Sqrt[1 - y^2]]]))/
    (3*(1 + x^2 - 2*x*y)^2) + 
   (2*x*Sqrt[1 - y^2]*(Im[PolyLog[2, (1 - x)/2 - ((I/2)*(-1 + x)*(1 + y))/
          Sqrt[1 - y^2]]] - Im[PolyLog[2, (1 - x)/2 + 
         ((I/2)*(-1 + x)*(1 + y))/Sqrt[1 - y^2]]]))/(3*(1 + x^2 - 2*x*y)^2) - 
   (x^2*y*Sqrt[1 - y^2]*(Im[PolyLog[2, (1 - x)/2 - ((I/2)*(-1 + x)*(1 + y))/
          Sqrt[1 - y^2]]] - Im[PolyLog[2, (1 - x)/2 + 
         ((I/2)*(-1 + x)*(1 + y))/Sqrt[1 - y^2]]]))/(1 + x^2 - 2*x*y)^2 + 
   (x^4*y*Sqrt[1 - y^2]*(Im[PolyLog[2, (1 - x)/2 - ((I/2)*(-1 + x)*(1 + y))/
          Sqrt[1 - y^2]]] - Im[PolyLog[2, (1 - x)/2 + 
         ((I/2)*(-1 + x)*(1 + y))/Sqrt[1 - y^2]]]))/(3*(1 + x^2 - 2*x*y)^2) - 
   (2*x*Sqrt[1 - y^2]*(Im[PolyLog[2, (x - x*y)/(-1 + x) + 
         (I*x*Sqrt[1 - y^2])/(1 - x)]] - 
      Im[PolyLog[2, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/(-1 + x)]]))/
    (3*(1 + x^2 - 2*x*y)^2) + 
   (x^2*y*Sqrt[1 - y^2]*(Im[PolyLog[2, (x - x*y)/(-1 + x) + 
         (I*x*Sqrt[1 - y^2])/(1 - x)]] - 
      Im[PolyLog[2, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/(-1 + x)]]))/
    (1 + x^2 - 2*x*y)^2 - (x^4*y*Sqrt[1 - y^2]*
     (Im[PolyLog[2, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/(1 - x)]] - 
      Im[PolyLog[2, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/(-1 + x)]]))/
    (3*(1 + x^2 - 2*x*y)^2) - 
   (x*Sqrt[1 - y^2]*(Im[PolyLog[2, ((-2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/
          (-1 + x^2) + (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]] - 
      Im[PolyLog[2, ((2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/(-1 + x^2) + 
         (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]]))/
    (3*(1 + x^2 - 2*x*y)^2) + 
   (x^2*y*Sqrt[1 - y^2]*(Im[PolyLog[2, ((-2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/
          (-1 + x^2) + (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]] - 
      Im[PolyLog[2, ((2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/(-1 + x^2) + 
         (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]]))/
    (2*(1 + x^2 - 2*x*y)^2) - 
   (x^4*y*Sqrt[1 - y^2]*(Im[PolyLog[2, ((-2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/
          (-1 + x^2) + (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]] - 
      Im[PolyLog[2, ((2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/(-1 + x^2) + 
         (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]]))/
    (6*(1 + x^2 - 2*x*y)^2) + 2*Li22[1/2, 1 - y] - 3*Li22[1/2, 1 + y] + 
   (16105*Li22[1/2, (4 + eta + 4*y)/4])/2682 + 
   (14*Li22[1/2, ((1 + x)*(1 - y))/(1 - x*y)])/9 - 
   (13*Li22[1/2, ((1 - x)*(1 + y))/(1 - x*y)])/9 + 
   Li22[1/2, (2*(2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
       8*y^2)]/18 + Li22[1/2, (8*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)]/
    18 + (8*Li22[(1 - x)/2, 2])/7 + (7*Li22[(1 - x)/2, (1 - y)/(1 - x)])/72 + 
   3*Li22[(1 - x)/2, (1 + y)/(1 - x*y)] - (1004717*Li22[1 - x, 1/2])/13410 + 
   (1759*Li22[1 - x, (1 - x*y)/(1 - x^2)])/1341 - (297362*Li22[-x, -1])/175 - 
   5*Li22[-x, -y] - (51743*Li22[x, -1])/2682 - Li22[x, y]/3 + 
   (13*Li22[x, (1 + y)/(1 + x)])/18 + (2*Li22[x, (1 - y)/(1 - x*y)])/3 + 
   (4*Li22[(1 - x)^2/(1 + x)^2, (1 + x)^2/(1 + x^2 - 2*x*y)])/7 + 
   (34094509*Li22[(1 + x)^(-1), 1 - x])/891765 + 
   (27631*Li22[(1 + x)^(-1), (1 - x^2)/(1 - x*y)])/21456 + 
   (474741*Li22[-((1 - x)/(1 + x)), -1])/2800 - 
   (114*Li22[(1 - x)/(1 + x), -1])/7 - 
   (12*Li22[(1 - x)/(1 + x), (1 - x)^(-1)])/5 - (5*Li22[x/(1 + x), 1 + y])/
    3 - (977*Li22[x/(1 + x), ((1 + x)*(1 - y))/(1 - x*y)])/21456 - 
   (257*Li22[(2*x)/(1 + x), (1 + y)/2])/36 - 
   (949*Li22[(1 + x)/2, (1 + y)/(1 + x)])/3576 - 
   3*Li22[(1 + x)/2, (1 - y)/(1 - x*y)] - (2*Li22[1 - x^2, (1 + x)^(-1)])/
    35 - (194483531*Li22[-(eta/(4 - eta - 4*y)), -1])/11312676 + 
   (12861091*Li22[-(eta/(2 - eta - 2*y)), 1/2])/305748 + 
   (7*Li22[-(eta/(2 - eta - 2*y)), 4/(4 + eta + 4*y)])/18 + 
   (11101*Li22[-1/2*eta/(2 - eta - 2*y), 4/(4 + eta + 4*y)])/5364 + 
   (4109*Li22[-1/2*eta/(2 - eta - 2*y), ((2 - eta - 2*y)*(eta + 4*y))/
       (8 - eta^2 - 6*eta*y - 8*y^2)])/2682 + 
   (959*Li22[(4 - eta - 4*y)/(2*(2 - eta - 2*y)), 
      ((2 - eta - 2*y)*(4 + eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))])/298 + 
   (7085*Li22[(2 - eta - 2*y)/4, 4/(4 - eta - 4*y)])/5364 - 
   (263021321*Li22[(2 - eta - 2*y)/4, (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/
    11312676 - (347*Li22[(2 - eta - 2*y)/4, -((eta + 4*y)/(2 - eta - 2*y))])/
    447 - (22301*Li22[(2 - eta - 2*y)/4, (2*(4 + eta + 4*y))/
       (8 - eta^2 - 6*eta*y - 8*y^2)])/5364 + 
   (6191*Li22[(2 - eta - 2*y)/(4 - eta - 4*y), (4 - eta - 4*y)/4])/5364 - 
   (3419*Li22[(2 - eta - 2*y)/(4 - eta - 4*y), 
      ((4 - eta - 4*y)*(4 + eta + 4*y))/(2*(8 - eta^2 - 6*eta*y - 8*y^2))])/
    5364 - (24022*Li22[(1 - y)/2, -x])/25 + 
   (1816*Li22[(1 - y)/2, 4/(4 - eta - 4*y)])/1341 - 
   22*Li22[(1 - y)/2, (1 - y)^(-1)] - (7*Li22[(1 - y)/2, (1 - x)/(1 - y)])/
    72 - Li22[(1 - y)/2, (2*(x - y))/((1 + x)*(1 - y))]/18 + 
   (167*Li22[(1 - y)/2, -((eta + 4*y)/(2 - eta - 2*y))])/149 - 
   Li22[(1 - y)/2, (2*(2 + eta + 2*y))/((1 - y)*(4 + eta + 4*y))]/9 + 
   (8022703*Li22[(4*(1 - y))/(4 - eta - 4*y), 1/2])/305748 + 
   Li22[(4*(1 - y))/(4 - eta - 4*y), (4 - eta - 4*y)/8] + 
   (391*Li22[(4*(1 - y))/(4 - eta - 4*y), (2 - eta - 2*y)/4])/228 + 
   (17*Li22[(2*(1 - y))/(2 - eta - 2*y), (-eta - 4*y)/4])/36 - 
   (6317*Li22[(2*(1 - y))/(2 - eta - 2*y), (2 - eta - 2*y)/4])/684 - 
   (1759*Li22[(x - y)/(1 + x), (1 + x)/(1 - x*y)])/2682 - 
   (98*Li22[-y, -1])/3 + (61*Li22[-y, -x])/3 - 20*Li22[-y, -1/2*(1 - y)/y] + 
   Li22[y, -1] - 8*Li22[y, x] - (41*Li22[y, -y^(-1)])/3 + 
   2*Li22[x*y, -x^(-1)] - Li22[x*y, x^(-1)]/3 + 10*Li22[x*y, -y^(-1)] + 
   (22*Li22[x*y, y^(-1)])/3 + (10*Li22[x*y, (1 + y)/((1 + x)*y)])/3 + 
   (1436759*Li22[-1/2*eta/(1 + y), 1/2])/152874 - 
   (5519*Li22[-1/2*eta/(1 + y), (2 - eta - 2*y)/(4 - eta - 4*y)])/684 - 
   (20943649*Li22[(-2*eta)/((4 - eta - 4*y)*(1 + y)), (4 - eta - 4*y)/8])/
    1190808 - (327248693*Li22[(-2*eta)/((4 - eta - 4*y)*(1 + y)), 
      (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/22625352 - 
   (6817*Li22[(-2*eta)/((4 - eta - 4*y)*(1 + y)), (2 - eta - 2*y)/4])/684 + 
   (50954321*Li22[(-2*eta)/((4 - eta - 4*y)*(1 + y)), (1 - y)/2])/3770892 + 
   (5509*Li22[(-2*eta)/((2 - eta - 2*y)*(1 + y)), (2 - eta - 2*y)/4])/2682 + 
   (7409675*Li22[(-2*eta)/((2 - eta - 2*y)*(1 + y)), 
      (2 - eta - 2*y)/(4 - eta - 4*y)])/305748 - 
   (7373411*Li22[-(eta/((2 - eta - 2*y)*(1 + y))), (2 - eta - 2*y)/4])/
    305748 + (11989*Li22[-(eta/((2 - eta - 2*y)*(1 + y))), 
      ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))/((2 - eta - 2*y)*
        (4 + eta + 4*y))])/5364 - 
   (7*Li22[-((eta*(1 - y))/((4 - eta - 4*y)*(1 + y))), 
      ((4 - eta - 4*y)*(2 + eta + 2*y))/((1 - y)*(8 - eta^2 - 6*eta*y - 
         8*y^2))])/36 - (472509*Li22[(1 + y)/2, x])/400 - 
   (43*Li22[(1 + y)/2, (4*x)/(1 + x)^2])/35 + 
   (373433*Li22[(1 + y)/2, x/(1 + x)])/400 + 
   (11821*Li22[(1 + y)/2, (2*x)/(1 + x)])/700 - 
   17*Li22[(1 + y)/2, (1 + y)^(-1)] + 
   (20695*Li22[(1 + y)/2, (1 + x)/(1 + y)])/10728 + 
   (11134099*Li22[(1 + y)/2, (-2*eta)/((4 - eta - 4*y)*(1 + y))])/22625352 + 
   (14779*Li22[(1 + y)/2, (-2*eta)/((2 - eta - 2*y)*(1 + y))])/2682 + 
   (1629899*Li22[(1 + y)/2, -(eta/((2 - eta - 2*y)*(1 + y)))])/837976 - 
   (17*Li22[(1 + y)/2, (2 - eta - 2*y)/(2*(1 + y))])/36 + 
   (86*Li22[(1 + y)/2, (2*(2 - eta - 2*y))/((4 - eta - 4*y)*(1 + y))])/1341 + 
   (415*Li22[(1 + y)/2, (eta + 4*y)/(2*(1 + y))])/1341 + 
   (44329*Li22[(x*(1 + y))/2, (1 + x)^(-1)])/50 - 
   2*Li22[(2*x*(1 + y))/(1 + x)^2, (1 + x)/2] + 
   (27*Li22[(2*x*(1 + y))/(1 + x)^2, 2/(1 + y)])/35 - 
   10*Li22[(x*(1 + y))/(1 + x), 1/2] + 
   (304*Li22[(x*(1 + y))/(1 + x), 2/(1 + x)])/35 + 
   (36067*Li22[(x*(1 + y))/(1 + x), (1 + x)/2])/80 - 
   (35*Li22[(x*(1 + y))/(1 + x), (1 + y)^(-1)])/3 + 
   (716*Li22[(x*(1 + y))/(1 + x), (1 + x)/(1 + y)])/1341 + 
   14*Li22[(x*(1 + y))/(1 + x), ((1 + x)*y)/(1 + y)] + 
   (12097*Li22[(2 + eta + 2*y)/4, 4/(4 + eta + 4*y)])/2682 + 
   (2219*Li22[-1/2*(2 + eta + 2*y)/(1 + y), (-eta - 4*y)/4])/5364 - 
   (777377*Li22[(2 + eta + 2*y)/(2*(1 + y)), (1 + y)/2])/152874 + 
   (7622281*Li22[-(((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*(1 + y))), -1])/
    305748 + (581*Li22[(eta + 4*y)/4, -1])/1341 - 
   (1577*Li22[(eta + 4*y)/4, (-2*(1 - y))/(2 - eta - 2*y)])/1788 + 
   (9857*Li22[(eta + 4*y)/4, (2 + eta + 2*y)/(2*(1 + y))])/5364 + 
   Li22[((4 - eta - 4*y)^2*(2 + eta + 2*y)^2)/((2 - eta - 2*y)^2*
       (4 + eta + 4*y)^2), -((eta*(2 - eta - 2*y)*(eta + 4*y))/
       ((4 - eta - 4*y)^2*(2 + eta + 2*y)))]/18 + 
   (640*Li22[-((eta*(2 + eta + 2*y)*(eta + 4*y))/((2 - eta - 2*y)*
         (4 + eta + 4*y)^2)), -1/2*((2 - eta - 2*y)*(4 + eta + 4*y))/eta])/
    447 + (362340533*Li22[-(eta/(4 + eta + 4*y)), -1])/11312676 - 
   (217*Li22[-(eta/(4 + eta + 4*y)), -(eta/(4 - eta - 4*y))])/57 + 
   (25592180*Li22[-(eta/(4 + eta + 4*y)), eta/(4 - eta - 4*y)])/2828169 - 
   (7*Li22[-(eta/(4 + eta + 4*y)), ((2 - eta - 2*y)*(4 + eta + 4*y))/
       (2*(4 - eta - 4*y)*(1 + y))])/9 + 
   (51875*Li22[-(eta/(4 + eta + 4*y)), (2*(4 + eta + 4*y))/
       (8 - eta^2 - 6*eta*y - 8*y^2)])/21456 + 
   (1837277*Li22[eta/(4 + eta + 4*y), -(eta/(4 - eta - 4*y))])/3770892 + 
   (2477*Li22[eta/(4 + eta + 4*y), eta/(4 - eta - 4*y)])/342 + 
   (215*Li22[eta^2/((4 - eta - 4*y)*(4 + eta + 4*y)), -1])/38 - 
   (28594334*Li22[(-4*eta)/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      (2 - eta - 2*y)/4])/2828169 - 
   (53550007*Li22[(-4*eta)/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      (2 + eta + 2*y)/4])/5656338 + 
   (1405*Li22[(-4*eta)/((2 - eta - 2*y)*(4 + eta + 4*y)), (eta + 4*y)/4])/
    2682 + (7*Li22[(-4*eta)/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      (4 + eta + 4*y)/4])/18 + 
   (17*Li22[(-4*eta)/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      ((2 - eta - 2*y)*(4 + eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))])/36 - 
   (16379*Li22[(-2*eta)/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      (4 + eta + 4*y)/4])/16092 + 
   (175*Li22[(2*(1 + y))/(4 + eta + 4*y), -(eta/(2 - eta - 2*y))])/12 - 
   (4880005*Li22[(2*(1 + y))/(4 + eta + 4*y), 
      (-2*eta)/((2 - eta - 2*y)*(1 + y))])/305748 + 
   (37375*Li22[(2*(1 + y))/(4 + eta + 4*y), (eta*(eta + 4*y))/
       (2*(4 - eta - 4*y)*(1 + y))])/16092 + 
   (7*Li22[(-2*eta*(1 + y))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      (2 - eta - 2*y)/(2*(1 + y))])/9 - 
   (10313*Li22[(-2*eta*(1 + y))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      (2 + eta + 2*y)/(2*(1 + y))])/684 + 
   (2*Li22[(-2*eta*(1 + y))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      (eta + 4*y)/(2*(1 + y))])/3 + 
   (2122715*Li22[(2 + eta + 2*y)/(4 + eta + 4*y), -(eta/(2 - eta - 2*y))])/
    305748 + (967535*Li22[(2*(2 + eta + 2*y))/(4 + eta + 4*y), 1/2])/152874 + 
   (12859935*Li22[(2*(2 + eta + 2*y))/(4 + eta + 4*y), 
      -1/2*eta/(2 - eta - 2*y)])/837976 - 
   (76559225*Li22[(2*(2 + eta + 2*y))/(4 + eta + 4*y), 
      (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/5656338 + 
   (4621729*Li22[(2*(2 + eta + 2*y))/(4 + eta + 4*y), (1 + y)/2])/305748 + 
   (2993*Li22[(2*(2 + eta + 2*y))/(4 + eta + 4*y), (eta + 4*y)/4])/1192 + 
   (68753*Li22[(2*(2 + eta + 2*y))/(4 + eta + 4*y), 
      ((4 - eta - 4*y)*(4 + eta + 4*y))/(2*(8 - eta^2 - 6*eta*y - 8*y^2))])/
    21456 - (2191*Li22[-((eta*(2 + eta + 2*y))/((2 - eta - 2*y)*
         (4 + eta + 4*y))), ((2 - eta - 2*y)*(4 + eta + 4*y))/
       ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/5364 + 
   (896366987*Li22[-(((4 - eta - 4*y)*(2 + eta + 2*y))/
        ((2 - eta - 2*y)*(4 + eta + 4*y))), eta/(4 - eta - 4*y)])/56563380 + 
   (62483*Li22[-(((4 - eta - 4*y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
         (4 + eta + 4*y))), ((2 - eta - 2*y)*(4 + eta + 4*y))/
       (2*(4 - eta - 4*y)*(1 + y))])/16092 - 
   Li22[-(((4 - eta - 4*y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
        (4 + eta + 4*y))), (2*(1 - y)*(4 + eta + 4*y))/
      ((4 - eta - 4*y)*(2 + eta + 2*y))]/18 - 
   (3808006*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
        (4 + eta + 4*y)), -(eta/(4 - eta - 4*y))])/942723 - 
   (83729*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
        (4 + eta + 4*y)), (2 - eta - 2*y)/(4 - eta - 4*y)])/5364 - 
   Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
     -((eta*(eta + 4*y))/((4 - eta - 4*y)*(2 + eta + 2*y)))]/9 - 
   (8033*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
        (4 + eta + 4*y)), ((2 - eta - 2*y)*(4 + eta + 4*y))/
       (2*(4 - eta - 4*y)*(1 + y))])/2682 + 
   Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
     (2*(1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*(2 + eta + 2*y))]/9 + 
   (10501*Li22[(eta*(eta + 4*y))/((4 - eta - 4*y)*(4 + eta + 4*y)), 
      ((4 - eta - 4*y)*(2 + eta + 2*y))/(2*eta)])/10728 - 
   (63319*Li22[(eta*(eta + 4*y))/((4 - eta - 4*y)*(4 + eta + 4*y)), 
      -(((4 - eta - 4*y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
         (4 + eta + 4*y)))])/48276 - 
   (264853*Li22[-((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 4*y))), 
      (2 + eta + 2*y)/(4 + eta + 4*y)])/48276 - 
   (2395*Li22[-((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 4*y))), 
      -1/4*((2 - eta - 2*y)*(4 + eta + 4*y))/eta])/1341 - 
   (7*Li22[-((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 4*y))), 
      ((1 - y)*(4 + eta + 4*y))/(2*eta)])/9 + 
   (2224*Li22[-((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 4*y))), 
      (2 - eta*y - 2*y^2)/eta])/447 + 
   (244*Li22[((2 + eta + 2*y)*(eta + 4*y))/(2*(4 + eta + 4*y)), 
      (-2*eta)/((2 - eta - 2*y)*(4 + eta + 4*y))])/447 - 
   (9295*Li22[(4 + eta + 4*y)/8, 4/(4 + eta + 4*y)])/1341 + 
   (338281313*Li22[(4 + eta + 4*y)/8, (-4*eta)/((2 - eta - 2*y)*
        (4 + eta + 4*y))])/22625352 - 
   (5194429*Li22[(4 + eta + 4*y)/8, (2*(2 + eta + 2*y))/(4 + eta + 4*y)])/
    595404 + (98399045*Li22[(4 + eta + 4*y)/(4*(1 + y)), (1 + y)/2])/
    5656338 - (9666299*Li22[(4 + eta + 4*y)/(4*(1 + y)), 
      (-4*eta)/((2 - eta - 2*y)*(4 + eta + 4*y))])/611496 + 
   Li22[(4 + eta + 4*y)/(4*(1 + y)), (-2*eta*(1 + y))/
     ((2 - eta - 2*y)*(4 + eta + 4*y))] + 
   (884*Li22[(4 + eta + 4*y)/(4*(1 + y)), ((2 + eta + 2*y)*(eta + 4*y))/
       (2*(4 + eta + 4*y))])/447 - 
   (4*Li22[((1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*(1 + y)), 
      -(((4 - eta - 4*y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
         (4 + eta + 4*y)))])/9 - 
   (65*Li22[((1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*(1 + y)), 
      ((4 - eta - 4*y)*(2 + eta + 2*y))/((2 - eta - 2*y)*(4 + eta + 4*y))])/
    76 + (121*Li22[(1 - x)^2/(1 + x^2 - 2*x*y), (1 + y)/2])/35 - 
   (12*Li22[(2*x*(1 - y))/(1 + x^2 - 2*x*y), (1 + x)/2])/7 - 
   (52*Li22[(x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y), (x*(1 + y))/(1 + x)])/35 + 
   2*Li22[((1 + x)^2*(1 - y))/(2*(1 + x^2 - 2*x*y)), (4*x)/(1 + x)^2] - 
   (33*Li22[((1 + x)^2*(1 - y))/(2*(1 + x^2 - 2*x*y)), (2*x)/(1 + x)])/35 + 
   (2*Li22[(1 + x^2 - 2*x*y)/(1 + x)^2, (1 - x)^2/(1 + x^2 - 2*x*y)])/7 - 
   2*Li22[(1 + x^2 - 2*x*y)/(1 + x)^2, -((1 - x^2)/(1 + x^2 - 2*x*y))] - 
   (3*Li22[(1 + x^2 - 2*x*y)/(1 + x)^2, ((1 + x)^2*(1 - y))/
       (2*(1 + x^2 - 2*x*y))])/7 - (21387*Li22[-((1 - x)/(1 - x*y)), -1])/
    40 + 250*Li22[-((1 - x)/(1 - x*y)), (x*(1 + y))/2] - 
   (116*Li22[(1 - x)/(1 - x*y), (1 + x)/2])/35 - 
   (13625*Li22[(1 - x)/(1 - x*y), -((x - y)/(1 - x))])/10728 + 
   7*Li22[(1 - x)/(1 - x*y), y] + 
   (31813151*Li22[(1 - x)/(1 - x*y), (1 + y)/2])/478800 + 
   (164*Li22[(1 - x)/(1 - x*y), (x*(1 + y))/(1 + x)])/35 - 
   (28823*Li22[(1 - x)/(1 - x*y), (1 - x*y)/(1 - x^2)])/21456 - 
   (4*Li22[(1 - x^2)/(2*(1 - x*y)), 2/(1 + x)])/7 + 
   (204*Li22[(1 - x^2)/(2*(1 - x*y)), (2*x*(1 + y))/(1 + x)^2])/35 - 
   (5087*Li22[(x*(1 - y))/(2*(1 - x*y)), (x*(1 + y))/2])/25 - 
   48*Li22[(x*(1 - y))/(1 - x*y), 1/2] + 
   (25707*Li22[(x*(1 - y))/(1 - x*y), (1 + x)/2])/80 - 
   (13625*Li22[(x*(1 - y))/(1 - x*y), (x - y)/(1 - y)])/10728 - 
   (215*Li22[(x*(1 - y))/(1 - x*y), (1 - x*y)/((1 + x)*(1 - y))])/21456 - 
   (307359*Li22[((1 + x)*(1 - y))/(2*(1 - x*y)), x])/400 + 
   (419433*Li22[((1 + x)*(1 - y))/(2*(1 - x*y)), x/(1 + x)])/400 + 
   (24154*Li22[((1 + x)*(1 - y))/(2*(1 - x*y)), (2*x)/(1 + x)])/175 + 
   3*Li22[((1 + x)*(1 - y))/(2*(1 - x*y)), (1 - x*y)/(1 - y)] + 
   (6529*Li22[(x*(1 + x)*(1 - y))/(2*(1 - x*y)), (1 + x)^(-1)])/50 + 
   (28673*Li22[(x*(1 + x)*(1 - y))/(2*(1 - x*y)), (x*(1 + y))/(2*(1 + x))])/
    100 - (15413*Li22[-((x - y)/(1 - x*y)), -x])/21456 + 
   (13*Li22[(x - y)/(1 - x*y), -1])/9 - (23*Li22[(x - y)/(1 - x*y), x])/596 + 
   (1759*Li22[(x - y)/(1 - x*y), (1 - x*y)/(1 + x)])/2682 - 
   (14221*Li22[(x*(x - y))/(1 - x*y), -x^(-1)])/21456 - 
   (7541*Li22[(x*(x - y))/(1 - x*y), x^(-1)])/5364 + 
   (23*Li22[((1 - x)*y)/(1 - x*y), y^(-1)])/3 + 
   (67787*Li22[((1 - x)*(1 + y))/(2*(1 - x*y)), -x])/100 + 
   (33*Li22[((1 - x)*(1 + y))/(2*(1 - x*y)), (2*x)/(1 + x)])/35 - 
   (3*Li22[((1 - x)*(1 + y))/(2*(1 - x*y)), (-2*(x - y))/((1 - x)*(1 + y))])/
    2 - 3*Li22[((1 - x)*(1 + y))/(2*(1 - x*y)), (1 - x*y)/(1 + y)] - 
   (4*Li22[(1 + x^2 - 2*x*y)/(2*(1 - x*y)), 2/(1 + x)])/7 + 
   (10*Li22[(1 + x^2 - 2*x*y)/(2*(1 - x*y)), (2*x*(1 - y))/
       (1 + x^2 - 2*x*y)])/7 + 
   (216*Li22[(1 + x^2 - 2*x*y)/((1 + x)*(1 - x*y)), (1 + x)/2])/35 - 
   (4*Li22[(1 + x^2 - 2*x*y)/((1 + x)*(1 - x*y)), (x*(1 + x)*(1 - y))/
       (1 + x^2 - 2*x*y)])/7 - 
   (6*Li22[(1 + x^2 - 2*x*y)/((1 + x)*(1 - x*y)), ((1 + x)^2*(1 - y))/
       (2*(1 + x^2 - 2*x*y))])/7 - (27907*Li22[-((1 - x*y)/(1 + x)), -1])/
    40 + 20*Li22[(1 - x*y)/(1 + x), (1 - x*y)^(-1)] - 
   (253931*Li22[(1 - x*y)/(1 + x), (1 - x)/(1 - x*y)])/23940 + 
   (8*Li22[(1 - x*y)/(1 + x), (1 - x^2)/(2*(1 - x*y))])/7 + 
   (66997891*Li22[(1 - x*y)/(1 + x), ((1 + x)*(1 - y))/(2*(1 - x*y))])/
    478800 + (92*Li22[(1 - x*y)/(1 + x), -(((1 + x)*y)/(1 - x*y))])/3 - 
   (46*Li22[(1 - x*y)/(1 + x), (1 + x^2 - 2*x*y)/((1 + x)*(1 - x*y))])/35 + 
   (4*Li22[((1 - x)*(1 - x*y))/(1 + x^2 - 2*x*y), (1 - x)/(1 - x*y)])/7 - 
   (129*Li22[((1 - x)*(1 - x*y))/(1 + x^2 - 2*x*y), 
      ((1 - x)*(1 + y))/(2*(1 - x*y))])/35 - 
   (26*Li22[((1 - x)*(1 - x*y))/(1 + x^2 - 2*x*y), (1 + x^2 - 2*x*y)/
       (2*(1 - x*y))])/35 - (36*Li22[(1 - x*y)^2/(1 + x^2 - 2*x*y), 
      (1 - x)/(1 - x*y)])/35 + 
   (26*Li22[(1 - x*y)^2/(1 + x^2 - 2*x*y), (1 + x^2 - 2*x*y)/
       ((1 + x)*(1 - x*y))])/35 + 24*Li22[(1 - x)/(2 - x - x*y), 1 + y] + 
   (137203*Li22[(1 - x)/(2 - x - x*y), (x*(1 + y))/(1 + x)])/400 - 
   (37203*Li22[(2*(1 - x))/(2 - x - x*y), (1 + y)/2])/400 + 
   (132957*Li22[(1 - y)/(2 - x - x*y), -x])/200 - 
   (374839*Li22[(1 - y)/(2 - x - x*y), x])/400 + 
   (93129*Li22[(1 - y)/(2 - x - x*y), x^2])/100 + 
   (28239*Li22[-((x*(1 - y))/(2 - x - x*y)), -1])/200 - 
   (138191*Li22[-((x*(1 - y))/(2 - x - x*y)), -x])/200 - 
   (6809*Li22[(x*(1 - y))/(2 - x - x*y), x])/8 + 
   (423679*Li22[((1 - x)*(1 + y))/(2 - x - x*y), x/(1 + x)])/400 - 
   24*Li22[((1 - x)*(1 + y))/(2 - x - x*y), (1 + y)^(-1)] - 
   (9333*Li22[(1 - x*y)/(2 - x - x*y), (2*x)/(1 + x)])/100 - 
   (19276*Li22[(2*(1 - x*y))/((1 + x)*(2 - x - x*y)), x])/25 + 
   (112401*Li22[(2*(1 - x*y))/((1 + x)*(2 - x - x*y)), (1 + x)/2])/80 + 
   (200277*Li22[(2*(1 - x*y))/((1 + x)*(2 - x - x*y)), 
      ((1 + x)*(1 - y))/(2*(1 - x*y))])/400 - 
   (17601*Li22[(2*x*(1 - x*y))/((1 + x)*(2 - x - x*y)), 
      ((1 + x)*(1 - y))/(2*(1 - x*y))])/25 - 
   488*Li22[(2 - x - x*y)/2, (1 - y)/2] - 
   5*Li22[(2 - x - x*y)/2, (1 - x*y)^(-1)] - 
   (16033*Li22[((1 + x)^2*(1 - y)*(2 - x - x*y))/(4*(1 - x*y)^2), 
      (4*x)/(1 + x)^2])/400 + 
   (373*Li22[(2 - x - x*y)/(2*(1 - x*y)), (1 + y)/2])/4 + 
   5*Li22[(2 - x - x*y)/(2*(1 - x*y)), 1 - x*y] - 
   (178833*Li22[2/(2 + x - x*y), x])/200 + 
   (68281*Li22[2/(2 + x - x*y), (1 + x)/2])/80 - 
   (9023*Li22[2/(2 + x - x*y), (1 + y)/2])/400 - 
   (5353*Li22[2/(2 + x - x*y), (x*(1 + y))/2])/8 + 
   (909*Li22[(2*x)/(2 + x - x*y), (1 - y)/2])/4 - 
   (17133*Li22[(2*x)/(2 + x - x*y), (1 + y)/2])/200 - 
   (3799*Li22[(2*x)/(2 + x - x*y), (x*(1 + y))/2])/4 - 
   (12683*Li22[(1 + x)/(2 + x - x*y), (2*x)/(1 + x)])/100 - 
   5*Li22[(1 + x)/(2 + x - x*y), 1 - y] - 
   (102521*Li22[((1 + x)*(1 - y))/(2 + x - x*y), x/(1 + x)])/400 + 
   5*Li22[((1 + x)*(1 - y))/(2 + x - x*y), (1 - y)^(-1)] + 
   (2433*Li22[(1 + y)/(2 + x - x*y), -x])/50 - 
   (53789*Li22[(1 + y)/(2 + x - x*y), x])/400 + 
   (133383*Li22[(1 + y)/(2 + x - x*y), x^2])/200 + 
   (58289*Li22[-((x*(1 + y))/(2 + x - x*y)), -1])/200 - 
   (10902*Li22[-((x*(1 + y))/(2 + x - x*y)), -x])/25 + 
   (45*Li22[(x*(1 + y))/(2 + x - x*y), x])/4 + 
   (60403*Li22[(1 - x*y)/(2 + x - x*y), (x*(1 - y))/(1 - x*y)])/400 + 
   10*Li22[(2*(1 - x*y))/(2 + x - x*y), (x*(1 - y))/(2*(1 - x*y))] - 
   (60403*Li22[(2*(1 - x*y))/(2 + x - x*y), ((1 + x)*(1 - y))/(2*(1 - x*y))])/
    400 - (2555*Li22[((1 + x)*(2 - x - x*y))/(2 + x - x*y), (1 + x)^(-1)])/
    2 - (5983*Li22[((1 + y)*(2 + x - x*y))/4, (4*x)/(1 + x)^2])/400 - 
   (1415*Li22[(-2*eta)/(8 - eta^2 - 6*eta*y - 8*y^2), 
      (2 + eta + 2*y)/(2*(1 + y))])/2682 - 
   (19079*Li22[(-2*eta)/(8 - eta^2 - 6*eta*y - 8*y^2), (eta + 4*y)/4])/
    21456 - (81493*Li22[(-2*eta)/(8 - eta^2 - 6*eta*y - 8*y^2), 
      (8 - eta^2 - 6*eta*y - 8*y^2)/(2*(4 + eta + 4*y))])/21456 - 
   (5183*Li22[(2*eta)/(8 - eta^2 - 6*eta*y - 8*y^2), (-eta - 4*y)/4])/5364 + 
   (11369*Li22[(2*eta)/(8 - eta^2 - 6*eta*y - 8*y^2), 
      -1/2*(2 + eta + 2*y)/(1 + y)])/2682 + 
   (593*Li22[(2*eta)/(8 - eta^2 - 6*eta*y - 8*y^2), 
      ((2 + eta + 2*y)*(eta + 4*y))/(8*(1 + y))])/2682 + 
   (14573*Li22[(2*eta)/(8 - eta^2 - 6*eta*y - 8*y^2), 
      (8 - eta^2 - 6*eta*y - 8*y^2)/(2*(4 - eta - 4*y))])/8046 + 
   (31*Li22[(2*eta)/(8 - eta^2 - 6*eta*y - 8*y^2), 
      (8 - eta^2 - 6*eta*y - 8*y^2)/(2*(4 + eta + 4*y))])/447 - 
   (2496329*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/
       (2*(8 - eta^2 - 6*eta*y - 8*y^2)), (-2*eta)/((4 - eta - 4*y)*
        (1 + y))])/25479 + 
   (55769*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/
       (2*(8 - eta^2 - 6*eta*y - 8*y^2)), (eta*(eta + 4*y))/
       (2*(4 - eta - 4*y)*(1 + y))])/24138 + 
   Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/(2*(8 - eta^2 - 6*eta*y - 8*y^2)), 
     -((eta*(eta + 4*y))/((4 - eta - 4*y)*(2 + eta + 2*y)))]/18 - 
   (402*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/
       (2*(8 - eta^2 - 6*eta*y - 8*y^2)), (8 - eta^2 - 6*eta*y - 8*y^2)/
       (2*(4 - eta - 4*y))])/149 + 
   (475913*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/(8 - eta^2 - 6*eta*y - 
        8*y^2), (2 - eta - 2*y)/(4 - eta - 4*y)])/50958 - 
   (4019*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/(8 - eta^2 - 6*eta*y - 
        8*y^2), (2*(8 - eta^2 - 6*eta*y - 8*y^2))/((4 - eta - 4*y)*
        (4 + eta + 4*y))])/21456 - 
   (1269990401*Li22[((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 6*eta*y - 
        8*y^2), (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/113126760 + 
   (977608*Li22[((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 6*eta*y - 
        8*y^2), -(eta/((2 - eta - 2*y)*(1 + y)))])/25479 - 
   (4571*Li22[((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 6*eta*y - 
        8*y^2), ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))/
       ((2 - eta - 2*y)*(4 + eta + 4*y))])/2682 - 
   (545*Li22[-((eta*(2 + eta + 2*y))/((1 + y)*(8 - eta^2 - 6*eta*y - 
          8*y^2))), (-eta - 4*y)/4])/1788 + 
   (7*Li22[-((eta*(2 + eta + 2*y))/((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))), 
      ((1 - y)*(8 - eta^2 - 6*eta*y - 8*y^2))/((4 - eta - 4*y)*
        (2 + eta + 2*y))])/36 + 
   (8795*Li22[-((eta*(2 + eta + 2*y))/((1 + y)*(8 - eta^2 - 6*eta*y - 
          8*y^2))), ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))/
       ((2 - eta - 2*y)*(4 + eta + 4*y))])/1788 - 
   (145829*Li22[-1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2), 
      -1/2*(2 + eta + 2*y)/(1 + y)])/24138 + 
   (21929*Li22[-1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2), 
      -1/2*(8 - eta^2 - 6*eta*y - 8*y^2)/eta])/7152 + 
   (7207*Li22[-1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2), 
      (8 - eta^2 - 6*eta*y - 8*y^2)/(2*eta)])/5364 - 
   (694*Li22[-1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2), 
      ((1 - y)*(8 - eta^2 - 6*eta*y - 8*y^2))/(eta*(2 - eta - 2*y))])/447 - 
   (26455*Li22[-1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2), 
      (2*(8 - eta^2 - 6*eta*y - 8*y^2))/((2 - eta - 2*y)*(4 + eta + 4*y))])/
    32184 - (336173599*Li22[((2 - eta - 2*y)*(4 + eta + 4*y))/
       (2*(8 - eta^2 - 6*eta*y - 8*y^2)), (2*(2 + eta + 2*y))/
       (4 + eta + 4*y)])/11312676 - 
   (50339*Li22[((2 - eta - 2*y)*(4 + eta + 4*y))/
       (2*(8 - eta^2 - 6*eta*y - 8*y^2)), 
      -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 4*y)))])/32184 - 
   (66611*Li22[((2 - eta - 2*y)*(4 + eta + 4*y))/
       (2*(8 - eta^2 - 6*eta*y - 8*y^2)), 
      (4*(1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))/((2 - eta - 2*y)*
        (4 + eta + 4*y)^2)])/16092 + 
   (7015*Li22[((2 - eta - 2*y)*(4 + eta + 4*y))/
       (2*(8 - eta^2 - 6*eta*y - 8*y^2)), (8 - eta^2 - 6*eta*y - 8*y^2)/
       (2*(4 + eta + 4*y))])/5364 - 
   (5207*Li22[((2 - eta - 2*y)*(4 + eta + 4*y))/
       (2*(8 - eta^2 - 6*eta*y - 8*y^2)), (2*(8 - eta^2 - 6*eta*y - 8*y^2))/
       ((4 - eta - 4*y)*(4 + eta + 4*y))])/5364 + 
   (1048974227*Li22[-((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
        ((2 - eta - 2*y)^2*(4 + eta + 4*y))), 
      ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 6*eta*y - 8*y^2)])/
    56563380 - (742979417*Li22[-((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
        ((2 - eta - 2*y)^2*(4 + eta + 4*y))), 
      ((2 - eta - 2*y)*(4 + eta + 4*y))/(2*(8 - eta^2 - 6*eta*y - 8*y^2))])/
    56563380 + (5273*Li22[-((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
        ((2 - eta - 2*y)^2*(4 + eta + 4*y))), 
      ((2 - eta - 2*y)*(4 + eta + 4*y))/((1 + y)*(8 - eta^2 - 6*eta*y - 
         8*y^2))])/5364 + 
   (1798*Li22[(8 - eta^2 - 6*eta*y - 8*y^2)/((2 - eta - 2*y)*
        (4 + eta + 4*y)), -(eta/(2 - eta - 2*y))])/1341 + 
   (516497*Li22[(8 - eta^2 - 6*eta*y - 8*y^2)/((2 - eta - 2*y)*
        (4 + eta + 4*y)), ((2 - eta - 2*y)*(2 + eta + 2*y))/
       (8 - eta^2 - 6*eta*y - 8*y^2)])/50958 - 
   (23647*Li22[(8 - eta^2 - 6*eta*y - 8*y^2)/((2 - eta - 2*y)*
        (4 + eta + 4*y)), ((4 - eta - 4*y)*(4 + eta + 4*y))/
       (2*(8 - eta^2 - 6*eta*y - 8*y^2))])/8046 + 
   (1726*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
        8*y^2), -(eta/(4 - eta - 4*y))])/171 - 
   (8803*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
        8*y^2), -(eta/(2 - eta - 2*y))])/684 + 
   (144*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2), 
      (2 - eta - 2*y)/(4 - eta - 4*y)])/19 + 
   Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2), 
     (2*(1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*(2 + eta + 2*y))]/12 + 
   (1043*Li22[((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
        8*y^2), -(eta/(2 - eta - 2*y))])/342 - 
   (6817*Li22[((4 - eta - 4*y)*(1 + y)*(2 + eta + 2*y))/
       (2*(8 - eta^2 - 4*eta*y - 8*y^2)), (-2*eta)/((4 - eta - 4*y)*
        (1 + y))])/684 + 
   Li22[-((eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)), 
     -(eta/(4 - eta - 4*y))]/12 + 
   Li22[-((eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)), 
     eta/(4 + eta + 4*y)]/36 + 
   Li22[(eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2), -1]/9 - 
   Li22[(eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2), eta/(4 - eta - 4*y)]/
    12 - Li22[(eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2), 
     -(eta/(4 + eta + 4*y))]/36 + 
   (803*Li22[(2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2), 
      (2 - eta - 2*y)/4])/228 + 
   (2051*Li22[(2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2), 
      -1/2*eta/(1 + y)])/684 + Li22[(2*(1 - y)*(4 + eta + 4*y))/
     (8 - eta^2 - 4*eta*y - 8*y^2), -(eta/(4 + eta + 4*y))] - 
   (19*Li22[(2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2), 
      (2*(1 + y))/(4 + eta + 4*y)])/36 - 
   Li22[(2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2), 
     ((4 - eta - 4*y)*(2 + eta + 2*y))/(2*(1 - y)*(4 + eta + 4*y))]/9 - 
   (531*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*(1 + y)), 
      (2*(1 + y))/(4 + eta + 4*y)])/76 - 
   (2797*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*(1 + y)), 
      (-2*eta*(1 - y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/684 - 
   (3853*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*(1 + y)), 
      ((4 - eta - 4*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/228 + 
   (635*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*(1 + y)), 
      ((4 - eta - 4*y)*(1 + y)*(2 + eta + 2*y))/
       (2*(8 - eta^2 - 4*eta*y - 8*y^2))])/57 - 
   (635*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*(1 + y)), 
      (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/57 - 
   (20*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/((4 - eta - 4*y)*(4 + eta + 4*y)), 
      ((4 - eta - 4*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/57 + 
   (2*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/((4 - eta - 4*y)*(4 + eta + 4*y)), 
      (eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/9 - 
   Li22[(2*(8 - eta^2 - 4*eta*y - 8*y^2))/((4 - eta - 4*y)*(4 + eta + 4*y)), 
    ((4 - eta - 4*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)] + 
   Li22[(2*(8 - eta^2 - 4*eta*y - 8*y^2))/((4 - eta - 4*y)*(4 + eta + 4*y)), 
    (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)] - 
   (319*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      (2 - eta - 2*y)/(4 - eta - 4*y)])/171 - 
   (3*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      ((2 - eta - 2*y)*(4 + eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))])/4 - 
   (3037*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/((2 - eta - 2*y)*
        (4 + eta + 4*y)), -((eta*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
         8*y^2))])/684 - 
   (104*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/171 - 
   (4441*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/((2 - eta - 2*y)*
        (4 + eta + 4*y)), (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
        8*y^2)])/684 - (86862413*Li22[-(eta/(2 - eta*y - 2*y^2)), 
      -(eta/(4 - eta - 4*y))])/2828169 + 
   (103340803*Li22[-(eta/(2 - eta*y - 2*y^2)), (2 - eta - 2*y)/4])/11312676 - 
   (253945*Li22[-(eta/(2 - eta*y - 2*y^2)), (2 - eta - 2*y)/(4 - eta - 4*y)])/
    25479 + (25010057*Li22[-(eta/(2 - eta*y - 2*y^2)), (1 + y)/2])/837976 + 
   (136462385*Li22[-(eta/(2 - eta*y - 2*y^2)), -(eta/(4 + eta + 4*y))])/
    7541784 - (52198261*Li22[eta/(2 - eta*y - 2*y^2), -1])/5656338 + 
   (30258313*Li22[eta/(2 - eta*y - 2*y^2), eta/(4 - eta - 4*y)])/3770892 + 
   (10954907*Li22[eta/(2 - eta*y - 2*y^2), (1 - y)/2])/942723 - 
   (4755503*Li22[eta/(2 - eta*y - 2*y^2), (2 + eta + 2*y)/4])/3770892 - 
   (3076679*Li22[eta/(2 - eta*y - 2*y^2), eta/(4 + eta + 4*y)])/148851 - 
   (138260*Li22[eta/(2 - eta*y - 2*y^2), (2 + eta + 2*y)/(4 + eta + 4*y)])/
    8493 - (19423*Li22[-((eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
         (2 - eta*y - 2*y^2))), -(eta/(2 - eta - 2*y))])/2682 + 
   (2689513*Li22[-((eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
         (2 - eta*y - 2*y^2))), -(((4 - eta - 4*y)*(2 + eta + 2*y))/
        ((2 - eta - 2*y)*(4 + eta + 4*y)))])/25479 - 
   (14*Li22[-1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2), -1/2*eta/(1 + y)])/9 - 
   (10616621*Li22[-1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2), -1/4*eta/(1 + y)])/
    611496 + (2439661*Li22[-1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2), 
      (-2*eta)/((4 - eta - 4*y)*(1 + y))])/5656338 + 
   (2366*Li22[-1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2), 
      ((eta + 4*y)*(2 - eta*y - 2*y^2))/((1 + y)*(8 - eta^2 - 6*eta*y - 
         8*y^2))])/1341 + 
   (1368485*Li22[((2 - eta - 2*y)*(1 + y))/(2*(2 - eta*y - 2*y^2)), 
      -(eta/(2 - eta - 2*y))])/152874 + 
   (1888415*Li22[((2 - eta - 2*y)*(1 + y))/(2*(2 - eta*y - 2*y^2)), 
      (-2*eta)/((4 - eta - 4*y)*(1 + y))])/50958 + 
   (536311961*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/(4*(2 - eta*y - 2*y^2)), 
      eta/(4 - eta - 4*y)])/22625352 + 
   (335*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/(4*(2 - eta*y - 2*y^2)), 
      (2*(1 - y))/(4 - eta - 4*y)])/684 + 
   (491*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/(4*(2 - eta*y - 2*y^2)), 
      (4*(1 - y))/(4 - eta - 4*y)])/57 + 
   (66109697*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/(4*(2 - eta*y - 2*y^2)), 
      (2 + eta + 2*y)/4])/22625352 - 
   (360334303*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/(4*(2 - eta*y - 2*y^2)), 
      (2*(2 + eta + 2*y))/(4 + eta + 4*y)])/11312676 - 
   (178*Li22[((4 - eta - 4*y)*(2 + eta + 2*y))/(4*(2 - eta*y - 2*y^2)), 
      (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*(1 + y))])/171 - 
   (142479*Li22[((1 - y)*(2 + eta + 2*y))/(2 - eta*y - 2*y^2), 1/2])/5662 + 
   (31*Li22[((2 - eta - 2*y)^2*(4 + eta + 4*y))/(16*(2 - eta*y - 2*y^2)), 
      (-8*eta*(8 - eta^2 - 6*eta*y - 8*y^2))/((2 - eta - 2*y)^2*
        (4 + eta + 4*y)^2)])/447 - 
   (7*Li22[((1 - y)*(8 - eta^2 - 6*eta*y - 8*y^2))/((4 - eta - 4*y)*
        (2 - eta*y - 2*y^2)), ((4 - eta - 4*y)*(2 + eta + 2*y))/
       (2*(8 - eta^2 - 6*eta*y - 8*y^2))])/18 + 
   (31*Li22[-1/2*(eta*(8 - eta^2 - 6*eta*y - 8*y^2))/((4 + eta + 4*y)*
         (2 - eta*y - 2*y^2)), (-2*eta)/(8 - eta^2 - 6*eta*y - 8*y^2)])/447 - 
   (4685*Li22[-1/2*(eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
        ((4 + eta + 4*y)*(2 - eta*y - 2*y^2)), 
      ((2 - eta - 2*y)*(4 + eta + 4*y))/(2*(8 - eta^2 - 6*eta*y - 8*y^2))])/
    2682 - (46*Li22[-1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 2*y^2), 
      -1])/3 + (1556*Li22[-1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
        (2 - eta*y - 2*y^2), -1/2*(2 + eta + 2*y)/(1 + y)])/171 - 
   (1393*Li22[-1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 2*y^2), 
      -((eta*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2))])/228 - 
   (158*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/(4*(2 - eta*y - 2*y^2)), 
      (2*(1 - y))/(2 - eta - 2*y)])/19 - 
   (1177*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/(4*(2 - eta*y - 2*y^2)), 
      (2 + eta + 2*y)/(2*(1 + y))])/342 + 
   (3947*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/(4*(2 - eta*y - 2*y^2)), 
      ((4 - eta - 4*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/342 - 
   (28*Li22[(8 - eta^2 - 4*eta*y - 8*y^2)/(4*(2 - eta*y - 2*y^2)), 
      (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/171 - 
   (7390645*Li22[(2 - eta*y - 2*y^2)/(4 - eta - 4*y), 
      eta/(2 - eta*y - 2*y^2)])/2828169 + 
   (3221009*Li22[(2 - eta*y - 2*y^2)/(4 - eta - 4*y), 
      ((4 - eta - 4*y)*(2 + eta + 2*y))/(4*(2 - eta*y - 2*y^2))])/418988 + 
   (18192997*Li22[(2*(2 - eta*y - 2*y^2))/((4 - eta - 4*y)*(1 + y)), 
      (1 + y)/2])/22625352 + 
   (1184*Li22[(2*(2 - eta*y - 2*y^2))/((4 - eta - 4*y)*(1 + y)), 
      ((4 - eta - 4*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/171 - 
   (1198*Li22[(2 - eta*y - 2*y^2)/(4 + eta + 4*y), (2*(4 + eta + 4*y))/
       (8 - eta^2 - 6*eta*y - 8*y^2)])/1341 - 
   (64540601*Li22[(2 - eta*y - 2*y^2)/(4 + eta + 4*y), 
      -(eta/(2 - eta*y - 2*y^2))])/22625352 + 
   (128566954*Li22[(2 - eta*y - 2*y^2)/(4 + eta + 4*y), 
      eta/(2 - eta*y - 2*y^2)])/2828169 + 
   (2647*Li22[(4*(2 - eta*y - 2*y^2))/((4 - eta - 4*y)*(4 + eta + 4*y)), 
      ((4 - eta - 4*y)*(2 + eta + 2*y))/(4*(2 - eta*y - 2*y^2))])/342 - 
   (16157*Li22[(4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      (-eta - 4*y)/4])/3576 + 
   (619570109*Li22[(4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/37708920 + 
   (1973381*Li22[(4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      (2 - eta - 2*y)/4])/76437 - 
   (4391*Li22[(4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      (2 - eta - 2*y)/(4 - eta - 4*y)])/684 + 
   (44120795*Li22[(4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      (4 + eta + 4*y)/(4*(1 + y))])/611496 - 
   (736666867*Li22[(4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      ((2 - eta - 2*y)*(4 + eta + 4*y))/(2*(8 - eta^2 - 6*eta*y - 8*y^2))])/
    113126760 - (2051*Li22[(4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
        (4 + eta + 4*y)), (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
        8*y^2)])/684 + 
   (10725359*Li22[(4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      -(eta/(2 - eta*y - 2*y^2))])/7541784 + 
   (907*Li22[(4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      -1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2)])/228 + 
   (517379*Li22[(4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      ((2 - eta - 2*y)*(1 + y))/(2*(2 - eta*y - 2*y^2))])/50958 - 
   (371211359*Li22[(4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      ((4 - eta - 4*y)*(2 + eta + 2*y))/(4*(2 - eta*y - 2*y^2))])/22625352 - 
   (1781*Li22[(4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*(4 + eta + 4*y)), 
      (8 - eta^2 - 4*eta*y - 8*y^2)/(4*(2 - eta*y - 2*y^2))])/228 - 
   (2224*Li22[-(((eta + 4*y)*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
         (4 + eta + 4*y))), eta/(2 - eta*y - 2*y^2)])/447 - 
   (4448*Li22[-(((eta + 4*y)*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
         (4 + eta + 4*y))), -((eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
         (2 - eta*y - 2*y^2)))])/1341 + 
   (545*Li22[-(((eta + 4*y)*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
         (4 + eta + 4*y))), (eta*(2 + eta + 2*y))/((4 + eta + 4*y)*
        (2 - eta*y - 2*y^2))])/1788 - 
   (5749*Li22[-(((eta + 4*y)*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
         (4 + eta + 4*y))), ((2 - eta - 2*y)*(4 + eta + 4*y))/
       (4*(2 - eta*y - 2*y^2))])/1192 + 
   (694*Li22[-(((eta + 4*y)*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
         (4 + eta + 4*y))), ((1 - y)*(4 + eta + 4*y))/
       (2*(2 - eta*y - 2*y^2))])/447 + 
   (1198*Li22[(2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 8*y^2), 
      (8 - eta^2 - 6*eta*y - 8*y^2)/(2*(4 + eta + 4*y))])/1341 - 
   (4*Li22[(2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 8*y^2), 
      (2*(8 - eta^2 - 6*eta*y - 8*y^2))/((4 - eta - 4*y)*(4 + eta + 4*y))])/
    9 - Li22[(2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 8*y^2), 
     (eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)]/9 + 
   (775496*Li22[(2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 8*y^2), 
      -(eta/(2 - eta*y - 2*y^2))])/25479 - 
   (1735729*Li22[(2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 8*y^2), 
      eta/(2 - eta*y - 2*y^2)])/50958 + 
   (339944491*Li22[(2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 8*y^2), 
      ((4 - eta - 4*y)*(2 + eta + 2*y))/(4*(2 - eta*y - 2*y^2))])/11312676 - 
   Li22[(2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 8*y^2), 
     -1/2*(eta*(8 - eta^2 - 6*eta*y - 8*y^2))/((4 + eta + 4*y)*
        (2 - eta*y - 2*y^2))]/18 - 
   (174701*Li22[((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/
       ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2)), (8 - eta^2 - 6*eta*y - 8*y^2)/
       ((2 - eta - 2*y)*(4 + eta + 4*y))])/2831 - 
   (233617*Li22[((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/
       ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2)), ((2 - eta - 2*y)*(1 + y))/
       (2*(2 - eta*y - 2*y^2))])/1341 + 
   (7*Li22[((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/
       ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2)), 
      -1/2*(eta*(8 - eta^2 - 6*eta*y - 8*y^2))/((4 + eta + 4*y)*
         (2 - eta*y - 2*y^2))])/18 + 
   Li22[(2*eta*(eta + 4*y)*(2 - eta*y - 2*y^2))/
      ((8 - eta^2 - 6*eta*y - 8*y^2)*(8 - eta^2 - 4*eta*y - 8*y^2)), 
     (8 - eta^2 - 6*eta*y - 8*y^2)/(2*(2 - eta*y - 2*y^2))]/9 - 
   (2*Li22[(2*eta*(eta + 4*y)*(2 - eta*y - 2*y^2))/
       ((8 - eta^2 - 6*eta*y - 8*y^2)*(8 - eta^2 - 4*eta*y - 8*y^2)), 
      -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 2*y^2)])/9 - 
   (6203*Li22[(4*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2), -1/2*eta/(1 + y)])/
    684 - (10529*Li22[(4*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2), 
      (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*(1 + y))])/684 + 
   (11*Pi^2*Log[2])/36 - (125*Log[2])/(54*(1 + x^2 - 2*x*y)) - 
   (143*x^2*Log[2])/(54*(1 + x^2 - 2*x*y)) + (134*x*y*Log[2])/
    (27*(1 + x^2 - 2*x*y)) - (4*Pi*x*Sqrt[1 - y^2]*Log[2])/
    (3*(-1 - x^2 + 2*x*y)^2) + (2*Pi*x^2*y*Sqrt[1 - y^2]*Log[2])/
    (-1 - x^2 + 2*x*y)^2 - (2*Pi*x^4*y*Sqrt[1 - y^2]*Log[2])/
    (3*(-1 - x^2 + 2*x*y)^2) + 2*Pi*ArcTan[y, Sqrt[1 - y^2]]*Log[2] - 
   ArcTan[y, Sqrt[1 - y^2]]^2*Log[2] + (Pi^2*Log[2]^2)/12 - 
   (413*Log[2]^2)/(36*(1 + x^2 - 2*x*y)^2) - (395*x^2*Log[2]^2)/
    (18*(1 + x^2 - 2*x*y)^2) - (401*x^4*Log[2]^2)/(36*(1 + x^2 - 2*x*y)^2) + 
   (407*x*y*Log[2]^2)/(9*(1 + x^2 - 2*x*y)^2) + 
   (395*x^3*y*Log[2]^2)/(9*(1 + x^2 - 2*x*y)^2) - 
   (404*x^2*y^2*Log[2]^2)/(9*(1 + x^2 - 2*x*y)^2) + 
   (x^4*y^2*Log[2]^2)/(3*(1 + x^2 - 2*x*y)^2) - (14*Log[2]^3)/9 - 
   (113229391*Log[2]^4)/67200 - 
   (10*Pi*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])*
     Log[1 - x])/3 - 
   (5*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])^2*
     Log[1 - x])/6 + 16*Pi*ArcTan[y, Sqrt[1 - y^2]]*Log[1 - x] + 
   (4*x*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*Log[1 - x])/
    (3*(1 + x^2 - 2*x*y)^2) - (2*x^2*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*
     Log[1 - x])/(1 + x^2 - 2*x*y)^2 + 
   (2*x^4*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*Log[1 - x])/
    (3*(1 + x^2 - 2*x*y)^2) + 
   (10*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])*
     ArcTan[y, Sqrt[1 - y^2]]*Log[1 - x])/3 - 
   (41*ArcTan[y, Sqrt[1 - y^2]]^2*Log[1 - x])/6 + 
   (20046647*Log[1 - x]^4)/134400 + 
   (10*Pi*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])*
     Log[x])/3 + (2*x*Sqrt[1 - y^2]*(ArcTan[x - y, -Sqrt[1 - y^2]] - 
      ArcTan[x - y, Sqrt[1 - y^2]])*Log[x])/(3*(1 + x^2 - 2*x*y)^2) - 
   (x^2*y*Sqrt[1 - y^2]*(ArcTan[x - y, -Sqrt[1 - y^2]] - 
      ArcTan[x - y, Sqrt[1 - y^2]])*Log[x])/(1 + x^2 - 2*x*y)^2 + 
   (x^4*y*Sqrt[1 - y^2]*(ArcTan[x - y, -Sqrt[1 - y^2]] - 
      ArcTan[x - y, Sqrt[1 - y^2]])*Log[x])/(3*(1 + x^2 - 2*x*y)^2) + 
   (5*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])^2*
     Log[x])/6 - (20*Pi*ArcTan[y, Sqrt[1 - y^2]]*Log[x])/3 - 
   (4*x*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*Log[x])/
    (3*(1 + x^2 - 2*x*y)^2) + (2*x^2*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*
     Log[x])/(1 + x^2 - 2*x*y)^2 - 
   (2*x^4*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*Log[x])/
    (3*(1 + x^2 - 2*x*y)^2) - 
   (10*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])*
     ArcTan[y, Sqrt[1 - y^2]]*Log[x])/3 + 
   (10*ArcTan[y, Sqrt[1 - y^2]]^2*Log[x])/3 + 
   (2*x*Sqrt[1 - y^2]*(2*Pi*Log[2] - Pi*Log[1 - x] + 2*Pi*Log[x]))/
    (3*(-1 - x^2 + 2*x*y)^2) - 
   (x^2*y*Sqrt[1 - y^2]*(2*Pi*Log[2] - Pi*Log[1 - x] + 2*Pi*Log[x]))/
    (-1 - x^2 + 2*x*y)^2 + (x^4*y*Sqrt[1 - y^2]*
     (2*Pi*Log[2] - Pi*Log[1 - x] + 2*Pi*Log[x]))/(3*(-1 - x^2 + 2*x*y)^2) - 
   (7*Pi*ArcTan[y, Sqrt[1 - y^2]]*Log[1 + x])/3 + 
   (2*x*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*Log[1 + x])/
    (3*(1 + x^2 - 2*x*y)^2) - (x^2*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*
     Log[1 + x])/(1 + x^2 - 2*x*y)^2 + 
   (x^4*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*Log[1 + x])/
    (3*(1 + x^2 - 2*x*y)^2) + 
   (5*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])*
     ArcTan[y, Sqrt[1 - y^2]]*Log[1 + x])/3 - 
   (10*ArcTan[y, Sqrt[1 - y^2]]^2*Log[1 + x])/3 - 
   (13*Log[1 - x]*Log[1 + x])/(x*(1 + x^2 - 2*x*y)^2) - 
   (26*x*Log[1 - x]*Log[1 + x])/(1 + x^2 - 2*x*y)^2 - 
   (13*x^3*Log[1 - x]*Log[1 + x])/(1 + x^2 - 2*x*y)^2 + 
   (52*x^2*y*Log[1 - x]*Log[1 + x])/(1 + x^2 - 2*x*y)^2 - 
   (52*x*y^2*Log[1 - x]*Log[1 + x])/(1 + x^2 - 2*x*y)^2 + 
   (52*y*Log[1 - x]*Log[1 + x])/(-1 - x^2 + 2*x*y)^2 - Log[1 + x]^3/3 - 
   (45621451*Log[1 + x]^4)/134400 - (41*(-Log[1 - x] + Log[1 + x]))/
    (36*x*(1 + x^2 - 2*x*y)*(-1 + x*y)) - (101*x*(-Log[1 - x] + Log[1 + x]))/
    (36*(1 + x^2 - 2*x*y)*(-1 + x*y)) - (2*x^3*(-Log[1 - x] + Log[1 + x]))/
    ((1 + x^2 - 2*x*y)*(-1 + x*y)) + (233*x^2*y*(-Log[1 - x] + Log[1 + x]))/
    (36*(1 + x^2 - 2*x*y)*(-1 + x*y)) - 
   (113*x*y^2*(-Log[1 - x] + Log[1 + x]))/(18*(1 + x^2 - 2*x*y)*(-1 + x*y)) + 
   (x^3*y^2*(-Log[1 - x] + Log[1 + x]))/(3*(1 + x^2 - 2*x*y)*(-1 + x*y)) - 
   (65*y*(-Log[1 - x] + Log[1 + x]))/(12*(-1 + x*y)*(-1 - x^2 + 2*x*y)) - 
   (22*Log[2]*(-Log[1 - x] + Log[1 + x]))/(3*x) + 
   (Log[2]^2*(-Log[1 - x] + Log[1 + x]))/x + (1697*(Log[1 - x] + Log[1 + x]))/
    (108*(1 + x^2 - 2*x*y)*(-1 + x*y)) + (Log[1 - x] + Log[1 + x])/
    (x^2*(1 + x^2 - 2*x*y)*(-1 + x*y)) + (1589*x^2*(Log[1 - x] + Log[1 + x]))/
    (108*(1 + x^2 - 2*x*y)*(-1 + x*y)) - (3*y*(Log[1 - x] + Log[1 + x]))/
    (x*(1 + x^2 - 2*x*y)*(-1 + x*y)) - (1625*x*y*(Log[1 - x] + Log[1 + x]))/
    (36*(1 + x^2 - 2*x*y)*(-1 + x*y)) - 
   (1589*x^3*y*(Log[1 - x] + Log[1 + x]))/(108*(1 + x^2 - 2*x*y)*
     (-1 + x*y)) + (1589*x^2*y^2*(Log[1 - x] + Log[1 + x]))/
    (54*(1 + x^2 - 2*x*y)*(-1 + x*y)) - (2*y^2*(Log[1 - x] + Log[1 + x]))/
    ((-1 + x*y)*(-1 - x^2 + 2*x*y)) + (199*Log[2]*(Log[1 - x] + Log[1 + x]))/
    9 + (357*Log[1 - y]^4)/5 - (391*Log[y^2]*Log[1 + y]^3)/36 + 
   (102401*Log[1 + y]^4)/1260 + (5*Pi^2*Log[1 + x^2 - 2*x*y])/18 - 
   (5*Pi*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])*
     Log[1 + x^2 - 2*x*y])/3 - 
   (5*(ArcTan[x - y, -Sqrt[1 - y^2]] - ArcTan[x - y, Sqrt[1 - y^2]])^2*
     Log[1 + x^2 - 2*x*y])/12 - (2*x*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*
     Log[1 + x^2 - 2*x*y])/(3*(1 + x^2 - 2*x*y)^2) + 
   (x^2*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*Log[1 + x^2 - 2*x*y])/
    (1 + x^2 - 2*x*y)^2 - (x^4*y*Sqrt[1 - y^2]*ArcTan[y, Sqrt[1 - y^2]]*
     Log[1 + x^2 - 2*x*y])/(3*(1 + x^2 - 2*x*y)^2) + 
   (5*ArcTan[y, Sqrt[1 - y^2]]^2*Log[1 + x^2 - 2*x*y])/3 + 
   (Log[2]*Log[1 + x^2 - 2*x*y])/(2*(1 + x^2 - 2*x*y)^2) + 
   (x^4*Log[2]*Log[1 + x^2 - 2*x*y])/(6*(1 + x^2 - 2*x*y)^2) - 
   (4*x*y*Log[2]*Log[1 + x^2 - 2*x*y])/(3*(1 + x^2 - 2*x*y)^2) + 
   (x^2*y^2*Log[2]*Log[1 + x^2 - 2*x*y])/(1 + x^2 - 2*x*y)^2 - 
   (x^4*y^2*Log[2]*Log[1 + x^2 - 2*x*y])/(3*(1 + x^2 - 2*x*y)^2) + 
   (5*Log[2]^2*Log[1 + x^2 - 2*x*y])/3 + (31*Log[1 + x^2 - 2*x*y]^4)/140 + 
   Log[2]^3*((-269*Log[1 - x])/70 - (30*Log[1 + x])/7 + 
     (6031*Log[1 - y])/630 + (383*Log[1 + y])/70 + (41*Log[1 + x^2 - 2*x*y])/
      5 - (4901*Log[1 - x*y])/210) + 
   (Log[2]^2*(3*Log[1 - x] + 3*Log[1 + x] - 16*Log[1 - x*y]))/3 + 
   Log[1 + x]^3*((122*Log[1 - y])/105 - (1000*Log[1 + y])/63 - 
     (9431*Log[1 + x^2 - 2*x*y])/420 - (235*Log[1 - x*y])/28) + 
   Log[1 - x]^3*((-5189*Log[1 + x])/840 + (48*Log[1 - y])/7 + 
     (262*Log[1 + y])/105 + (74*Log[1 - x*y])/105) + 
   (1787*Log[1 - x*y])/(54*(1 + x^2 - 2*x*y)) + (1805*x^2*Log[1 - x*y])/
    (54*(1 + x^2 - 2*x*y)) - (1796*x*y*Log[1 - x*y])/(27*(1 + x^2 - 2*x*y)) - 
   (407*Log[2]*Log[1 - x*y])/(9*(1 + x^2 - 2*x*y)^2) - 
   (796*x^2*Log[2]*Log[1 - x*y])/(9*(1 + x^2 - 2*x*y)^2) - 
   (401*x^4*Log[2]*Log[1 - x*y])/(9*(1 + x^2 - 2*x*y)^2) + 
   (1616*x*y*Log[2]*Log[1 - x*y])/(9*(1 + x^2 - 2*x*y)^2) + 
   (1592*x^3*y*Log[2]*Log[1 - x*y])/(9*(1 + x^2 - 2*x*y)^2) - 
   (1610*x^2*y^2*Log[2]*Log[1 - x*y])/(9*(1 + x^2 - 2*x*y)^2) + 
   (2*x^4*y^2*Log[2]*Log[1 - x*y])/(3*(1 + x^2 - 2*x*y)^2) - 
   2*Log[1 + y]^3*Log[1 - x*y] + (83*Log[1 + x^2 - 2*x*y]^3*Log[1 - x*y])/
    105 - Log[1 + y]*Log[1 - x*y]^2 + (13635967*Log[1 - x*y]^4)/50400 - 
   Log[2]^2*(-Log[x] - Log[1 - y] + Log[1 - x*y]) + 
   Log[1 - y]^3*((-11*Log[1 + y])/36 + (5*Log[1 - x*y])/3) - 
   (Pi^2*(Log[1 - x] + Log[1 + x] + 3*Log[1 - x*y]))/9 - 
   Log[1 - x*y]^2*Log[2 - x - x*y] + Log[1 - y]*Log[2 - x - x*y]^2 - 
   Log[2 - x - x*y]^3 + (428569*Log[2 - x - x*y]^4)/800 - 
   Log[x]*(-Log[1 - x*y]^2 + 2*Log[1 - x]*Log[2 - x - x*y] - 
     Log[2 - x - x*y]^2) - Log[1 - x]*(Log[1 - y]^2 - Log[2 - x - x*y]^2 + 
     Log[1 - y]*(-2*Log[1 - x*y] + 2*Log[2 - x - x*y])) - 
   Log[2]^3*((5184883*Log[1 - x])/2400 + (2501659*Log[x])/1200 - 
     (1786601*Log[1 + x])/2400 + (3847837*Log[1 - y])/7200 - 
     (846979*Log[1 + y])/1440 + (1309831*Log[1 - x*y])/480 - 
     (1399727*Log[2 - x - x*y])/400 - (420767*Log[2 + x - x*y])/160) - 
   Log[1 - y]^3*((43*Log[y^2])/36 + (48373*Log[1 + y])/180 - Log[1 - x*y] + 
     (5483*Log[2 - x - x*y])/48 - (5483*Log[2 + x - x*y])/48) - 
   Log[1 - x*y]^3*((-97499*Log[2 - x - x*y])/1200 - 
     (17309*Log[2 + x - x*y])/240) - 
   (511043*Log[2 - x - x*y]^3*Log[2 + x - x*y])/400 - Log[2 + x - x*y]^3/3 + 
   (294849*Log[2 + x - x*y]^4)/160 - Log[1 + x]^2*
    (-Log[1 - x*y] + Log[2 + x - x*y]) - 
   (4*(-Log[2 - x - x*y] + Log[2 + x - x*y]))/(x*(-1 + x*y)) + 
   (2*x*(-Log[2 - x - x*y] + Log[2 + x - x*y]))/(-1 + x*y) + 
   (2*y*(-Log[2 - x - x*y] + Log[2 + x - x*y]))/(-1 + x*y) + 
   (2*(-2*Log[2] + Log[2 - x - x*y] + Log[2 + x - x*y]))/(-1 + x*y) - 
   (2*x*y*(-2*Log[2] + Log[2 - x - x*y] + Log[2 + x - x*y]))/(-1 + x*y) - 
   Log[1 + y]^3*(12*Log[1 - x*y] - (1579*Log[2 - x - x*y])/48 + 
     (1579*Log[2 + x - x*y])/48) - Log[1 - x]^3*((100087*Log[x])/150 - 
     (1942067*Log[1 + x])/4800 - (697697*Log[1 - y])/2400 + 
     (42617*Log[1 + y])/100 - (67*Log[1 - x*y])/12 - 
     (202471*Log[2 - x - x*y])/1200 + (91223*Log[2 + x - x*y])/200) - 
   Log[1 + x]^3*((67979*Log[1 + y])/150 + (88837*Log[1 - x*y])/240 + 
     (246733*Log[2 - x - x*y])/1200 + (510847*Log[2 + x - x*y])/600) - 
   Log[1 + x]*(Pi^2/3 + Log[1 + y]^2 - 2*Log[1 + y]*Log[1 - x*y] + 
     Log[1 - x*y]^2 - Log[2 + x - x*y]^2) - 
   Log[1 + y]^2*((-57503*Pi^2)/360 - (610431*Log[1 - x*y]^2)/800 - 
     (14037*Log[2 - x - x*y]^2)/32 - (1579*Log[2 - x - x*y]*Log[2 + x - x*y])/
      16 - (202137*Log[2 + x - x*y]^2)/800 + Log[1 - x*y]*
      ((200277*Log[2 - x - x*y])/800 + (181209*Log[2 + x - x*y])/800)) - 
   Log[1 - y]^2*((-5627*Pi^2)/40 + (53*Log[y^2]*Log[1 + y])/4 - 
     (584461*Log[1 + y]^2)/1200 - (586699*Log[1 - x*y]^2)/400 - 
     (37397*Log[1 - x*y]*Log[2 - x - x*y])/400 - (136881*Log[2 - x - x*y]^2)/
      800 + (5483*Log[2 - x - x*y]*Log[2 + x - x*y])/16 - 
     (155121*Log[2 + x - x*y]^2)/800 + Log[1 + y]*
      ((-74503*Log[1 - x*y])/800 - (199647*Log[2 - x - x*y])/800 + 
       (283173*Log[2 + x - x*y])/800)) - 
   Log[1 - x]^2*((-3667283*Pi^2)/9600 - (4021453*Log[x]^2)/800 + 
     (1264517*Log[1 + x]^2)/3200 - (1445443*Log[1 - y]^2)/800 + 
     (43089*Log[1 + y]^2)/200 - (563471*Log[1 - x*y]^2)/800 - 
     (2822157*Log[2 - x - x*y]^2)/1600 + Log[1 + x]*
      ((-361837*Log[1 - y])/400 - (127851*Log[1 + y])/100 + 
       (273177*Log[1 - x*y])/100 + (183713*Log[2 - x - x*y])/400 - 
       (20159*Log[2 + x - x*y])/20) + Log[1 - y]*((-43089*Log[1 + y])/100 + 
       (750913*Log[1 - x*y])/800 + (283767*Log[2 - x - x*y])/80 - 
       (20159*Log[2 + x - x*y])/40) + Log[1 - x*y]*
      ((389429*Log[2 - x - x*y])/800 - (67*Log[2 + x - x*y])/4) + 
     Log[x]*((-2172161*Log[1 + x])/800 - (1984453*Log[1 - y])/400 - 
       (926133*Log[1 - x*y])/800 + (1214561*Log[2 - x - x*y])/200 - 
       (67*Log[2 + x - x*y])/4) - (42381*Log[2 - x - x*y]*Log[2 + x - x*y])/
      50 + (20829*Log[2 + x - x*y]^2)/80 + 
     Log[1 + y]*((-42381*Log[2 - x - x*y])/50 + (42381*Log[2 + x - x*y])/
        50)) - Log[x]^2*((12815*Log[1 + x]^2)/4 - (271703*Log[1 - x*y]^2)/
      200 - 2555*Log[2 + x - x*y]^2 + Log[1 + x]*((-104639*Log[1 - x*y])/40 + 
       (7665*Log[2 - x - x*y])/4 + (2555*Log[2 + x - x*y])/4) + 
     Log[1 - x*y]*((-1334723*Log[2 - x - x*y])/400 + 
       (1472597*Log[2 + x - x*y])/400)) + (110169*PolyLog[2, (1 - x)/2]^2)/
    160 + (52137*PolyLog[2, 1 - x]^2)/32 + (18304471*PolyLog[2, -x]^2)/
    16800 - (274*PolyLog[2, x]^2)/35 + (12*PolyLog[2, (1 + x)^(-1)]^2)/7 + 
   (10757*PolyLog[2, (1 - y)/2]^2)/400 + 
   (316177*PolyLog[2, -1/2*(x*(1 - y))]^2)/200 + (16*PolyLog[2, -y]^2)/3 + 
   6*PolyLog[2, y]^2 + Log[1 - x]^2*((-239*Pi^2)/336 + 
     (1191*Log[1 + x]^2)/112 + (207*Log[1 - y]^2)/35 + (83*Log[1 + y]^2)/70 - 
     (26*Log[1 + x^2 - 2*x*y]^2)/5 + Log[1 - y]*((-48*Log[1 + y])/35 - 
       (42*Log[1 + x^2 - 2*x*y])/5 - (449*Log[1 - x*y])/35) + 
     Log[1 + x]*((-41*Log[1 - y])/35 - (262*Log[1 + y])/35 + 
       (297*Log[1 + x^2 - 2*x*y])/14 - (879*Log[1 - x*y])/70) + 
     (94*Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/5 - (209*Log[1 - x*y]^2)/70 - 
     (279*PolyLog[2, 1 - x])/28 - (279*PolyLog[2, x])/28 + 
     PolyLog[2, (1 - y)/2] + 2*PolyLog[2, y]) - 
   Log[1 - x*y]*(-1/6*Pi^2 - Log[2 - x - x*y]^2 + 2*PolyLog[2, -y] + 
     2*PolyLog[2, y]) + (29*PolyLog[2, x*y]^2)/3 - 
   (2*x^4*y^2*(Log[1 - x]*Log[1 + x] + PolyLog[2, x*y]))/
    (3*(1 + x^2 - 2*x*y)^2) + 
   (19*x^4*(13*Log[1 - x]*Log[1 + x] + 34*PolyLog[2, x*y]))/
    (18*(1 + x^2 - 2*x*y)^2) + 
   (7*(37*Log[1 - x]*Log[1 + x] + 94*PolyLog[2, x*y]))/
    (18*(1 + x^2 - 2*x*y)^2) + 
   (x^2*(241*Log[1 - x]*Log[1 + x] + 640*PolyLog[2, x*y]))/
    (9*(1 + x^2 - 2*x*y)^2) - 
   (2*x^3*y*(241*Log[1 - x]*Log[1 + x] + 640*PolyLog[2, x*y]))/
    (9*(1 + x^2 - 2*x*y)^2) + 
   (2*x^2*y^2*(250*Log[1 - x]*Log[1 + x] + 649*PolyLog[2, x*y]))/
    (9*(1 + x^2 - 2*x*y)^2) - 
   (2*x*y*(253*Log[1 - x]*Log[1 + x] + 652*PolyLog[2, x*y]))/
    (9*(1 + x^2 - 2*x*y)^2) - (24689*PolyLog[2, (x*(1 + y))/2]^2)/25 + 
   (139*PolyLog[2, (2*x*(1 + y))/(1 + x)^2]^2)/70 - 
   (499*PolyLog[2, (x*(1 + y))/(2*(1 + x))]^2)/100 - 
   PolyLog[2, -y]*((10*Pi^2)/3 - (58*PolyLog[2, y])/3 + 24*PolyLog[2, x*y] - 
     48*PolyLog[2, (x*(1 + y))/(1 + x)]) + 
   (147321*PolyLog[2, (x*(1 + y))/(1 + x)]^2)/1400 - 
   Log[2 + x - x*y]*(-1/6*Pi^2 + 2*PolyLog[2, (x*(1 + y))/(1 + x)]) + 
   (44*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)]^2)/35 + 
   (61*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)]^2)/70 - 
   (2*Log[2]*((43*Pi^2)/6 + Log[2]^2/2 + 4*Log[1 + x]^2 + 
      (3*Log[1 - y]^2)/2 + Log[2]*(-4*Log[1 - x] + 3*Log[1 - y]) - 
      (3*Log[1 + x^2 - 2*x*y]^2)/2 + Log[1 - x]*(-9*Log[x] - 2*Log[1 + x] - 
        6*Log[1 - y] + 9*Log[1 + x^2 - 2*x*y]) - 3*Log[1 + x^2 - 2*x*y]*
       Log[1 - x*y] - 2*PolyLog[2, (1 - x)/2] - 9*PolyLog[2, 1 - x] + 
      3*PolyLog[2, -x] + 4*PolyLog[2, x*y] + 
      (5*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/2 - 
      2*PolyLog[2, (x*(1 + y))/(1 + x)] - 
      (7*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/2 - 
      2*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)]))/3 - 
   (Pi^2/12 - Log[2]^2/2 + Log[2]*Log[1 - x] - Log[1 - x]*Log[1 + x] - 
     Log[1 + x]^2/2 + Log[1 + x]*Log[1 + x^2 - 2*x*y] - 
     PolyLog[2, (1 - x)/2] - PolyLog[2, -x] - PolyLog[2, x] + 
     2*PolyLog[2, x*y] - PolyLog[2, (x*(1 + y))/(1 + x)] + 
     PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)] - 
     PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/
    (2*(1 + x^2 - 2*x*y)^2) - 
   (x^4*(Pi^2/12 - Log[2]^2/2 + Log[2]*Log[1 - x] - Log[1 - x]*Log[1 + x] - 
      Log[1 + x]^2/2 + Log[1 + x]*Log[1 + x^2 - 2*x*y] - 
      PolyLog[2, (1 - x)/2] - PolyLog[2, -x] - PolyLog[2, x] + 
      2*PolyLog[2, x*y] - PolyLog[2, (x*(1 + y))/(1 + x)] + 
      PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)] - 
      PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)]))/
    (6*(1 + x^2 - 2*x*y)^2) + 
   (4*x*y*(Pi^2/12 - Log[2]^2/2 + Log[2]*Log[1 - x] - Log[1 - x]*Log[1 + x] - 
      Log[1 + x]^2/2 + Log[1 + x]*Log[1 + x^2 - 2*x*y] - 
      PolyLog[2, (1 - x)/2] - PolyLog[2, -x] - PolyLog[2, x] + 
      2*PolyLog[2, x*y] - PolyLog[2, (x*(1 + y))/(1 + x)] + 
      PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)] - 
      PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)]))/
    (3*(1 + x^2 - 2*x*y)^2) - 
   (x^2*y^2*(Pi^2/12 - Log[2]^2/2 + Log[2]*Log[1 - x] - 
      Log[1 - x]*Log[1 + x] - Log[1 + x]^2/2 + 
      Log[1 + x]*Log[1 + x^2 - 2*x*y] - PolyLog[2, (1 - x)/2] - 
      PolyLog[2, -x] - PolyLog[2, x] + 2*PolyLog[2, x*y] - 
      PolyLog[2, (x*(1 + y))/(1 + x)] + PolyLog[2, 
       (2*x*(1 - y))/(1 + x^2 - 2*x*y)] - PolyLog[2, (x*(1 + x)*(1 - y))/
        (1 + x^2 - 2*x*y)]))/(1 + x^2 - 2*x*y)^2 + 
   (x^4*y^2*(Pi^2/12 - Log[2]^2/2 + Log[2]*Log[1 - x] - 
      Log[1 - x]*Log[1 + x] - Log[1 + x]^2/2 + 
      Log[1 + x]*Log[1 + x^2 - 2*x*y] - PolyLog[2, (1 - x)/2] - 
      PolyLog[2, -x] - PolyLog[2, x] + 2*PolyLog[2, x*y] - 
      PolyLog[2, (x*(1 + y))/(1 + x)] + PolyLog[2, 
       (2*x*(1 - y))/(1 + x^2 - 2*x*y)] - PolyLog[2, (x*(1 + x)*(1 - y))/
        (1 + x^2 - 2*x*y)]))/(3*(1 + x^2 - 2*x*y)^2) + 
   (344*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)]^2)/35 - 
   (22039*PolyLog[2, -((1 - x)/(1 - x*y))]^2)/200 + 
   Log[1 + x]^2*((12029*Pi^2)/3024 - (1607*Log[1 + y]^2)/210 + 
     (753*Log[1 + x^2 - 2*x*y]^2)/35 + (97*Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/
      10 - (2629*Log[1 - x*y]^2)/140 + Log[1 - y]*((-27*Log[1 + y])/70 - 
       (341*Log[1 + x^2 - 2*x*y])/35 + (197*Log[1 - x*y])/70) + 
     Log[1 + y]*((991*Log[1 + x^2 - 2*x*y])/70 + (4079*Log[1 - x*y])/210) + 
     (99*PolyLog[2, (1 - x)/2])/7 - (891*PolyLog[2, 1 - x])/28 + 
     (11981*PolyLog[2, -x])/1260 - (1839*PolyLog[2, x])/140 - 
     (29507*PolyLog[2, (1 + x)^(-1)])/1260 - (81*PolyLog[2, (1 - y)/2])/10 + 
     7*PolyLog[2, -y] + (3*PolyLog[2, y])/2 - (23*PolyLog[2, x*y])/6 + 
     (24*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/7 + 
     (823*PolyLog[2, (x*(1 + y))/(1 + x)])/70 + 
     (424*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 + 
     (44*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/7 - 
     (149*PolyLog[2, (1 - x)/(1 - x*y)])/35) - 
   Log[2]*(Pi^2/6 - Log[1 + x]^2 + 2*Log[1 + x]*Log[1 - x*y] - 
     2*Log[1 - x*y]^2 + Log[1 - x]*(-2*Log[1 - y] + 2*Log[1 - x*y]) + 
     2*Log[1 - y]*Log[2 - x - x*y] - Log[2 - x - x*y]^2 + 
     Log[x]*(-2*Log[1 - x] + 2*Log[2 - x - x*y]) - 
     2*PolyLog[2, (x*(1 + y))/(1 + x)] - 2*PolyLog[2, (1 - x)/(1 - x*y)]) - 
   PolyLog[2, x*y]*((-11*Pi^2)/3 + 26*PolyLog[2, (x*(1 + y))/(1 + x)] - 
     PolyLog[2, (1 - x)/(1 - x*y)]) + 
   (4361593*PolyLog[2, (1 - x)/(1 - x*y)]^2)/2800 - 
   Log[2 - x - x*y]*(-1/3*Pi^2 + 2*PolyLog[2, (1 - x)/(1 - x*y)]) - 
   PolyLog[2, y]*((26*Pi^2)/9 + 3*PolyLog[2, (1 - x)/(1 - x*y)]) + 
   Log[1 + x^2 - 2*x*y]^2*((-17*Pi^2)/84 - (83*Log[1 - x*y]^2)/14 + 
     (9*PolyLog[2, (1 - x)/2])/5 - (3*PolyLog[2, 1 - x])/70 - 
     (8*PolyLog[2, -x])/7 + (87*PolyLog[2, x])/14 - 
     (179*PolyLog[2, (1 + x)^(-1)])/35 - (53*PolyLog[2, (1 - y)/2])/35 - 
     (13*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/7 - 
     (9*PolyLog[2, (x*(1 + y))/(1 + x)])/5 + 
     (37*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/70 - 
     (5*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/2 + 
     (39*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
     (47*PolyLog[2, (1 - x)/(1 - x*y)])/7) + 
   PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)]*
    ((61*Pi^2)/42 - (372*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/
      35 + (116*PolyLog[2, (1 - x)/(1 - x*y)])/35 - 
     (267*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/35) + 
   PolyLog[2, (1 + x)^(-1)]*((-191*Pi^2)/84 + (23*PolyLog[2, (1 - y)/2])/7 - 
     (20*PolyLog[2, -y])/3 + (20*PolyLog[2, x*y])/3 + 
     (34*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/35 - 
     (517*PolyLog[2, (x*(1 + y))/(1 + x)])/105 - 
     (92*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 + 
     PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)]/5 + 
     PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)]/5 + 
     (2*PolyLog[2, (1 - x)/(1 - x*y)])/7 - 
     7*PolyLog[2, (1 - x^2)/(2*(1 - x*y))]) + 
   PolyLog[2, -y]*((25*Pi^2)/18 + (2*PolyLog[2, y])/3 - 
     (20*PolyLog[2, x*y])/3 + (40*PolyLog[2, (x*(1 + y))/(1 + x)])/3 + 
     (20*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/3 - 
     (20*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/3 + 
     (20*PolyLog[2, (1 - x)/(1 - x*y)])/3 - 
     (20*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/3) + 
   PolyLog[2, -x]*((3503*Pi^2)/1260 + (596*PolyLog[2, x])/105 - 
     (313*PolyLog[2, (1 + x)^(-1)])/105 - (443*PolyLog[2, (1 - y)/2])/35 + 
     10*PolyLog[2, -y] + 3*PolyLog[2, y] - (35*PolyLog[2, x*y])/3 - 
     (12*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/7 + 
     (197*PolyLog[2, (x*(1 + y))/(1 + x)])/35 - 
     (167*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 - 
     (67*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/21 - 
     (586*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/105 + 
     (862*PolyLog[2, (1 - x)/(1 - x*y)])/105 - 
     (694*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/105) + 
   PolyLog[2, (x*(1 + y))/(1 + x)]*((253*Pi^2)/630 - 
     (23*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/5 + 
     (862*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/105 - 
     (1051*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/105 + 
     (586*PolyLog[2, (1 - x)/(1 - x*y)])/105 - 
     (125*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/21) + 
   PolyLog[2, (2*x*(1 + y))/(1 + x)^2]*((73*Pi^2)/105 - 
     (118*PolyLog[2, (x*(1 + y))/(1 + x)])/35 + 
     (17*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 - 
     (139*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
     (37*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 - 
     (12*PolyLog[2, (1 - x)/(1 - x*y)])/35 - 
     (22*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/5) + 
   PolyLog[2, (1 - x)/(1 - x*y)]*((313*Pi^2)/105 - 
     (16*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/5) + 
   PolyLog[2, x]*((-173*Pi^2)/105 - 2*PolyLog[2, (1 + x)^(-1)] + 
     (548*PolyLog[2, (1 - y)/2])/35 - (20*PolyLog[2, -y])/3 + 
     3*PolyLog[2, y] + (11*PolyLog[2, x*y])/3 + 
     (12*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/7 + 
     (74*PolyLog[2, (x*(1 + y))/(1 + x)])/105 + 
     (167*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 + 
     (90*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/7 - 
     (143*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 - 
     (124*PolyLog[2, (1 - x)/(1 - x*y)])/35 - 
     (107*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/35) + 
   PolyLog[2, 1 - x]*((-1403*Pi^2)/420 - (766*PolyLog[2, -x])/105 + 
     (81*PolyLog[2, x])/35 + (27*PolyLog[2, (1 + x)^(-1)])/5 + 
     (23*PolyLog[2, (1 - y)/2])/7 - (20*PolyLog[2, -y])/3 + 
     (20*PolyLog[2, x*y])/3 + (34*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/35 - 
     (1147*PolyLog[2, (x*(1 + y))/(1 + x)])/105 - 
     (92*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 - 
     (19*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/5 + 
     (21*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/5 + 
     (2*PolyLog[2, (1 - x)/(1 - x*y)])/7 - 
     3*PolyLog[2, (1 - x^2)/(2*(1 - x*y))]) + 
   PolyLog[2, y]*((-7*Pi^2)/12 - 2*PolyLog[2, x*y] + 
     3*PolyLog[2, (x*(1 + y))/(1 + x)] + PolyLog[2, 
      (2*x*(1 - y))/(1 + x^2 - 2*x*y)] - PolyLog[2, (x*(1 + x)*(1 - y))/
       (1 + x^2 - 2*x*y)] - 4*PolyLog[2, (1 - x)/(1 - x*y)] - 
     PolyLog[2, (1 - x^2)/(2*(1 - x*y))]) + PolyLog[2, (1 - y)/2]*
    ((-269*Pi^2)/210 + (2*PolyLog[2, -y])/3 + 3*PolyLog[2, y] - 
     3*PolyLog[2, x*y] - (18*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/7 - 
     (69*PolyLog[2, (x*(1 + y))/(1 + x)])/35 - 
     (53*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 - 
     (264*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
     (174*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 - 
     (194*PolyLog[2, (1 - x)/(1 - x*y)])/35 + 
     (3*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/7) - 
   (223*Pi^2*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/420 + 
   (59*PolyLog[2, (1 - x^2)/(2*(1 - x*y))]^2)/35 + 
   Log[2]^2*((-463*Pi^2)/315 + (473*Log[1 - x]^2)/35 + 
     (531*Log[1 + x]^2)/28 - (1381*Log[1 - y]^2)/210 - (97*Log[1 + y]^2)/15 - 
     (121*Log[1 + x^2 - 2*x*y]^2)/35 + (867*Log[1 + x^2 - 2*x*y]*
       Log[1 - x*y])/70 - (13973*Log[1 - x*y]^2)/630 + 
     Log[1 - y]*((-661*Log[1 + y])/30 - (7*Log[1 + x^2 - 2*x*y])/5 + 
       (561*Log[1 - x*y])/35) + Log[1 + y]*((-73*Log[1 + x^2 - 2*x*y])/14 + 
       (1227*Log[1 - x*y])/70) + Log[1 - x]*((-1193*Log[1 + x])/35 - 
       (253*Log[1 - y])/35 + (223*Log[1 + y])/35 - (165*Log[1 + x^2 - 2*x*y])/
        14 + (2411*Log[1 - x*y])/70) + Log[1 + x]*((-226*Log[1 - y])/35 - 
       (73*Log[1 + y])/70 - (711*Log[1 + x^2 - 2*x*y])/70 + 
       (2463*Log[1 - x*y])/70) + (1254*PolyLog[2, (1 - x)/2])/35 - 
     (9*PolyLog[2, 1 - x])/70 - (2501*PolyLog[2, -x])/210 + 
     (166*PolyLog[2, x])/35 - (221*PolyLog[2, (1 + x)^(-1)])/70 + 
     (16*PolyLog[2, (1 - y)/2])/7 - 8*PolyLog[2, -y] + (17*PolyLog[2, y])/6 + 
     (31*PolyLog[2, x*y])/6 - (17*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/5 - 
     PolyLog[2, (x*(1 + y))/(1 + x)]/105 + 
     (51*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/10 - 
     (123*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
     (741*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/70 - 
     (296*PolyLog[2, (1 - x)/(1 - x*y)])/35 + 
     (383*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/70) + 
   Log[1 - x*y]^2*((-1579*Pi^2)/3780 + (7193*PolyLog[2, (1 - x)/2])/315 + 
     (8401*PolyLog[2, 1 - x])/630 - (2651*PolyLog[2, -x])/210 + 
     (7807*PolyLog[2, x])/630 + (227*PolyLog[2, (1 + x)^(-1)])/30 - 
     (212*PolyLog[2, (1 - y)/2])/35 + PolyLog[2, -y] - 3*PolyLog[2, y] + 
     2*PolyLog[2, x*y] - (166*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/35 - 
     (11*PolyLog[2, (x*(1 + y))/(1 + x)])/35 - 
     (5*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/2 - 
     (9157*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/630 + 
     (3791*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/315 - 
     (404*PolyLog[2, (1 - x)/(1 - x*y)])/45 + 
     (2027*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/315) + 
   PolyLog[2, x*y]*((-37*Pi^2)/36 - (43*PolyLog[2, (x*(1 + y))/(1 + x)])/3 - 
     (23*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/3 + 
     (23*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/3 - 
     (20*PolyLog[2, (1 - x)/(1 - x*y)])/3 + 
     (23*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/3) + 
   PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)]*((5*Pi^2)/84 - 
     (146*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
     (143*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 - 
     (10*PolyLog[2, (1 - x)/(1 - x*y)])/7 + 
     (57*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/7) + 
   PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)]*
    ((-187*Pi^2)/84 - (106*PolyLog[2, (1 - x)/(1 - x*y)])/35 + 
     (492*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/35) + 
   PolyLog[2, (1 - x)/2]*((-281*Pi^2)/70 - (48*PolyLog[2, 1 - x])/35 - 
     (256*PolyLog[2, -x])/105 - (218*PolyLog[2, x])/35 - 
     (232*PolyLog[2, (1 + x)^(-1)])/35 + (512*PolyLog[2, (1 - y)/2])/35 - 
     (20*PolyLog[2, -y])/3 + (20*PolyLog[2, x*y])/3 - 
     (72*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/35 + 
     (134*PolyLog[2, (x*(1 + y))/(1 + x)])/105 + 
     (66*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/7 + 
     (164*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
     (272*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 - 
     (228*PolyLog[2, (1 - x)/(1 - x*y)])/35 + 
     (122*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/5) + 
   (352863*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))]^2)/400 + 
   (-53*Log[1 - x]^2 + 143*Log[1 + x]^2 - 392*Log[1 + x]*Log[1 - x*y] + 
     124*Log[1 - x*y]^2 + 135*PolyLog[2, -x] + 135*PolyLog[2, x] - 
     784*PolyLog[2, x*y] + 392*PolyLog[2, (x*(1 + y))/(1 + x)] - 
     392*PolyLog[2, (x*(1 - y))/(1 - x*y)])/18 + 
   (Pi^2*(Log[1 - x]^2 - 2*Log[1 - x]*Log[1 + x] - Log[1 + x]^2 + 
      4*Log[1 + x]*Log[1 - x*y] - 2*Log[1 - x*y]^2 - 
      4*PolyLog[2, (x*(1 + y))/(1 + x)] + 
      4*PolyLog[2, (x*(1 - y))/(1 - x*y)]))/12 - 
   ((13*Pi^2)/2 - 39*Log[2]^2 + 78*Log[2]*Log[1 - x] - 8*Log[1 - x]^2 - 
     78*Log[1 - x]*Log[1 + x] + 20*Log[1 + x]^2 - 
     24*Log[1 + x]*Log[1 - x*y] + 12*Log[1 - x*y]^2 - 
     78*PolyLog[2, (1 - x)/2] + 55*PolyLog[2, -x] - 55*PolyLog[2, x] + 
     24*PolyLog[2, (x*(1 + y))/(1 + x)] + 
     24*PolyLog[2, (x*(1 - y))/(1 - x*y)])/(3*x) - 
   PolyLog[2, (1 - y)/2]*((135683*Pi^2)/4800 + 
     (33713*PolyLog[2, -1/2*(x*(1 - y))])/200 - (58*PolyLog[2, -y])/3 + 
     (395477*PolyLog[2, (x*(1 + y))/2])/400 - 
     (60403*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 - 
     (200277*PolyLog[2, (x*(1 + y))/(1 + x)])/200 + 
     (86337*PolyLog[2, -((1 - x)/(1 - x*y))])/200 + 
     (70937*PolyLog[2, (1 - x)/(1 - x*y)])/200 + 
     (74503*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/400 - 
     (58403*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/400) - 
   4*(Pi^2/4 - Log[2]^2/2 + Log[2]*Log[1 - x] + Log[x]*Log[1 - x*y] + 
     Log[1 - y]*Log[1 - x*y] - (3*Log[1 - x*y]^2)/2 + 
     Log[1 - x]*(-Log[x] - Log[1 + x] - Log[1 - y] + Log[1 - x*y]) - 
     PolyLog[2, (1 - x)/2] + PolyLog[2, -1/2*(x*(1 - y))] - 
     2*PolyLog[2, x*y] - PolyLog[2, (x*(1 + y))/(2*(1 + x))] + 
     PolyLog[2, (x*(1 + y))/(1 + x)] - PolyLog[2, (1 - x)/(1 - x*y)] - 
     PolyLog[2, (x*(1 - y))/(2*(1 - x*y))] - 
     PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))]) + 
   (4*(Pi^2/4 - Log[2]^2/2 + Log[2]*Log[1 - x] + Log[x]*Log[1 - x*y] + 
      Log[1 - y]*Log[1 - x*y] - Log[1 - x*y]^2/2 + 
      Log[1 - x]*(-Log[x] - Log[1 + x] - Log[1 - y] + Log[1 - x*y]) - 
      PolyLog[2, (1 - x)/2] + PolyLog[2, -1/2*(x*(1 - y))] - 
      PolyLog[2, (x*(1 + y))/(2*(1 + x))] + PolyLog[2, (x*(1 + y))/(1 + x)] - 
      PolyLog[2, (1 - x)/(1 - x*y)] + PolyLog[2, (x*(1 - y))/(2*(1 - x*y))] - 
      PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))]))/x - 
   (28673*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))]^2)/200 - 
   PolyLog[2, 1 - x]*((1905567*Pi^2)/1600 + (2396801*PolyLog[2, -x])/400 - 
     (291177*PolyLog[2, (1 - y)/2])/400 + 
     (64252*PolyLog[2, -1/2*(x*(1 - y))])/25 + 4*PolyLog[2, y] - 
     4*PolyLog[2, x*y] + (516077*PolyLog[2, (x*(1 + y))/2])/400 - 
     (207083*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/200 - 
     (202527*PolyLog[2, (x*(1 + y))/(1 + x)])/200 + 
     (531787*PolyLog[2, -((1 - x)/(1 - x*y))])/200 - 
     (147291*PolyLog[2, (1 - x)/(1 - x*y)])/80 - 
     (816397*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/400 - 
     (5779*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/50 - 
     (8909*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/4) - 
   PolyLog[2, (1 - x)/(1 - x*y)]*((4292087*Pi^2)/4800 - 
     (560269*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/200 - 
     (9314*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/25 - 
     (343791*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/200) - 
   PolyLog[2, (x*(1 - y))/(2*(1 - x*y))]*((376327*Pi^2)/480 - 
     (40231*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/100 - 
     (152321*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/100) - 
   Log[1 - x*y]^2*((5139619*Pi^2)/9600 - (539427*Log[2 - x - x*y]^2)/320 + 
     (381241*Log[2 - x - x*y]*Log[2 + x - x*y])/200 + 
     (35753*Log[2 + x - x*y]^2)/320 - (2199*PolyLog[2, (1 - x)/2])/5 - 
     (92409*PolyLog[2, 1 - x])/200 + (223913*PolyLog[2, -x])/400 + 
     (246861*PolyLog[2, (1 - y)/2])/400 + 
     (69281*PolyLog[2, -1/2*(x*(1 - y))])/50 - PolyLog[2, y] + 
     2*PolyLog[2, x*y] + (33591*PolyLog[2, (x*(1 + y))/2])/40 - 
     (130493*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/200 - 
     (28779*PolyLog[2, (x*(1 + y))/(1 + x)])/100 + 
     (952319*PolyLog[2, -((1 - x)/(1 - x*y))])/400 - 
     (1718341*PolyLog[2, (1 - x)/(1 - x*y)])/800 - 
     (58049*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/32 + 
     (9879*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/50 - 
     (207503*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/200) - 
   PolyLog[2, (x*(1 + y))/(2*(1 + x))]*((1212539*Pi^2)/4800 + 
     (51903*PolyLog[2, (x*(1 + y))/(1 + x)])/400 + 
     (207083*PolyLog[2, -((1 - x)/(1 - x*y))])/200 - 
     (468069*PolyLog[2, (1 - x)/(1 - x*y)])/400 - 
     (264429*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/200 + 
     (60789*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/400 - 
     (207083*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/200) - 
   Log[2 - x - x*y]^2*((1579063*Pi^2)/3200 - (416237*Log[2 + x - x*y]^2)/
      400 - (250049*PolyLog[2, (1 - x)/2])/400 - (185103*PolyLog[2, 1 - x])/
      200 + (24571*PolyLog[2, -x])/200 + (18811*PolyLog[2, (1 - y)/2])/100 + 
     (32126*PolyLog[2, -1/2*(x*(1 - y))])/25 + 
     (38261*PolyLog[2, (x*(1 + y))/2])/400 - 
     (207083*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 + 
     (238083*PolyLog[2, (x*(1 + y))/(1 + x)])/400 + 
     (380611*PolyLog[2, -((1 - x)/(1 - x*y))])/400 - 
     (1141317*PolyLog[2, (1 - x)/(1 - x*y)])/800 - 
     (1001307*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/800 - 
     (40981*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/100 - 
     (152321*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/200) - 
   Log[1 + x]^2*((-984931*Pi^2)/1600 - (422173*Log[1 + y]^2)/800 - 
     (671489*Log[1 - x*y]^2)/800 - (110543*Log[2 - x - x*y]^2)/160 + 
     Log[1 - x*y]*((127579*Log[2 - x - x*y])/800 - (961183*Log[2 + x - x*y])/
        800) + Log[1 + y]*((-987569*Log[1 - x*y])/800 + 
       (687351*Log[2 - x - x*y])/800 - (812167*Log[2 + x - x*y])/800) + 
     Log[1 - y]*((97239*Log[1 + y])/100 + (1108987*Log[1 - x*y])/800 - 
       (423679*Log[2 - x - x*y])/800 - (5983*Log[2 + x - x*y])/200) + 
     (662151*Log[2 - x - x*y]*Log[2 + x - x*y])/400 + 
     (606979*Log[2 + x - x*y]^2)/1600 + (643251*PolyLog[2, (1 - x)/2])/800 - 
     (270209*PolyLog[2, 1 - x])/800 - (403811*PolyLog[2, -x])/800 + 
     (337891*PolyLog[2, (1 - y)/2])/800 + 
     (172701*PolyLog[2, -1/2*(x*(1 - y))])/200 - 30*PolyLog[2, -y] + 
     19*PolyLog[2, x*y] + (20241*PolyLog[2, (x*(1 + y))/2])/400 + 
     (11179*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/160 - 
     (85553*PolyLog[2, (x*(1 + y))/(1 + x)])/400 + 
     (306841*PolyLog[2, -((1 - x)/(1 - x*y))])/400 - 
     (1108987*PolyLog[2, (1 - x)/(1 - x*y)])/800 - 
     (183967*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/400 - 
     (612043*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/800 - 
     (183967*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/400) - 
   PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))]*((61297*Pi^2)/240 - 
     (5779*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/50) - 
   PolyLog[2, (1 - x)/2]*((553297*Pi^2)/2400 + (41531*PolyLog[2, 1 - x])/80 - 
     (269973*PolyLog[2, -x])/400 + (357351*PolyLog[2, (1 - y)/2])/400 + 
     (5029*PolyLog[2, -1/2*(x*(1 - y))])/50 + 
     (25091*PolyLog[2, (x*(1 + y))/2])/80 - 
     (53903*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 + 
     (6729*PolyLog[2, (x*(1 + y))/(1 + x)])/400 + 
     (353557*PolyLog[2, -((1 - x)/(1 - x*y))])/200 - 
     (361837*PolyLog[2, (1 - x)/(1 - x*y)])/400 - 
     (584603*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/400 + 
     (28673*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/100 - 
     (5779*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/50) - 
   (1379207*Pi^2*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/2400 + 
   (8909*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)]^2)/8 - 
   PolyLog[2, (x*(1 + y))/(1 + x)]*((-3507*Pi^2)/1600 - 
     (341591*PolyLog[2, -((1 - x)/(1 - x*y))])/200 + 
     (11767*PolyLog[2, (1 - x)/(1 - x*y)])/80 + 
     (560671*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/400 - 
     (196881*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/200 + 
     (223*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/4) - 
   Log[2 + x - x*y]^2*((4765337*Pi^2)/9600 - (6529*PolyLog[2, (1 - x)/2])/
      100 + (93867*PolyLog[2, 1 - x])/400 - (89019*PolyLog[2, -x])/400 + 
     (166481*PolyLog[2, (1 - y)/2])/400 - 
     (17553*PolyLog[2, -1/2*(x*(1 - y))])/80 - 
     (2555*PolyLog[2, (x*(1 + y))/2])/4 + 
     (847011*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/800 - 
     (60903*PolyLog[2, (x*(1 + y))/(1 + x)])/800 - 
     (93867*PolyLog[2, -((1 - x)/(1 - x*y))])/400 + 
     (67751*PolyLog[2, (1 - x)/(1 - x*y)])/400 + 
     (93867*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/400 - 
     (6529*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/100 + 
     (93867*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/400) - 
   Log[2]^2*((22451*Pi^2)/1800 - (991179*Log[1 - x]^2)/800 - 2555*Log[x]^2 + 
     (3312021*Log[1 + x]^2)/1600 + (42*Log[1 - y]^2)/5 - 
     (24041*Log[1 + y]^2)/20 + (1416433*Log[1 - x*y]^2)/1600 + 
     (3058599*Log[2 - x - x*y]^2)/1600 + Log[1 - x*y]*
      ((-2878259*Log[2 - x - x*y])/800 - (4467917*Log[2 + x - x*y])/800) + 
     Log[1 - x]*((10949*Log[x])/10 - (550249*Log[1 + x])/160 - 
       (961079*Log[1 - y])/800 - (95683*Log[1 + y])/40 + 
       (1246491*Log[1 - x*y])/400 + (630927*Log[2 - x - x*y])/800 - 
       (848573*Log[2 + x - x*y])/400) + Log[1 + x]*
      ((-437761*Log[1 - y])/400 - (2354123*Log[1 + y])/800 - 
       (314489*Log[1 - x*y])/800 + (1332043*Log[2 - x - x*y])/200 - 
       (523067*Log[2 + x - x*y])/400) + 
     (1805781*Log[2 - x - x*y]*Log[2 + x - x*y])/400 - 
     (3650499*Log[2 + x - x*y]^2)/1600 + Log[1 - y]*((-25871*Log[1 + y])/24 - 
       (244201*Log[1 - x*y])/400 - (756431*Log[2 - x - x*y])/800 + 
       (467379*Log[2 + x - x*y])/400) + Log[1 + y]*
      ((-858123*Log[1 - x*y])/800 + (743129*Log[2 - x - x*y])/800 + 
       (658403*Log[2 + x - x*y])/100) + Log[x]*((-573481*Log[1 + x])/160 + 
       (373*Log[1 - y])/2 - (44137*Log[1 + y])/10 + (3149387*Log[1 - x*y])/
        800 - (2201179*Log[2 - x - x*y])/400 + (2995689*Log[2 + x - x*y])/
        400) - (24348*PolyLog[2, (1 - x)/2])/25 + (62241*PolyLog[2, 1 - x])/
      160 + (692181*PolyLog[2, -x])/800 + (512647*PolyLog[2, (1 - y)/2])/
      800 + (314881*PolyLog[2, -1/2*(x*(1 - y))])/800 + 
     (29*PolyLog[2, -y])/3 - (29*PolyLog[2, y])/3 - 
     (66641*PolyLog[2, (x*(1 + y))/2])/200 + 
     (16617*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/200 - 
     (136779*PolyLog[2, (x*(1 + y))/(1 + x)])/400 + 
     (1492961*PolyLog[2, -((1 - x)/(1 - x*y))])/800 - 
     (776603*PolyLog[2, (1 - x)/(1 - x*y)])/800 - 
     (60847*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/100 - 
     (28973*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/80 + 
     (146009*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/400) - 
   PolyLog[2, -x]*((-944327*Pi^2)/1600 + (47073*PolyLog[2, (1 - y)/2])/400 - 
     (5151*PolyLog[2, -1/2*(x*(1 - y))])/50 - 7*PolyLog[2, -y] - 
     5*PolyLog[2, x*y] + (172079*PolyLog[2, (x*(1 + y))/2])/100 - 
     (157237*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 + 
     (49653*PolyLog[2, (x*(1 + y))/(1 + x)])/200 - 
     (4269*PolyLog[2, -((1 - x)/(1 - x*y))])/50 - 
     (2489*PolyLog[2, (1 - x)/(1 - x*y)])/16 + 
     (3799*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/4 - 
     (62903*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/400 + 
     (3799*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/4) - 
   PolyLog[2, (x*(1 + y))/2]*((-2727*Pi^2)/50 - 
     (105763*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/200 - 
     (149387*PolyLog[2, (x*(1 + y))/(1 + x)])/400 + 
     (56707*PolyLog[2, -((1 - x)/(1 - x*y))])/50 + 
     (32509*PolyLog[2, (1 - x)/(1 - x*y)])/50 - 
     (5373*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/25 + 
     (6887*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/25 + 
     (3799*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/4) - 
   PolyLog[2, -((1 - x)/(1 - x*y))]*((-1103919*Pi^2)/1600 + 
     (893361*PolyLog[2, (1 - x)/(1 - x*y)])/400 + 
     (481403*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/400 + 
     (19599*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/20 + 
     (288609*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/200) - 
   PolyLog[2, -1/2*(x*(1 - y))]*((-1491879*Pi^2)/1600 - 
     (54317*PolyLog[2, (x*(1 + y))/2])/200 + 
     (512301*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 - 
     (52703*PolyLog[2, (x*(1 + y))/(1 + x)])/400 - 
     (64252*PolyLog[2, -((1 - x)/(1 - x*y))])/25 + 
     (133533*PolyLog[2, (1 - x)/(1 - x*y)])/50 + 
     (64252*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/25 + 
     (5029*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/50 + 
     (64252*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/25) + 
   (Log[2]*((-7*Pi^2)/12 - 6*Log[2]^2 + Log[2 - eta - 2*y]^2 - 
      Log[2 + eta + 2*y]^2 + Log[4 + eta + 4*y]^2 + 
      4*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 + 
      Log[1 + y]*(3*Log[4 + eta + 4*y] - 
        3*Log[8 - eta^2 - 4*eta*y - 8*y^2]) - 
      (3*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/2 + Log[4 + eta + 4*y]*
       (-5*Log[8 - eta^2 - 6*eta*y - 8*y^2] + Log[8 - eta^2 - 4*eta*y - 
          8*y^2]) + Log[2 - eta - 2*y]*(2*Log[1 + y] + Log[2 + eta + 2*y] + 
        2*Log[4 + eta + 4*y] - 5*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
        2*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 
      Log[1 - y]*(-2*Log[2 + eta + 2*y] - Log[4 + eta + 4*y] + 
        3*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 
      Log[2]*(4*Log[4 - eta - 4*y] - 5*Log[2 - eta - 2*y] + Log[1 - y] - 
        Log[1 + y] + 4*Log[2 + eta + 2*y] - 4*Log[4 + eta + 4*y] + 
        5*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 2*Log[2 - eta*y - 2*y^2]) - 
      Log[2 - eta*y - 2*y^2]^2/2 + Log[4 - eta - 4*y]*(Log[2 - eta - 2*y] - 
        3*Log[1 - y] + Log[1 + y] - 2*Log[2 + eta + 2*y] + 
        2*Log[4 + eta + 4*y] - 3*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
        Log[8 - eta^2 - 4*eta*y - 8*y^2] + Log[2 - eta*y - 2*y^2]) + 
      Log[2 + eta + 2*y]*(2*Log[4 + eta + 4*y] - 
        3*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
        2*Log[8 - eta^2 - 4*eta*y - 8*y^2] + Log[2 - eta*y - 2*y^2]) + 
      3*PolyLog[2, 1 - x] + 2*PolyLog[2, -x] - 2*PolyLog[2, x] + 
      3*PolyLog[2, (1 + x)^(-1)] + 5*PolyLog[2, (1 + x)/2] - 
      PolyLog[2, (2 - eta - 2*y)/4] + 
      2*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] - 
      PolyLog[2, (4 + eta + 4*y)/8] - 2*PolyLog[2, (1 - x)/(1 - x*y)] - 
      4*PolyLog[2, (1 - x*y)/(1 + x)] - PolyLog[2, 
       ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)] - 
      PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/(4*(2 - eta*y - 2*y^2))] - 
      PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 2*y^2)] + 
      PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(4*(2 - eta*y - 2*y^2))] + 
      PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*(4 + eta + 4*y))]))/
    x + (Log[2]*(-1/2*Pi^2 - 18*Log[2]^2 + 28*Log[4 - eta - 4*y]^2 - 
      48*Log[2 - eta - 2*y]^2 + 28*Log[2 + eta + 2*y]^2 - 
      48*Log[4 + eta + 4*y]^2 + 56*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 + 
      24*Log[8 - eta^2 - 6*eta*y - 8*y^2]*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 
      141*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + 
      Log[1 - y]*(12*Log[1 + y] - 82*Log[2 + eta + 2*y] - 
        6*Log[4 + eta + 4*y] + 76*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 
      Log[2 + eta + 2*y]*(-44*Log[4 + eta + 4*y] - 
        106*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
        94*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 
      Log[2]*(30*Log[2 - eta - 2*y] + 18*Log[1 - y] + 18*Log[1 + y] - 
        6*Log[2 + eta + 2*y] + 24*Log[4 + eta + 4*y] + 
        6*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
        12*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 18*Log[2 - eta*y - 2*y^2]) - 
      3*Log[2 - eta*y - 2*y^2]^2 + Log[1 + y]*(70*Log[4 + eta + 4*y] - 
        76*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 6*Log[2 - eta*y - 2*y^2]) + 
      Log[4 - eta - 4*y]*(-50*Log[2 - eta - 2*y] - 82*Log[1 - y] - 
        6*Log[1 + y] + 56*Log[2 + eta + 2*y] - 44*Log[4 + eta + 4*y] - 
        106*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
        94*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 6*Log[2 - eta*y - 2*y^2]) + 
      Log[4 + eta + 4*y]*(-30*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
        164*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 6*Log[2 - eta*y - 2*y^2]) + 
      Log[2 - eta - 2*y]*(6*Log[1 - y] + 70*Log[1 + y] - 
        44*Log[2 + eta + 2*y] - 96*Log[4 + eta + 4*y] - 
        30*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
        164*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 6*Log[2 - eta*y - 2*y^2]) + 
      82*PolyLog[2, 1 - x] - 64*PolyLog[2, -x] + 100*PolyLog[2, x] + 
      82*PolyLog[2, (1 + x)^(-1)] - 6*PolyLog[2, (1 + x)/2] - 
      12*PolyLog[2, (-eta - 4*y)/4] - 12*PolyLog[2, -(eta/(2 - eta - 2*y))] + 
      12*PolyLog[2, -1/2*eta/(2 - eta - 2*y)] + 
      12*PolyLog[2, (x - y)/(1 + x)] + 16*PolyLog[2, x*y] + 
      6*PolyLog[2, (1 + y)/2] - 152*PolyLog[2, (x*(1 + y))/(1 + x)] - 
      12*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 4*y)))] - 
      6*PolyLog[2, (4 + eta + 4*y)/8] - 82*PolyLog[2, (1 - x)/(1 - x*y)] - 
      70*PolyLog[2, (1 - x*y)/(1 + x)] + 
      12*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)] + 
      6*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))] - 
      6*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 2*y^2)] - 
      6*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(4*(2 - eta*y - 2*y^2))] - 
      12*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
          (4 + eta + 4*y))] + 12*PolyLog[2, (2*(2 - eta*y - 2*y^2))/
         (8 - eta^2 - 6*eta*y - 8*y^2)]))/6 + 
   Log[1 - y]^2*((-5*Pi^2)/27 - (2203*Log[1 + y]^2)/280 - 
     (38*Log[1 + x^2 - 2*x*y]^2)/35 + (127*Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/
      70 - (69*Log[1 - x*y]^2)/14 + Log[1 + y]*((4*Log[1 + x^2 - 2*x*y])/35 + 
       (165*Log[1 - x*y])/14) - (5*PolyLog[2, -y])/18 - 
     (5*PolyLog[2, y])/18 - (5*PolyLog[2, 1 - y^2])/36) + 
   Log[1 + y]^2*((-1679*Pi^2)/1890 - (111*Log[1 + x^2 - 2*x*y]^2)/70 + 
     (83*Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/35 + (53*Log[1 - x*y]^2)/42 + 
     (7*PolyLog[2, -y])/18 + (7*PolyLog[2, y])/18 + 
     (7*PolyLog[2, 1 - y^2])/36) - 2*PolyLog[3, -x] - 2*PolyLog[3, x] + 
   2*PolyLog[3, -y] + 2*PolyLog[3, y] + 4*PolyLog[3, x*y] + 
   2*PolyLog[3, -(y/(1 - y))] - 2*PolyLog[3, -(((1 - x)*y)/(1 - y))] + 
   2*PolyLog[3, y/(1 + y)] - 2*PolyLog[3, ((1 + x)*y)/(1 + y)] + 
   PolyLog[3, -((1 - x)/(1 - x*y))] + PolyLog[3, (1 - x)/(1 - x*y)] + 
   2*PolyLog[3, (x*(1 - y))/(2*(1 - x*y))] - 
   2*PolyLog[3, ((1 - x)*y)/(1 - x*y)] - 
   2*PolyLog[3, -(((1 + x)*y)/(1 - x*y))] + 
   2*PolyLog[3, -((1 - x*y)/(1 + x))] + 
   PolyLog[3, (4*(1 - x)*(1 - x*y))/(2 - x - x*y)^2]/2 + 
   2*PolyLog[3, (1 - x)/(2 - x - x*y)] - 
   2*PolyLog[3, (2*(1 - x))/(2 - x - x*y)] + 
   2*PolyLog[3, (x*(1 - y))/(2 - x - x*y)] + 
   2*PolyLog[3, (1 + x)/(2 + x - x*y)] + 
   2*PolyLog[3, -((x*(1 + y))/(2 + x - x*y))] - 
   2*PolyLog[3, (x*(1 + y))/(2 + x - x*y)] - (178137*PolyLog[4, 1/2])/100 + 
   (193161*PolyLog[4, (1 - x)/2])/70 - (18677653*PolyLog[4, 1 - x])/2800 - 
   (6045761*PolyLog[4, -x])/280 - (3195483*PolyLog[4, x])/280 + 
   (9047*PolyLog[4, (-4*x)/(1 - x)^2])/175 + 
   (10891623*PolyLog[4, -(x/(1 - x))])/1400 + 
   (42233*PolyLog[4, (4*x)/(1 + x)^2])/350 + 
   (4163981*PolyLog[4, (1 + x)^(-1)])/1680 + 
   (16251401*PolyLog[4, -((1 - x)/(1 + x))])/5600 - 
   (155347*PolyLog[4, (1 - x)/(1 + x)])/160 - (4845693*PolyLog[4, x/(1 + x)])/
    1400 - (48278*PolyLog[4, (2*x)/(1 + x)])/175 - 
   (1109573*PolyLog[4, (1 + x)/2])/280 - 
   (11999363*PolyLog[4, -(x^2/(1 - x^2))])/5600 + 
   (20857293*PolyLog[4, 1 - x^2])/11200 + (513266*PolyLog[4, (1 - y)/2])/
    525 - (131667*PolyLog[4, -1/2*(x*(1 - y))])/200 - 
   (46*PolyLog[4, (-2*x*(1 - y))/(1 - x)^2])/5 - 
   (3602271*PolyLog[4, -((x*(1 - y))/(1 - x))])/2800 - 
   (190571*PolyLog[4, -1/2*(x*(1 - y))/(1 - x)])/200 - 
   (166*PolyLog[4, -y])/3 - (172*PolyLog[4, y])/3 + (203*PolyLog[4, x*y])/3 + 
   (7*PolyLog[4, (-4*y)/(1 - y)^2])/3 - (68*PolyLog[4, (-2*y)/(1 - y)])/3 + 
   18*PolyLog[4, -(y/(1 - y))] + 18*PolyLog[4, -(((1 - x)*y)/(1 - y))] + 
   (41*PolyLog[4, (4*y)/(1 + y)^2])/3 + 
   (532419*PolyLog[4, -((1 - y)/(1 + y))])/350 - 
   (13421*PolyLog[4, -(((1 + x)*(1 - y))/(1 + y))])/40 + 
   (289791*PolyLog[4, -(((1 + x)*(1 - y))/((1 - x)*(1 + y)))])/350 + 
   (179*PolyLog[4, -(((1 + x)^2*(1 - y))/((1 - x)^2*(1 + y)))])/70 + 
   (50*PolyLog[4, y/(1 + y)])/3 - (154*PolyLog[4, (2*y)/(1 + y)])/3 - 
   (128*PolyLog[4, ((1 + x)*y)/(1 + y)])/3 - (28818737*PolyLog[4, (1 + y)/2])/
    8400 + (546937*PolyLog[4, (x*(1 + y))/2])/400 + 
   (11*PolyLog[4, (2*x*(1 + y))/(1 + x)^2])/7 - 
   (406701*PolyLog[4, (x*(1 + y))/(2*(1 + x))])/400 + 
   (9164467*PolyLog[4, (x*(1 + y))/(1 + x)])/8400 + 
   (39489*PolyLog[4, -(((1 - x)*(1 + y))/(1 - y))])/40 + 
   (267*PolyLog[4, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 + 
   (344*PolyLog[4, -((1 - x^2)/(1 + x^2 - 2*x*y))])/35 - 
   (46*PolyLog[4, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/5 + 
   (163*PolyLog[4, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
   (82*PolyLog[4, ((1 + x)^2*(1 - y))/(2*(1 + x^2 - 2*x*y))])/35 - 
   (107*PolyLog[4, ((1 - x)^2*(1 + y))/(2*(1 + x^2 - 2*x*y))])/35 + 
   (4*PolyLog[4, (-2*x*(1 + y))/(1 + x^2 - 2*x*y)])/5 - 
   (456*PolyLog[4, -(((1 - x)*x*(1 + y))/(1 + x^2 - 2*x*y))])/35 - 
   (23*PolyLog[4, (1 + x^2 - 2*x*y)/(1 + x)^2])/35 - 
   (45217*PolyLog[4, -((1 - x)/(1 - x*y))])/160 - 
   (616001*PolyLog[4, (1 - x)/(1 - x*y)])/1120 + 
   (134*PolyLog[4, (1 - x^2)/(2*(1 - x*y))])/35 + 
   (555899*PolyLog[4, (x*(1 - y))/(2*(1 - x*y))])/400 - 
   (3382671*PolyLog[4, (x*(1 - y))/(1 - x*y)])/2800 - 
   (470629*PolyLog[4, ((1 + x)*(1 - y))/(2*(1 - x*y))])/2800 + 
   (280387*PolyLog[4, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/400 + 
   (148*PolyLog[4, -((x*(1 + x)*(1 - y))/((1 - x)*(1 - x*y)))])/35 + 
   6*PolyLog[4, ((1 - x)*y)/(1 - x*y)] + (202*PolyLog[4, -((x*y)/(1 - x*y))])/
    3 - (250*PolyLog[4, -(((1 + x)*y)/(1 - x*y))])/3 - 
   (292261*PolyLog[4, ((1 - x)*(1 + y))/(2*(1 - x*y))])/350 + 
   (1336261*PolyLog[4, -((x*(1 + y))/(1 - x*y))])/1200 - 
   (69421*PolyLog[4, -1/2*(x*(1 + y))/(1 - x*y)])/200 - 
   (262767*PolyLog[4, -1/2*((1 - x)*x*(1 + y))/(1 - x*y)])/200 + 
   PolyLog[4, ((1 - x)*x*(1 + y))/((1 + x)*(1 - x*y))]/35 + 
   (4*PolyLog[4, (1 + x^2 - 2*x*y)/(2*(1 - x*y))])/35 + 
   (108*PolyLog[4, (1 + x^2 - 2*x*y)/((1 + x)*(1 - x*y))])/35 + 
   (75823*PolyLog[4, -((1 - x*y)/(1 + x))])/160 - 
   (7283699*PolyLog[4, (1 - x*y)/(1 + x)])/3360 - 
   (3*PolyLog[4, ((1 - x)*(1 - x*y))/(1 + x^2 - 2*x*y)])/35 - 
   (11*PolyLog[4, (1 - x*y)^2/(1 + x^2 - 2*x*y)])/7 + 
   (423679*PolyLog[4, (4*(1 - x)*(1 - x*y))/(2 - x - x*y)^2])/1600 + 
   (1050047*PolyLog[4, (1 - x)/(2 - x - x*y)])/400 - 
   (42537*PolyLog[4, (2*(1 - x))/(2 - x - x*y)])/400 - 
   1177*PolyLog[4, (-2*x)/(2 - x - x*y)] + 
   (29037*PolyLog[4, (1 - y)/(2 - x - x*y)])/100 + 
   (10479*PolyLog[4, -((x*(1 - y))/(2 - x - x*y))])/20 - 
   (909629*PolyLog[4, (x*(1 - y))/(2 - x - x*y)])/400 - 
   (12279*PolyLog[4, (x^2*(1 - y))/(2 - x - x*y)])/200 + 
   (39489*PolyLog[4, ((1 - x)*(1 + y))/(2 - x - x*y)])/40 + 
   (75177*PolyLog[4, -((x*(1 + y))/(2 - x - x*y))])/25 - 
   (262767*PolyLog[4, ((1 - x)*x*(1 + y))/((1 + x)*(2 - x - x*y))])/200 + 
   (111171*PolyLog[4, -((x^2*(1 + y))/((1 + x)*(2 - x - x*y)))])/100 + 
   (1031647*PolyLog[4, (1 - x*y)/(2 - x - x*y)])/400 + 
   (60903*PolyLog[4, (2*(1 - x*y))/((1 + x)*(2 - x - x*y))])/40 - 
   (210837*PolyLog[4, (2*x*(1 - x*y))/((1 + x)*(2 - x - x*y))])/100 - 
   (62977*PolyLog[4, (2 - x - x*y)/2])/25 - 
   (3513*PolyLog[4, ((1 - y)*(2 - x - x*y))/4])/200 + 
   (19025*PolyLog[4, -((x*(1 - y)*(2 - x - x*y))/(1 - x)^2)])/64 + 
   (17521*PolyLog[4, (x*(1 - y)*(2 - x - x*y))/(1 - x*y)^2])/64 - 
   (13*PolyLog[4, ((1 + x)^2*(1 - y)*(2 - x - x*y))/(4*(1 - x*y)^2)])/2 + 
   (66337*PolyLog[4, (2 - x - x*y)/(2*(1 - x*y))])/50 + 
   (72079*PolyLog[4, ((1 + y)*(2 - x - x*y))/(4*(1 - x*y))])/100 - 
   (613521*PolyLog[4, (4*(1 + x)*(1 - x*y))/(2 + x - x*y)^2])/1600 - 
   (4233*PolyLog[4, 2/(2 + x - x*y)])/10 + 
   (69951*PolyLog[4, (2*x)/(2 + x - x*y)])/200 + 
   (7647*PolyLog[4, (1 + x)/(2 + x - x*y)])/400 + 
   (15383*PolyLog[4, (x*(1 - y))/(2 + x - x*y)])/200 - 
   (68729*PolyLog[4, -((x^2*(1 - y))/((1 - x)*(2 + x - x*y)))])/100 - 
   (13021*PolyLog[4, ((1 + x)*(1 - y))/(2 + x - x*y)])/40 + 
   (68729*PolyLog[4, -((x*(1 + x)*(1 - y))/((1 - x)*(2 + x - x*y)))])/50 + 
   (570473*PolyLog[4, (1 + y)/(2 + x - x*y)])/400 - 
   (123727*PolyLog[4, -((x*(1 + y))/(2 + x - x*y))])/40 - 
   (547029*PolyLog[4, (x*(1 + y))/(2 + x - x*y)])/400 + 
   (453667*PolyLog[4, (x^2*(1 + y))/(2 + x - x*y)])/400 + 
   (12447*PolyLog[4, (1 - x*y)/(2 + x - x*y)])/400 + 
   (760363*PolyLog[4, (2*(1 - x*y))/(2 + x - x*y)])/400 - 
   (67*PolyLog[4, (-2*x*(1 - x*y))/((1 - x)*(2 + x - x*y))])/2 + 
   689*PolyLog[4, (2 - x - x*y)/(2 + x - x*y)] - 
   (111171*PolyLog[4, ((1 + x)*(2 - x - x*y))/(2 + x - x*y)])/100 + 
   (45287*PolyLog[4, -(((1 - y)*(2 - x - x*y))/((1 + y)*(2 + x - x*y)))])/
    200 - (42381*PolyLog[4, -(((1 + x)^2*(1 - y)*(2 - x - x*y))/
        ((1 - x)^2*(1 + y)*(2 + x - x*y)))])/100 + 
   (5483*PolyLog[4, -(((1 + y)*(2 - x - x*y))/((1 - y)*(2 + x - x*y)))])/8 + 
   (34681*PolyLog[4, (2 + x - x*y)/(2*(1 + x))])/25 + 
   (11007*PolyLog[4, ((1 + y)*(2 + x - x*y))/4])/16 + 
   (2321*PolyLog[4, (x*(1 + y)*(2 + x - x*y))/(1 + x)^2])/64 + 
   (42381*PolyLog[4, ((1 - x)^2*(1 + y)*(2 + x - x*y))/(4*(1 - x*y)^2)])/
    100 + (2673*PolyLog[4, -((x*(1 + y)*(2 + x - x*y))/(1 - x*y)^2)])/64 - 
   (68729*PolyLog[4, ((1 - x)*(2 + x - x*y))/(2*(1 - x*y))])/50 - 
   (16249*PolyLog[4, ((1 - y)*(2 + x - x*y))/(4*(1 - x*y))])/25 + 
   (68729*PolyLog[4, ((1 - x)*(2 + x - x*y))/(2 - x - x*y)])/100 + 
   (67*PolyLog[4, ((1 - x)*(2 + x - x*y))/((1 + x)*(2 - x - x*y))])/2 - 
   (153*PolyLog[4, ((2 - x - x*y)*(2 + x - x*y))/(4*(1 - x*y))])/2 - 
   (29*PolyLog[4, -(y^2/(1 - y^2))])/3 - (19*PolyLog[4, 1 - y^2])/3 - 
   (5*PolyLog[4, (x^2*(1 - y^2))/(1 + x^2 - 2*x*y)])/7 - 
   PolyLog[4, -((x^2*(1 - y^2))/(1 - x*y)^2)]/2 - 
   (1471*PolyLog[4, (x^2*(1 - y^2))/(4*(1 - x*y))])/400 + 
   (22383*PolyLog[4, -((x^2*(1 - y^2))/((2 - x - x*y)*(2 + x - x*y)))])/200 - 
   (34*Log[1 - x]*(Re[PolyLog[2, 1 - (I*(1 + y))/Sqrt[1 - y^2]]] + 
      Re[PolyLog[2, 1 + (I*(1 + y))/Sqrt[1 - y^2]]]))/3 + 
   (34*Log[1 + x]*(Re[PolyLog[2, 1 - (I*(1 + y))/Sqrt[1 - y^2]]] + 
      Re[PolyLog[2, 1 + (I*(1 + y))/Sqrt[1 - y^2]]]))/3 - 
   4*Log[2]*(Re[PolyLog[2, (1 - x)/2 - ((I/2)*(-1 + x)*(1 + y))/
         Sqrt[1 - y^2]]] + Re[PolyLog[2, (1 - x)/2 + ((I/2)*(-1 + x)*(1 + y))/
         Sqrt[1 - y^2]]]) + 
   (10*Log[1 - x]*(Re[PolyLog[2, (1 - x)/2 - ((I/2)*(-1 + x)*(1 + y))/
          Sqrt[1 - y^2]]] + Re[PolyLog[2, (1 - x)/2 + 
         ((I/2)*(-1 + x)*(1 + y))/Sqrt[1 - y^2]]]))/3 + 
   (22*Log[1 - x]*(Re[PolyLog[2, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/
          (1 - x)]] + Re[PolyLog[2, (x - x*y)/(-1 + x) + 
         (I*x*Sqrt[1 - y^2])/(-1 + x)]]))/3 + 
   (22*Log[1 + x]*(Re[PolyLog[2, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/
          (1 - x)]] + Re[PolyLog[2, (x - x*y)/(-1 + x) + 
         (I*x*Sqrt[1 - y^2])/(-1 + x)]]))/3 - 
   4*Log[1 - x*y]*(Re[PolyLog[2, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/
         (1 - x)]] + Re[PolyLog[2, (x - x*y)/(-1 + x) + 
        (I*x*Sqrt[1 - y^2])/(-1 + x)]]) + 
   (10*Log[1 - x]*(Re[PolyLog[2, ((1 + x)*(x - y))/(1 + x^2 - 2*x*y) - 
         (I*(1 + x)*Sqrt[1 - y^2])/(1 + x^2 - 2*x*y)]] + 
      Re[PolyLog[2, ((1 + x)*(x - y))/(1 + x^2 - 2*x*y) + 
         (I*(1 + x)*Sqrt[1 - y^2])/(1 + x^2 - 2*x*y)]]))/3 + 
   (32*(Re[PolyLog[3, 1/2 - ((I/2)*(1 + y))/Sqrt[1 - y^2]]] + 
      Re[PolyLog[3, 1/2 + ((I/2)*(1 + y))/Sqrt[1 - y^2]]]))/3 - 
   (32*(Re[PolyLog[3, (1 - x)/2 - ((I/2)*(-1 + x)*(1 + y))/Sqrt[1 - y^2]]] + 
      Re[PolyLog[3, (1 - x)/2 + ((I/2)*(-1 + x)*(1 + y))/Sqrt[1 - y^2]]]))/
    3 - (32*(Re[PolyLog[3, (x - x*y)/(-1 + x) + (I*x*Sqrt[1 - y^2])/
          (1 - x)]] + Re[PolyLog[3, (x - x*y)/(-1 + x) + 
         (I*x*Sqrt[1 - y^2])/(-1 + x)]]))/3 - 
   (10*(Re[PolyLog[3, (x*(x - y))/(1 + x^2 - 2*x*y) - (I*x*Sqrt[1 - y^2])/
          (1 + x^2 - 2*x*y)]] + Re[PolyLog[3, (x*(x - y))/(1 + x^2 - 2*x*y) + 
         (I*x*Sqrt[1 - y^2])/(1 + x^2 - 2*x*y)]]))/3 + 
   Re[PolyLog[3, (2*x*y*(-1 + x*y))/(-1 + x^2) - 
      ((2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/(-1 + x^2)]] + 
   Re[PolyLog[3, (2*x*y*(-1 + x*y))/(-1 + x^2) + 
      ((2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/(-1 + x^2)]] - 
   (5*(Re[PolyLog[3, ((-2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/(-1 + x^2) + 
         (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]] + 
      Re[PolyLog[3, ((2*I)*x*(-1 + x*y)*Sqrt[1 - y^2])/(-1 + x^2) + 
         (-1 + x*(x + 2*y - 2*x*y^2))/(-1 + x^2)]]))/6 - 
   Log[2 + x - x*y]*((-22627*PolyLog[3, (1 - x)/2])/20 + 
     2555*PolyLog[3, 1 - x] + (53821*PolyLog[3, -x])/10 + 
     (114157*PolyLog[3, x])/20 - (67*PolyLog[3, (4*x)/(1 + x)^2])/4 + 
     (60661*PolyLog[3, (1 + x)^(-1)])/100 + 
     (28473*PolyLog[3, -((1 - x)/(1 + x))])/20 - 
     2555*PolyLog[3, (1 - x)/(1 + x)] + (103187*PolyLog[3, (1 - y)/2])/50 + 
     2555*PolyLog[3, -1/2*(x*(1 - y))] - (54539*PolyLog[3, (1 + y)/2])/50 + 
     (149737*PolyLog[3, (x*(1 + y))/2])/100 - 
     (58289*PolyLog[3, (x*(1 + y))/(2*(1 + x))])/200 - 
     22*PolyLog[3, (x*(1 + y))/(1 + x)] - 
     (375009*PolyLog[3, -((1 - x)/(1 - x*y))])/200 + 
     (412341*PolyLog[3, (1 - x)/(1 - x*y)])/200 + 
     (19899*PolyLog[3, (x*(1 - y))/(2*(1 - x*y))])/20 + 
     (94469*PolyLog[3, (x*(1 - y))/(1 - x*y)])/100 - 
     (183881*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/100 + 
     (28673*PolyLog[3, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/50 - 
     2555*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))] + 
     (38552*PolyLog[3, -1/2*((1 - x)*x*(1 + y))/(1 - x*y)])/25 + 
     (575403*PolyLog[3, -((1 - x*y)/(1 + x))])/400 - 
     (453797*PolyLog[3, (1 - x*y)/(1 + x)])/400 - 
     (98659*PolyLog[3, (4*(1 - x)*(1 - x*y))/(2 - x - x*y)^2])/400 + 
     (9333*PolyLog[3, (1 - x)/(2 - x - x*y)])/50 - 
     (156841*PolyLog[3, (2*(1 - x))/(2 - x - x*y)])/100 + 
     (14627*PolyLog[3, (1 - y)/(2 - x - x*y)])/25 + 
     (3411*PolyLog[3, (x*(1 - y))/(2 - x - x*y)])/4 - 
     (2555*PolyLog[3, (x^2*(1 - y))/(2 - x - x*y)])/2 + 
     2555*PolyLog[3, ((1 - x)*(1 + y))/(2 - x - x*y)] - 
     (25323*PolyLog[3, ((1 - x)*x*(1 + y))/((1 + x)*(2 - x - x*y))])/25 - 
     2555*PolyLog[3, (2*x*(1 - x*y))/((1 + x)*(2 - x - x*y))] + 
     4134*PolyLog[3, (2 - x - x*y)/2] - 
     (2555*PolyLog[3, ((1 - y)*(2 - x - x*y))/4])/2 + 
     2555*PolyLog[3, ((1 + y)*(2 - x - x*y))/(4*(1 - x*y))] + 
     (567403*PolyLog[3, (4*(1 + x)*(1 - x*y))/(2 + x - x*y)^2])/800 + 
     (146467*PolyLog[3, 2/(2 + x - x*y)])/100 + 
     (161633*PolyLog[3, (2*x)/(2 + x - x*y)])/100 + 
     (22627*PolyLog[3, (1 + x)/(2 + x - x*y)])/40 + 
     (100521*PolyLog[3, ((1 + x)*(1 - y))/(2 + x - x*y)])/200 - 
     (232441*PolyLog[3, (1 + y)/(2 + x - x*y)])/200 + 
     (625257*PolyLog[3, -((x*(1 + y))/(2 + x - x*y))])/200 + 
     (5065*PolyLog[3, (x*(1 + y))/(2 + x - x*y)])/2 - 
     2555*PolyLog[3, (x^2*(1 + y))/(2 + x - x*y)] - 
     (11188433*Zeta[3])/1600) - Log[1 - x]*((429549*Log[1 + x]^3)/1600 + 
     (13243*Log[1 - y]^3)/80 + (59*Log[1 + y]^3)/25 - 
     (15013*Log[1 - x*y]^3)/32 + (4515167*Log[2 - x - x*y]^3)/2400 + 
     Log[1 - y]^2*((-39489*Log[1 + y])/80 + (241999*Log[1 - x*y])/80 + 
       (37203*Log[2 - x - x*y])/400) + Log[x]^2*((-217257*Log[1 + x])/200 + 
       (2420167*Log[1 - x*y])/400 + (19276*Log[2 - x - x*y])/25 - 
       (332167*Log[2 + x - x*y])/200) + Log[1 - x*y]^2*
      ((615943*Log[2 - x - x*y])/160 - (35527*Log[2 + x - x*y])/25) + 
     Log[1 + x]^2*((-171327*Log[1 - y])/200 - (27557*Log[1 + y])/40 - 
       (148329*Log[1 - x*y])/400 + (861903*Log[2 - x - x*y])/400 - 
       (39219*Log[2 + x - x*y])/40) + (6461*Pi^2*Log[2 + x - x*y])/200 - 
     (68931*Log[2 - x - x*y]^2*Log[2 + x - x*y])/40 + 
     (6461*Log[2 + x - x*y]^3)/200 + Log[1 + y]^2*
      ((-42381*Log[2 - x - x*y])/100 + (42381*Log[2 + x - x*y])/100) + 
     Log[1 + y]*((59*Pi^2)/25 - (21969*Log[1 - x*y]^2)/25 + 
       (199267*Log[2 - x - x*y]^2)/400 - (42381*Log[2 - x - x*y]*
         Log[2 + x - x*y])/50 + (42381*Log[2 + x - x*y]^2)/100 + 
       Log[1 - x*y]*((200277*Log[2 - x - x*y])/400 + (58403*Log[2 + x - x*y])/
          400)) + Log[x]*((9882121*Pi^2)/4800 - (500457*Log[1 + x]^2)/160 - 
       (26367*Log[1 - x*y]^2)/160 - (1415261*Log[2 - x - x*y]^2)/400 + 
       Log[1 - x*y]*((-393201*Log[2 - x - x*y])/80 - 
         (380849*Log[2 + x - x*y])/100) + Log[1 - y]*
        ((623531*Log[1 - x*y])/80 + (173963*Log[2 - x - x*y])/200 - 
         (7308*Log[2 + x - x*y])/5) + Log[1 + y]*
        ((-276127*Log[1 - x*y])/400 - (93843*Log[2 - x - x*y])/400 - 
         (58403*Log[2 + x - x*y])/400) + (754983*Log[2 - x - x*y]*
         Log[2 + x - x*y])/100 + (77459*Log[2 + x - x*y]^2)/200 + 
       Log[1 + x]*((1839*Log[1 - y])/40 + (33453*Log[1 + y])/40 - 
         (45731*Log[1 - x*y])/400 + (5673*Log[2 - x - x*y])/8 + 
         (36493*Log[2 + x - x*y])/10) - (86179*PolyLog[2, (1 - x)/2])/400 - 
       (10179*PolyLog[2, 1 - x])/2 + (145911*PolyLog[2, -x])/25 - 
       (149303*PolyLog[2, (1 - y)/2])/400 + 
       (262037*PolyLog[2, -1/2*(x*(1 - y))])/50 - 2*PolyLog[2, y] - 
       2*PolyLog[2, x*y] + (776149*PolyLog[2, (x*(1 + y))/2])/400 - 
       (176447*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/80 - 
       (346219*PolyLog[2, (x*(1 + y))/(1 + x)])/400 + 
       (434161*PolyLog[2, -((1 - x)/(1 - x*y))])/80 - 
       (1985653*PolyLog[2, (1 - x)/(1 - x*y)])/400 - 
       (387387*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/80 - 
       (24407*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/50 - 
       (789241*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/200) + 
     Log[1 - y]*((2412997*Pi^2)/2400 - (177*Log[1 + y]^2)/25 - 
       (413399*Log[1 - x*y]^2)/400 - (567971*Log[2 - x - x*y]^2)/800 + 
       Log[1 + y]*((551781*Log[1 - x*y])/400 + (27257*Log[2 - x - x*y])/100 - 
         (397451*Log[2 + x - x*y])/400) + (87631*Log[2 - x - x*y]*
         Log[2 + x - x*y])/50 + (7137*Log[2 + x - x*y]^2)/80 + 
       Log[1 - x*y]*((-468821*Log[2 - x - x*y])/80 + (10906*Log[2 + x - x*y])/
          25) - (361837*PolyLog[2, (1 - x)/2])/400 - 
       (147051*PolyLog[2, 1 - x])/80 + (45153*PolyLog[2, -x])/200 + 
       (70937*PolyLog[2, (1 - y)/2])/200 + 
       (133533*PolyLog[2, -1/2*(x*(1 - y))])/50 + 2*PolyLog[2, x*y] + 
       (32509*PolyLog[2, (x*(1 + y))/2])/50 - 
       (468069*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 + 
       (11767*PolyLog[2, (x*(1 + y))/(1 + x)])/80 + 
       (269907*PolyLog[2, -((1 - x)/(1 - x*y))])/100 - 
       (625199*PolyLog[2, (1 - x)/(1 - x*y)])/200 - 
       (216667*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/80 - 
       (9314*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/25 - 
       (343791*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/200) + 
     Log[1 + x]*((3888263*Pi^2)/4800 - (43089*Log[1 + y]^2)/100 - 
       (212517*Log[1 - x*y]^2)/200 + (856657*Log[2 - x - x*y]^2)/400 + 
       Log[1 + y]*((569239*Log[1 - x*y])/200 - (10027*Log[2 - x - x*y])/200 - 
         (736499*Log[2 + x - x*y])/400) + Log[1 - y]*
        ((-74333*Log[1 + y])/200 + (298567*Log[1 - x*y])/400 + 
         (17117*Log[2 - x - x*y])/20 - (7221*Log[2 + x - x*y])/200) - 
       (332803*Log[2 - x - x*y]*Log[2 + x - x*y])/200 - 
       (11281*Log[2 + x - x*y]^2)/50 + Log[1 - x*y]*
        ((-993557*Log[2 - x - x*y])/200 + (19158*Log[2 + x - x*y])/5) - 
       (219139*PolyLog[2, (1 - x)/2])/100 + (18581*PolyLog[2, 1 - x])/100 + 
       (212427*PolyLog[2, -x])/200 + (167617*PolyLog[2, (1 - y)/2])/400 + 
       (5029*PolyLog[2, -1/2*(x*(1 - y))])/50 - 
       (12389*PolyLog[2, (x*(1 + y))/2])/25 - 
       (53903*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 + 
       (70337*PolyLog[2, (x*(1 + y))/(1 + x)])/200 + 
       (5779*PolyLog[2, -((1 - x)/(1 - x*y))])/50 - 
       (246509*PolyLog[2, (1 - x)/(1 - x*y)])/400 - 
       (40231*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/100 + 
       (28673*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/100 - 
       (5779*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/50) + 
     Log[1 - x*y]*((-35543*Pi^2)/600 - (1125039*Log[2 - x - x*y]^2)/800 + 
       (58096*Log[2 - x - x*y]*Log[2 + x - x*y])/25 + 
       (2427*Log[2 + x - x*y]^2)/50 - (74129*PolyLog[2, (1 - x)/2])/400 - 
       (46347*PolyLog[2, 1 - x])/100 - (11969*PolyLog[2, -x])/8 - 
       (171617*PolyLog[2, (1 - y)/2])/400 - 
       (5029*PolyLog[2, -1/2*(x*(1 - y))])/50 + 2*PolyLog[2, y] - 
       2*PolyLog[2, x*y] - (299649*PolyLog[2, (x*(1 + y))/2])/400 + 
       (53903*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 + 
       (353199*PolyLog[2, (x*(1 + y))/(1 + x)])/400 - 
       (108821*PolyLog[2, -((1 - x)/(1 - x*y))])/80 + 
       (251309*PolyLog[2, (1 - x)/(1 - x*y)])/400 + 
       (14066*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/25 - 
       (60739*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/100 + 
       (27591*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/100) + 
     Log[2 - x - x*y]*((-2780251*Pi^2)/2400 - (263391*Log[2 + x - x*y]^2)/
        400 + (217983*PolyLog[2, (1 - x)/2])/200 + (920643*PolyLog[2, 1 - x])/
        400 + (31759*PolyLog[2, -x])/25 + (29743*PolyLog[2, (1 - y)/2])/400 - 
       (64252*PolyLog[2, -1/2*(x*(1 - y))])/25 + 
       (39577*PolyLog[2, (x*(1 + y))/2])/400 + 
       (207083*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/200 - 
       (206017*PolyLog[2, (x*(1 + y))/(1 + x)])/200 - 
       (535523*PolyLog[2, -((1 - x)/(1 - x*y))])/400 + 
       (998289*PolyLog[2, (1 - x)/(1 - x*y)])/400 + 
       (858279*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/400 + 
       (19599*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/20 + 
       (288609*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/200) + 
     (33387*PolyLog[3, (1 - x)/2])/10 - (38959*PolyLog[3, -x])/4 - 
     848*PolyLog[3, x] + (13183*PolyLog[3, (4*x)/(1 + x)^2])/100 + 
     (33387*PolyLog[3, -((1 - x)/(1 + x))])/10 - 8*PolyLog[3, y] + 
     4*PolyLog[3, x*y] - 2*PolyLog[3, -(y/(1 - y))] + 
     4*PolyLog[3, -(((1 - x)*y)/(1 - y))] - 
     (52343*PolyLog[3, -((1 - x)/(1 - x*y))])/100 + 
     (71009*PolyLog[3, (1 - x)/(1 - x*y)])/100 + 
     (71009*PolyLog[3, (x*(1 - y))/(2*(1 - x*y))])/50 + 
     (25707*PolyLog[3, (x*(1 - y))/(1 - x*y)])/40 - 
     (11501*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/10 - 
     (16033*PolyLog[3, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/50 + 
     4*PolyLog[3, ((1 - x)*y)/(1 - x*y)] - 
     (194867*PolyLog[3, -1/2*((1 - x)*x*(1 + y))/(1 - x*y)])/100 + 
     (71009*PolyLog[3, (4*(1 - x)*(1 - x*y))/(2 - x - x*y)^2])/200 + 
     (9333*PolyLog[3, (1 - x)/(2 - x - x*y)])/50 - 
     (71009*PolyLog[3, (2*(1 - x))/(2 - x - x*y)])/50 + 
     (29743*PolyLog[3, (1 - y)/(2 - x - x*y)])/200 - 
     (6809*PolyLog[3, (x*(1 - y))/(2 - x - x*y)])/4 + 
     (16033*PolyLog[3, (x^2*(1 - y))/(2 - x - x*y)])/100 - 
     (194867*PolyLog[3, ((1 - x)*x*(1 + y))/((1 + x)*(2 - x - x*y))])/100 - 
     (86437*PolyLog[3, (2*x*(1 - x*y))/((1 + x)*(2 - x - x*y))])/50 - 
     (97063*Zeta[3])/25) + (1208*Log[2]^3 + 68*Log[4 - eta - 4*y]^3 - 
     (509*Log[2 - eta - 2*y]^3)/2 + 6*Log[1 - y]^3 + 39*Log[1 + y]^3 + 
     32*Log[2 + eta + 2*y]^3 - 256*Log[4 + eta + 4*y]^3 + 
     Log[1 - y]^2*(18*Log[1 + y] + 18*Log[2 + eta + 2*y] + 
       18*Log[4 + eta + 4*y] - 36*Log[8 - eta^2 - 6*eta*y - 8*y^2]) - 
     600*Log[8 - eta^2 - 6*eta*y - 8*y^2]^3 - 
     142*Log[8 - eta^2 - 4*eta*y - 8*y^2]^3 + Log[2 - eta - 2*y]^2*
      ((-189*Log[1 - y])/2 + 972*Log[1 + y] + 279*Log[2 + eta + 2*y] - 
       (1509*Log[4 + eta + 4*y])/2 - 12*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
       240*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 135*Log[2 - eta*y - 2*y^2]) + 
     Log[4 + eta + 4*y]^2*(42*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
       141*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 108*Log[2 - eta*y - 2*y^2]) + 
     Log[1 + y]^2*(-90*Log[2 + eta + 2*y] - (369*Log[4 + eta + 4*y])/2 + 
       36*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
       216*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 54*Log[2 - eta*y - 2*y^2]) + 
     36*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2*Log[2 - eta*y - 2*y^2] + 
     12*Log[2 - eta*y - 2*y^2]^3 + Log[4 - eta - 4*y]^2*
      ((393*Log[2 - eta - 2*y])/2 - 129*Log[1 - y] + 18*Log[1 + y] + 
       (147*Log[2 + eta + 2*y])/2 + 363*Log[4 + eta + 4*y] - 
       588*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
       156*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 9*Log[2 - eta*y - 2*y^2]) + 
     Log[2 + eta + 2*y]^2*(372*Log[4 + eta + 4*y] - 
       588*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
       93*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 27*Log[2 - eta*y - 2*y^2]) + 
     Log[8 - eta^2 - 6*eta*y - 8*y^2]^2*
      (-186*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 135*Log[2 - eta*y - 2*y^2]) + 
     Log[2]^2*((-51*Log[4 - eta - 4*y])/2 - 1734*Log[2 - eta - 2*y] + 
       999*Log[1 - y] - 189*Log[1 + y] + 186*Log[2 + eta + 2*y] - 
       (1371*Log[4 + eta + 4*y])/2 - 930*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
       210*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 792*Log[2 - eta*y - 2*y^2]) + 
     Log[8 - eta^2 - 6*eta*y - 8*y^2]*(304*Pi^2 + 
       180*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 - 576*PolyLog[2, 1 - x] + 
       384*PolyLog[2, -x] - 192*PolyLog[2, x] - 144*PolyLog[2, x*y] - 
       72*PolyLog[2, (x*(1 + y))/(1 + x)] - 
       72*PolyLog[2, (1 - x)/(1 - x*y)] + 
       72*PolyLog[2, -((x - y)/(1 - x*y))] + 
       72*PolyLog[2, (x - y)/(1 - x*y)]) + Log[2 - eta*y - 2*y^2]*
      (-18*Pi^2 + 198*PolyLog[2, 1 - x] - 198*PolyLog[2, -x] + 
       198*PolyLog[2, x] + 198*PolyLog[2, (1 + x)^(-1)] - 
       216*PolyLog[2, (x*(1 + y))/(1 + x)] - 
       216*PolyLog[2, (1 - x*y)/(1 + x)]) + Log[8 - eta^2 - 4*eta*y - 8*y^2]*
      (112*Pi^2 - 198*Log[2 - eta*y - 2*y^2]^2 - 732*PolyLog[2, 1 - x] + 
       948*PolyLog[2, -x] - 588*PolyLog[2, x] - 
       804*PolyLog[2, (1 + x)^(-1)] + 108*PolyLog[2, (-eta - 4*y)/4] - 
       108*PolyLog[2, -(eta/(2 - eta - 2*y))] + 
       108*PolyLog[2, (2 - eta - 2*y)/4] + 
       108*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] + 288*PolyLog[2, -y] + 
       288*PolyLog[2, y] - 144*PolyLog[2, x*y] + 108*PolyLog[2, (1 + y)/2] + 
       336*PolyLog[2, (x*(1 + y))/(1 + x)] + 108*PolyLog[2, (eta + 4*y)/4] + 
       540*PolyLog[2, (1 - x)/(1 - x*y)] - 
       72*PolyLog[2, -((x - y)/(1 - x*y))] - 
       72*PolyLog[2, (x - y)/(1 - x*y)] - 96*PolyLog[2, (1 - x*y)/(1 + x)] - 
       108*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
          (8 - eta^2 - 4*eta*y - 8*y^2)] + 
       108*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
           (1 + y))] - 216*PolyLog[2, eta/(2 - eta*y - 2*y^2)] + 
       108*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))] - 
       108*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
           (2 - eta*y - 2*y^2)] - 108*PolyLog[2, 
         (8 - eta^2 - 4*eta*y - 8*y^2)/(4*(2 - eta*y - 2*y^2))] - 
       54*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
          (8 - eta^2 - 4*eta*y - 8*y^2)^2]) + 
     Log[2]*(323*Pi^2 - 657*Log[4 - eta - 4*y]^2 + (297*Log[2 - eta - 2*y]^2)/
        2 + 18*Log[1 - y]^2 + 45*Log[1 + y]^2 - 369*Log[2 + eta + 2*y]^2 - 
       (99*Log[4 + eta + 4*y]^2)/2 - (1977*Log[8 - eta^2 - 6*eta*y - 8*y^2]^
          2)/2 - 276*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + 
       Log[2 - eta - 2*y]*(-483*Log[1 - y] - 330*Log[1 + y] + 
         126*Log[2 + eta + 2*y] + 108*Log[4 + eta + 4*y] + 
         858*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         33*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 414*Log[2 - eta*y - 2*y^2]) + 
       Log[1 + y]*(-234*Log[2 + eta + 2*y] - 294*Log[4 + eta + 4*y] + 
         216*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         438*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 234*Log[2 - eta*y - 2*y^2]) + 
       Log[4 - eta - 4*y]*(261*Log[2 - eta - 2*y] - 468*Log[1 - y] - 
         90*Log[1 + y] - 828*Log[2 + eta + 2*y] - 459*Log[4 + eta + 4*y] + 
         1317*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         474*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 225*Log[2 - eta*y - 2*y^2]) + 
       Log[4 + eta + 4*y]*(498*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         528*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 171*Log[2 - eta*y - 2*y^2]) - 
       324*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2] + 
       225*Log[2 - eta*y - 2*y^2]^2 + Log[2 + eta + 2*y]*
        (-378*Log[4 + eta + 4*y] + 1353*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         21*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 36*Log[2 - eta*y - 2*y^2]) + 
       Log[1 - y]*(18*Log[1 + y] - 603*Log[2 + eta + 2*y] - 
         276*Log[4 + eta + 4*y] - 108*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         402*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 270*Log[2 - eta*y - 2*y^2]) - 
       63*PolyLog[2, 1 - x] + 135*PolyLog[2, -x] + 27*PolyLog[2, x] - 
       27*PolyLog[2, (1 + x)^(-1)] + 72*PolyLog[2, (1 + x)/2] + 
       126*PolyLog[2, (-eta - 4*y)/4] - 
       36*PolyLog[2, -(eta/(2 - eta - 2*y))] - 
       162*PolyLog[2, -1/2*eta/(2 - eta - 2*y)] - 
       216*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] - 
       162*PolyLog[2, (x - y)/(1 + x)] - 108*PolyLog[2, (1 + y)/2] + 
       36*PolyLog[2, (x*(1 + y))/(1 + x)] - 36*PolyLog[2, (eta + 4*y)/4] + 
       162*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
            (4 + eta + 4*y)))] + 90*PolyLog[2, (4 + eta + 4*y)/8] - 
       216*PolyLog[2, (1 - x)/(1 - x*y)] - 
       180*PolyLog[2, -((x - y)/(1 - x*y))] - 
       180*PolyLog[2, (x - y)/(1 - x*y)] + 18*PolyLog[2, (1 - x*y)/(1 + x)] - 
       162*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)] - 
       216*PolyLog[2, (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] - 18*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
          (2*(4 - eta - 4*y)*(1 + y))] + 
       198*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
          (4*(2 - eta*y - 2*y^2))] - 108*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
          (2*(2 - eta*y - 2*y^2))] + 
       306*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
           (2 - eta*y - 2*y^2)] - 90*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
          (4*(2 - eta*y - 2*y^2))] - 18*PolyLog[2, (2 - eta*y - 2*y^2)/
          (4 + eta + 4*y)] - 18*PolyLog[2, (4*(2 - eta*y - 2*y^2))/
          ((2 - eta - 2*y)*(4 + eta + 4*y))] - 
       198*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
           8*y^2)] + 36*PolyLog[2, ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/
          ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))] - 
       126*PolyLog[2, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2] + 
       18*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
          (8 - eta^2 - 4*eta*y - 8*y^2)^2]) + Log[4 + eta + 4*y]*
      ((-405*Pi^2)/2 + 807*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 + 
       228*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        (-360*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 36*Log[2 - eta*y - 2*y^2]) + 
       288*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2] + 
       (27*Log[2 - eta*y - 2*y^2]^2)/2 + 486*PolyLog[2, 1 - x] - 
       486*PolyLog[2, -x] + 534*PolyLog[2, x] - 90*PolyLog[2, (1 + x)^(-1)] - 
       432*PolyLog[2, (1 + x)/2] - 45*PolyLog[2, (-eta - 4*y)/4] - 
       27*PolyLog[2, -(eta/(2 - eta - 2*y))] + 
       72*PolyLog[2, -1/2*eta/(2 - eta - 2*y)] - 
       45*PolyLog[2, (2 - eta - 2*y)/4] - 
       45*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] - 288*PolyLog[2, -y] + 
       144*PolyLog[2, x*y] + 123*PolyLog[2, (1 + y)/2] - 
       564*PolyLog[2, (x*(1 + y))/(1 + x)] - 45*PolyLog[2, (eta + 4*y)/4] - 
       36*PolyLog[2, (4 + eta + 4*y)/8] + 159*PolyLog[2, (1 - x)/(1 - x*y)] + 
       36*PolyLog[2, -((x - y)/(1 - x*y))] + 
       36*PolyLog[2, (x - y)/(1 - x*y)] + 
       45*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] - 45*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
          (2*(4 - eta - 4*y)*(1 + y))] + 
       18*PolyLog[2, eta/(2 - eta*y - 2*y^2)] - 
       9*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))] + 
       9*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 2*y^2)] + 
       9*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(4*(2 - eta*y - 2*y^2))] + 
       (63*PolyLog[2, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/2 + 
       (45*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
           (8 - eta^2 - 4*eta*y - 8*y^2)^2])/2) + Log[4 - eta - 4*y]*
      ((-565*Pi^2)/2 + (1647*Log[2 - eta - 2*y]^2)/2 + 72*Log[1 - y]^2 - 
       (171*Log[1 + y]^2)/2 + 78*Log[2 + eta + 2*y]^2 + 
       621*Log[4 + eta + 4*y]^2 + 1116*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 + 
       54*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + 
       Log[1 - y]*(9*Log[1 + y] - 42*Log[2 + eta + 2*y] + 
         204*Log[4 + eta + 4*y] + 315*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         126*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 198*Log[2 - eta*y - 2*y^2]) + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        (372*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 198*Log[2 - eta*y - 2*y^2]) + 
       Log[4 + eta + 4*y]*(-1212*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         783*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 18*Log[2 - eta*y - 2*y^2]) + 
       Log[2 + eta + 2*y]*(816*Log[4 + eta + 4*y] - 
         1176*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         87*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 9*Log[2 - eta*y - 2*y^2]) + 
       72*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2] + 
       (207*Log[2 - eta*y - 2*y^2]^2)/2 + Log[1 + y]*
        (198*Log[2 + eta + 2*y] - 249*Log[4 + eta + 4*y] - 
         18*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         258*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 9*Log[2 - eta*y - 2*y^2]) + 
       Log[2 - eta - 2*y]*(267*Log[1 - y] - 411*Log[1 + y] + 
         780*Log[2 + eta + 2*y] + 1323*Log[4 + eta + 4*y] - 
         1473*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         792*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 162*Log[2 - eta*y - 2*y^2]) + 
       732*PolyLog[2, 1 - x] - 882*PolyLog[2, -x] + 156*PolyLog[2, x] + 
       678*PolyLog[2, (1 + x)^(-1)] + 306*PolyLog[2, (1 + x)/2] - 
       171*PolyLog[2, (-eta - 4*y)/4] + 
       171*PolyLog[2, -(eta/(2 - eta - 2*y))] + 
       99*PolyLog[2, (2 - eta - 2*y)/4] + 
       27*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] + 
       126*PolyLog[2, (x - y)/(1 + x)] - 288*PolyLog[2, y] + 
       144*PolyLog[2, x*y] - 141*PolyLog[2, (1 + y)/2] + 
       372*PolyLog[2, (x*(1 + y))/(1 + x)] - 45*PolyLog[2, (eta + 4*y)/4] - 
       126*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
            (4 + eta + 4*y)))] + 36*PolyLog[2, (4 + eta + 4*y)/8] - 
       537*PolyLog[2, (1 - x)/(1 - x*y)] + 
       36*PolyLog[2, -((x - y)/(1 - x*y))] + 
       36*PolyLog[2, (x - y)/(1 - x*y)] + 366*PolyLog[2, (1 - x*y)/(1 + x)] + 
       126*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)] + 
       171*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
          (8 - eta^2 - 4*eta*y - 8*y^2)] + 
       198*PolyLog[2, (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] + 27*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
          (2*(4 - eta - 4*y)*(1 + y))] + 
       198*PolyLog[2, eta/(2 - eta*y - 2*y^2)] - 
       9*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))] + 
       9*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 2*y^2)] + 
       9*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(4*(2 - eta*y - 2*y^2))] - 
       72*PolyLog[2, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)] - 
       54*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
           (4 + eta + 4*y))] + 252*PolyLog[2, (2*(2 - eta*y - 2*y^2))/
          (8 - eta^2 - 6*eta*y - 8*y^2)] - 
       126*PolyLog[2, ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/
          ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))] + 
       (63*PolyLog[2, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/2 + 
       (45*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
           (8 - eta^2 - 4*eta*y - 8*y^2)^2])/2) + Log[2 + eta + 2*y]*
      ((-391*Pi^2)/2 + (1017*Log[4 + eta + 4*y]^2)/2 + 
       1107*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 + Log[4 + eta + 4*y]*
        (-1284*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         477*Log[8 - eta^2 - 4*eta*y - 8*y^2]) - 
       9*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        (372*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 234*Log[2 - eta*y - 2*y^2]) - 
       72*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2] + 
       (297*Log[2 - eta*y - 2*y^2]^2)/2 + 732*PolyLog[2, 1 - x] - 
       810*PolyLog[2, -x] + 174*PolyLog[2, x] + 
       804*PolyLog[2, (1 + x)^(-1)] + 378*PolyLog[2, (1 + x)/2] - 
       90*PolyLog[2, (-eta - 4*y)/4] + 
       135*PolyLog[2, -(eta/(2 - eta - 2*y))] - 
       90*PolyLog[2, -1/2*eta/(2 - eta - 2*y)] - 
       18*PolyLog[2, (2 - eta - 2*y)/4] - 
       45*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] + 
       36*PolyLog[2, (x - y)/(1 + x)] - 288*PolyLog[2, y] + 
       144*PolyLog[2, x*y] - 222*PolyLog[2, (1 + y)/2] + 
       300*PolyLog[2, (x*(1 + y))/(1 + x)] - 54*PolyLog[2, (eta + 4*y)/4] - 
       36*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
            (4 + eta + 4*y)))] + 54*PolyLog[2, (4 + eta + 4*y)/8] - 
       609*PolyLog[2, (1 - x)/(1 - x*y)] + 
       18*PolyLog[2, -((x - y)/(1 - x*y))] + 
       18*PolyLog[2, (x - y)/(1 - x*y)] + 114*PolyLog[2, (1 - x*y)/(1 + x)] + 
       36*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)] + 
       54*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] + 9*PolyLog[2, (2*(1 - y)*(4 + eta + 4*y))/
          (8 - eta^2 - 4*eta*y - 8*y^2)] - 
       36*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
           (1 + y))] + 198*PolyLog[2, eta/(2 - eta*y - 2*y^2)] + 
       9*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
          (4*(2 - eta*y - 2*y^2))] - 90*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
          (2*(2 - eta*y - 2*y^2))] + 
       99*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 
            2*y^2)] + 81*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
          (4*(2 - eta*y - 2*y^2))] - 18*PolyLog[2, (2 - eta*y - 2*y^2)/
          (4 + eta + 4*y)] - 27*PolyLog[2, (4*(2 - eta*y - 2*y^2))/
          ((2 - eta - 2*y)*(4 + eta + 4*y))] + 
       36*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 8*y^2)] + 
       27*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
          (8 - eta^2 - 4*eta*y - 8*y^2)^2]) + Log[2 - eta - 2*y]*
      ((-399*Pi^2)/2 - 36*Log[1 - y]^2 - 81*Log[1 + y]^2 + 
       345*Log[2 + eta + 2*y]^2 - 669*Log[4 + eta + 4*y]^2 + 
       (1821*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/2 + 
       165*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + Log[4 + eta + 4*y]*
        (-204*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         480*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 243*Log[2 - eta*y - 2*y^2]) + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        (-360*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 72*Log[2 - eta*y - 2*y^2]) + 
       Log[1 - y]*(-174*Log[1 + y] - 3*Log[2 + eta + 2*y] + 
         90*Log[4 + eta + 4*y] + 108*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         105*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 18*Log[2 - eta*y - 2*y^2]) + 
       252*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2] - 
       (99*Log[2 - eta*y - 2*y^2]^2)/2 + Log[1 + y]*
        (-384*Log[2 + eta + 2*y] + 1539*Log[4 + eta + 4*y] + 
         342*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         1452*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 72*Log[2 - eta*y - 2*y^2]) + 
       Log[2 + eta + 2*y]*(918*Log[4 + eta + 4*y] - 
         1419*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         261*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 225*Log[2 - eta*y - 2*y^2]) + 
       621*PolyLog[2, 1 - x] - 387*PolyLog[2, -x] + 561*PolyLog[2, x] + 
       261*PolyLog[2, (1 + x)^(-1)] - 198*PolyLog[2, (1 + x)/2] + 
       72*PolyLog[2, (-eta - 4*y)/4] - 
       63*PolyLog[2, -(eta/(2 - eta - 2*y))] + 
       108*PolyLog[2, -1/2*eta/(2 - eta - 2*y)] - 
       414*PolyLog[2, (2 - eta - 2*y)/4] - 
       27*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] - 
       126*PolyLog[2, (x - y)/(1 + x)] - 288*PolyLog[2, -y] + 
       144*PolyLog[2, x*y] + 42*PolyLog[2, (1 + y)/2] - 
       528*PolyLog[2, (x*(1 + y))/(1 + x)] - 54*PolyLog[2, (eta + 4*y)/4] + 
       126*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
            (4 + eta + 4*y)))] - 144*PolyLog[2, (4 + eta + 4*y)/8] + 
       177*PolyLog[2, (1 - x)/(1 - x*y)] + 
       18*PolyLog[2, -((x - y)/(1 - x*y))] + 
       18*PolyLog[2, (x - y)/(1 - x*y)] - 360*PolyLog[2, (1 - x*y)/(1 + x)] - 
       126*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)] - 
       162*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
          (8 - eta^2 - 4*eta*y - 8*y^2)] - 
       189*PolyLog[2, (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] - 234*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
          (2*(4 - eta - 4*y)*(1 + y))] + 
       18*PolyLog[2, eta/(2 - eta*y - 2*y^2)] - 
       207*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
          (4*(2 - eta*y - 2*y^2))] - 90*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
          (2*(2 - eta*y - 2*y^2))] - 
       117*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
           (2 - eta*y - 2*y^2)] + 297*PolyLog[2, 
         (8 - eta^2 - 4*eta*y - 8*y^2)/(4*(2 - eta*y - 2*y^2))] + 
       180*PolyLog[2, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)] + 
       153*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
           (4 + eta + 4*y))] - 342*PolyLog[2, (2*(2 - eta*y - 2*y^2))/
          (8 - eta^2 - 6*eta*y - 8*y^2)] + 
       216*PolyLog[2, ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/
          ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))] + 
       27*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
          (8 - eta^2 - 4*eta*y - 8*y^2)^2]) + 
     Log[1 - y]*((177*Pi^2)/2 + 45*Log[1 + y]^2 - 111*Log[2 + eta + 2*y]^2 - 
       (45*Log[4 + eta + 4*y]^2)/2 - (423*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/
        2 + Log[4 + eta + 4*y]*(108*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         294*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 
       84*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + Log[2 + eta + 2*y]*
        (204*Log[4 + eta + 4*y] + 315*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         9*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 162*Log[2 - eta*y - 2*y^2]) + 
       Log[1 + y]*(-180*Log[2 + eta + 2*y] + 15*Log[4 + eta + 4*y] + 
         144*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         30*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 54*Log[2 - eta*y - 2*y^2]) + 
       108*Log[2 - eta*y - 2*y^2]^2 - 243*PolyLog[2, 1 - x] + 
       135*PolyLog[2, -x] - 135*PolyLog[2, x] - 
       243*PolyLog[2, (1 + x)^(-1)] - 108*PolyLog[2, (1 + x)/2] - 
       54*PolyLog[2, (-eta - 4*y)/4] - 
       108*PolyLog[2, -1/2*eta/(2 - eta - 2*y)] + 
       162*PolyLog[2, (2 - eta - 2*y)/4] - 
       108*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] + 36*PolyLog[2, -y] + 
       36*PolyLog[2, y] - 54*PolyLog[2, (1 + y)/2] + 
       108*PolyLog[2, (x*(1 + y))/(1 + x)] - 54*PolyLog[2, (eta + 4*y)/4] + 
       108*PolyLog[2, (4 + eta + 4*y)/8] - 
       108*PolyLog[2, (1 - x)/(1 - x*y)] + 
       54*PolyLog[2, -((x - y)/(1 - x*y))] + 
       54*PolyLog[2, (x - y)/(1 - x*y)] + 216*PolyLog[2, (1 - x*y)/(1 + x)] + 
       54*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] - 54*PolyLog[2, (2*(1 - y)*(4 + eta + 4*y))/
          (8 - eta^2 - 4*eta*y - 8*y^2)] + 
       54*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
           (1 + y))] + 162*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
          (4*(2 - eta*y - 2*y^2))] - 54*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
          (2*(2 - eta*y - 2*y^2))] + 
       216*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
           (2 - eta*y - 2*y^2)] - 108*PolyLog[2, 
         (8 - eta^2 - 4*eta*y - 8*y^2)/(4*(2 - eta*y - 2*y^2))] - 
       108*PolyLog[2, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)] - 
       54*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
           (4 + eta + 4*y))] + 18*PolyLog[2, 1 - y^2] + 
       27*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
          (8 - eta^2 - 4*eta*y - 8*y^2)^2]) + 
     Log[1 + y]*((9*Pi^2)/2 + 36*Log[2 + eta + 2*y]^2 + 
       774*Log[4 + eta + 4*y]^2 - 99*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 + 
       552*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + Log[2 + eta + 2*y]*
        (-96*Log[4 + eta + 4*y] + 108*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         114*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 36*Log[2 - eta*y - 2*y^2]) - 
       108*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2] + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        (-72*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 36*Log[2 - eta*y - 2*y^2]) + 
       Log[4 + eta + 4*y]*(36*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         1362*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 
         171*Log[2 - eta*y - 2*y^2]) - 108*PolyLog[2, 1 - x] + 
       162*PolyLog[2, -x] - 126*PolyLog[2, x] - 18*PolyLog[2, (1 + x)^(-1)] + 
       54*PolyLog[2, (1 + x)/2] - 18*PolyLog[2, (-eta - 4*y)/4] + 
       18*PolyLog[2, -1/2*eta/(2 - eta - 2*y)] - 
       90*PolyLog[2, (2 - eta - 2*y)/4] - 
       18*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] - 
       36*PolyLog[2, (x - y)/(1 + x)] + 36*PolyLog[2, -y] + 
       36*PolyLog[2, y] - 54*PolyLog[2, (1 + y)/2] + 
       216*PolyLog[2, (x*(1 + y))/(1 + x)] - 54*PolyLog[2, (eta + 4*y)/4] + 
       36*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
            (4 + eta + 4*y)))] - 18*PolyLog[2, (4 + eta + 4*y)/8] - 
       18*PolyLog[2, (1 - x)/(1 - x*y)] + 
       54*PolyLog[2, -((x - y)/(1 - x*y))] + 
       54*PolyLog[2, (x - y)/(1 - x*y)] + 108*PolyLog[2, (1 - x*y)/(1 + x)] - 
       36*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)] - 
       36*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] - 54*PolyLog[2, (2*(1 - y)*(4 + eta + 4*y))/
          (8 - eta^2 - 4*eta*y - 8*y^2)] - 
       72*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
           (1 + y))] - 54*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
          (4*(2 - eta*y - 2*y^2))] - 54*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
          (2*(2 - eta*y - 2*y^2))] + 
       108*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
          (4*(2 - eta*y - 2*y^2))] + 18*PolyLog[2, (2 - eta*y - 2*y^2)/
          (4 + eta + 4*y)] + 72*PolyLog[2, (4*(2 - eta*y - 2*y^2))/
          ((2 - eta - 2*y)*(4 + eta + 4*y))] - 
       126*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
           8*y^2)] + 90*PolyLog[2, ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/
          ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))] + 18*PolyLog[2, 1 - y^2] + 
       27*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
          (8 - eta^2 - 4*eta*y - 8*y^2)^2]) + 948*PolyLog[3, (1 - x)/2] - 
     1032*PolyLog[3, 1 - x] - 156*PolyLog[3, -x] - 120*PolyLog[3, x] - 
     1032*PolyLog[3, (1 + x)^(-1)] + 912*PolyLog[3, (1 + x)/2] + 
     114*PolyLog[3, 1 - x^2] - 36*PolyLog[3, -(eta/(4 - eta - 4*y))] - 
     54*PolyLog[3, (4 - eta - 4*y)/8] + 
     36*PolyLog[3, -(eta/(2 - eta - 2*y))] + 
     36*PolyLog[3, (4 - eta - 4*y)/(2*(2 - eta - 2*y))] + 
     36*PolyLog[3, (2 - eta - 2*y)/4] + 
     144*PolyLog[3, (2 - eta - 2*y)/(4 - eta - 4*y)] - 
     60*PolyLog[3, (1 - y)/2] + 36*PolyLog[3, (2*(1 - y))/(4 - eta - 4*y)] + 
     36*PolyLog[3, (4*(1 - y))/(4 - eta - 4*y)] - 
     36*PolyLog[3, (2*(1 - y))/(2 - eta - 2*y)] + 
     108*PolyLog[3, -((x - y)/(1 - x))] + 72*PolyLog[3, (x - y)/(1 + x)] + 
     72*PolyLog[3, (x - y)/(1 - y)] - 
     36*PolyLog[3, (x - y)/((1 + x)*(1 - y))] - 288*PolyLog[3, -y] - 
     288*PolyLog[3, y] - 48*PolyLog[3, x*y] - 72*PolyLog[3, (-2*y)/(1 - y)] + 
     144*PolyLog[3, -(((1 - x)*y)/(1 - y))] - 
     36*PolyLog[3, -1/2*eta/(1 + y)] - 36*PolyLog[3, -1/4*eta/(1 + y)] - 
     36*PolyLog[3, -(eta/((2 - eta - 2*y)*(1 + y)))] + 
     108*PolyLog[3, -((x - y)/(1 + y))] - 
     36*PolyLog[3, (-2*(x - y))/((1 - x)*(1 + y))] - 
     36*PolyLog[3, -((x - y)/((1 - x)*(1 + y)))] - 
     72*PolyLog[3, (2*y)/(1 + y)] + 144*PolyLog[3, ((1 + x)*y)/(1 + y)] - 
     24*PolyLog[3, (1 + y)/2] + 264*PolyLog[3, (x*(1 + y))/(1 + x)] + 
     36*PolyLog[3, (2 + eta + 2*y)/4] - 
     72*PolyLog[3, (2 + eta + 2*y)/(2*(1 + y))] + 
     36*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*(1 + y))] - 
     36*PolyLog[3, (eta + 4*y)/4] + 
     18*PolyLog[3, (-2*(eta + 4*y))/(4 - eta - 4*y)] - 
     36*PolyLog[3, -((eta + 4*y)/(2 - eta - 2*y))] - 
     36*PolyLog[3, -1/2*((2 - eta - 2*y)*(eta + 4*y))/(4 - eta - 4*y)] + 
     36*PolyLog[3, -1/2*((1 - y)*(eta + 4*y))/(2 - eta - 2*y)] + 
     36*PolyLog[3, (eta*(eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))] + 
     36*PolyLog[3, -((eta*(eta + 4*y))/((4 - eta - 4*y)*(2 + eta + 2*y)))] - 
     72*PolyLog[3, -1/2*(eta*(eta + 4*y))/((2 - eta - 2*y)*
          (2 + eta + 2*y))] - 
     36*PolyLog[3, -((eta*(2 - eta - 2*y)*(eta + 4*y))/((4 - eta - 4*y)^2*
          (2 + eta + 2*y)))] - 
     36*PolyLog[3, -((eta*(2 + eta + 2*y)*(eta + 4*y))/((2 - eta - 2*y)*
          (4 + eta + 4*y)^2))] - 36*PolyLog[3, -(eta/(4 + eta + 4*y))] - 
     72*PolyLog[3, eta/(4 + eta + 4*y)] + 
     108*PolyLog[3, (2 + eta + 2*y)/(4 + eta + 4*y)] + 
     36*PolyLog[3, (2*(2 + eta + 2*y))/(4 + eta + 4*y)] - 
     36*PolyLog[3, -((eta*(2 + eta + 2*y))/((2 - eta - 2*y)*
          (4 + eta + 4*y)))] + 18*PolyLog[3, (2*(eta + 4*y))/
        (4 + eta + 4*y)] + 72*PolyLog[3, (eta*(eta + 4*y))/
        ((4 - eta - 4*y)*(4 + eta + 4*y))] + 
     36*PolyLog[3, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 4*y)))] - 
     54*PolyLog[3, (4 + eta + 4*y)/8] - 
     9*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/16] - 
     36*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*(1 + y))] + 
     432*PolyLog[3, (1 - x)/(1 - x*y)] - 
     264*PolyLog[3, (x*(1 - y))/(1 - x*y)] + 
     132*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))] - 
     36*PolyLog[3, -((x - y)/(1 - x*y))] - 36*PolyLog[3, (x - y)/(1 - x*y)] + 
     432*PolyLog[3, ((1 - x)*y)/(1 - x*y)] - 
     288*PolyLog[3, -((x*y)/(1 - x*y))] + 
     432*PolyLog[3, -(((1 + x)*y)/(1 - x*y))] - 
     144*PolyLog[3, -(((x - y)*y)/(1 - x*y))] + 
     132*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))] + 
     696*PolyLog[3, (1 - x*y)/(1 + x)] + 
     36*PolyLog[3, -((eta*(2 + eta + 2*y))/((1 + y)*(8 - eta^2 - 6*eta*y - 
           8*y^2)))] + 36*PolyLog[3, -1/2*(eta*(eta + 4*y))/
         (8 - eta^2 - 6*eta*y - 8*y^2)] - 
     36*PolyLog[3, ((2 - eta - 2*y)*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
         8*y^2)] - 36*PolyLog[3, (eta*(2 + eta + 2*y)*(eta + 4*y))/
        (4*(1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))] + 
     36*PolyLog[3, -((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
         ((2 - eta - 2*y)^2*(4 + eta + 4*y)))] - 
     36*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
         8*y^2)] - 72*PolyLog[3, (eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 
         8*y^2)] - 36*PolyLog[3, (2*(8 - eta^2 - 4*eta*y - 8*y^2))/
        ((4 - eta - 4*y)*(4 + eta + 4*y))] - 
     36*PolyLog[3, ((4 - eta - 4*y)*(2 + eta + 2*y))/
        (4*(2 - eta*y - 2*y^2))] + 
     36*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/(2 - eta*y - 2*y^2)] + 
     36*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/
        (8*(2 - eta*y - 2*y^2))] - 
     36*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/(2*(2 - eta*y - 2*y^2))] - 
     72*PolyLog[3, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 2*y^2)] + 
     36*PolyLog[3, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)] - 
     72*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((4 - eta - 4*y)*
         (4 + eta + 4*y))] + 
     36*PolyLog[3, (2*(4 - eta - 4*y)*(2 - eta*y - 2*y^2))/
        ((2 - eta - 2*y)^2*(4 + eta + 4*y))] - 
     72*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
         (4 + eta + 4*y))] + 36*PolyLog[3, (2*(2 - eta*y - 2*y^2))/
        (8 - eta^2 - 6*eta*y - 8*y^2)] - 
     144*PolyLog[3, ((x - y)*y)/(1 - y^2)] - 36*PolyLog[3, 1 - y^2] - 
     54*PolyLog[3, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2] - 1035*Zeta[3])/36 - 
   Log[1 - y]*((275*Log[y^2]*Log[1 + y]^2)/12 + (53593*Log[1 + y]^3)/180 + 
     (420647*Log[1 - x*y]^3)/300 - (441187*Log[2 - x - x*y]^3)/600 + 
     Log[1 + y]^2*((600831*Log[1 - x*y])/800 - (316527*Log[2 - x - x*y])/
        800 - (18547*Log[2 + x - x*y])/800) + 
     (54449*Log[2 - x - x*y]^2*Log[2 + x - x*y])/400 + 
     (125949*Log[2 + x - x*y]^3)/800 + Log[1 - x*y]^2*
      ((-93791*Log[2 - x - x*y])/400 + (109309*Log[2 + x - x*y])/200) + 
     Log[2 + x - x*y]*((162263*Pi^2)/2400 - (317473*PolyLog[2, (1 - x)/2])/
        400 - (134043*PolyLog[2, 1 - x])/400 + (54103*PolyLog[2, -x])/40 - 
       (9023*PolyLog[2, -1/2*(x*(1 - y))])/400 - 
       (5353*PolyLog[2, (x*(1 + y))/2])/8) + Log[2 - x - x*y]*
      ((291491*Pi^2)/4800 + (198933*Log[2 + x - x*y]^2)/400 - 
       (423679*PolyLog[2, -x])/400 - 5*PolyLog[2, (x*(1 + y))/2] + 
       (27603*PolyLog[2, -((1 - x)/(1 - x*y))])/400 - 
       (37203*PolyLog[2, (1 - x)/(1 - x*y)])/400 + 
       (97*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/400) + 
     Log[1 + y]*((840311*Pi^2)/2880 + (734553*Log[1 - x*y]^2)/800 + 
       (1219657*Log[2 - x - x*y]^2)/800 - (403841*Log[2 - x - x*y]*
         Log[2 + x - x*y])/200 + (179719*Log[2 + x - x*y]^2)/800 + 
       Log[1 - x*y]*((-565519*Log[2 - x - x*y])/200 + 
         (481097*Log[2 + x - x*y])/400) + 48*PolyLog[2, (1 - x)/2] - 
       (17133*PolyLog[2, -x])/200 - (28277*PolyLog[2, (1 - y)/2])/400 + 
       (9023*PolyLog[2, -1/2*(x*(1 - y))])/400 + (58*PolyLog[2, -y])/3 - 
       (27603*PolyLog[2, -((1 - x)/(1 - x*y))])/400 + 
       (74503*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/400) + 
     Log[1 - x*y]*((-251427*Pi^2)/320 + (2606481*Log[2 - x - x*y]^2)/800 - 
       (67756*Log[2 - x - x*y]*Log[2 + x - x*y])/25 - 
       (180443*Log[2 + x - x*y]^2)/400 + (361837*PolyLog[2, (1 - x)/2])/400 + 
       (147051*PolyLog[2, 1 - x])/80 + (333373*PolyLog[2, -x])/400 - 
       (70937*PolyLog[2, (1 - y)/2])/200 - 
       (133533*PolyLog[2, -1/2*(x*(1 - y))])/50 - 2*PolyLog[2, x*y] - 
       (32259*PolyLog[2, (x*(1 + y))/2])/50 + 
       (468069*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 - 
       (11767*PolyLog[2, (x*(1 + y))/(1 + x)])/80 - 
       (1107231*PolyLog[2, -((1 - x)/(1 - x*y))])/400 + 
       (1287601*PolyLog[2, (1 - x)/(1 - x*y)])/400 + 
       (541619*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/200 + 
       (9314*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/25 + 
       (343791*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/200) - 
     (40*PolyLog[3, -y])/3 - 12*PolyLog[3, y] - 10*PolyLog[3, x*y] + 
     48*PolyLog[3, y/(1 + y)] - (28277*PolyLog[3, (1 + y)/2])/200 - 
     (5813*PolyLog[3, -((1 - x)/(1 - x*y))])/5 + 
     (57053*PolyLog[3, (1 - x)/(1 - x*y)])/200 + 
     6*PolyLog[3, ((1 - x)*y)/(1 - x*y)] - 
     10*PolyLog[3, -((x*y)/(1 - x*y))] + 
     (373*PolyLog[3, (4*(1 - x)*(1 - x*y))/(2 - x - x*y)^2])/8 + 
     48*PolyLog[3, (1 - x)/(2 - x - x*y)] - 
     (74503*PolyLog[3, (2*(1 - x))/(2 - x - x*y)])/200 - 
     10*PolyLog[3, (2 - x - x*y)/2] - (9023*PolyLog[3, 2/(2 + x - x*y)])/
      200 - (28913*Zeta[3])/40) - Log[2 - x - x*y]*
    ((328019*Log[2 + x - x*y]^3)/600 + Log[2 + x - x*y]*
      ((-1861631*Pi^2)/1200 + (7556*PolyLog[2, (1 - x)/2])/25 + 
       (31098*PolyLog[2, 1 - x])/25 - (172141*PolyLog[2, -x])/100 - 
       354*PolyLog[2, (1 - y)/2] - (64629*PolyLog[2, -1/2*(x*(1 - y))])/50 - 
       (48417*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/200 + 
       (45*PolyLog[2, (x*(1 + y))/(1 + x)])/4 - 
       (3799*PolyLog[2, -((1 - x)/(1 - x*y))])/4 + 
       (106533*PolyLog[2, (1 - x)/(1 - x*y)])/100 + 
       (3799*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/4 + 
       (5779*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/50 + 
       (3799*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/4) - 
     (36827*PolyLog[3, (1 - x)/2])/20 + (30487*PolyLog[3, -x])/20 + 
     (23167*PolyLog[3, x])/20 + (67*PolyLog[3, (4*x)/(1 + x)^2])/4 - 
     (28239*PolyLog[3, (1 + x)^(-1)])/100 - 
     (36827*PolyLog[3, -((1 - x)/(1 + x))])/20 - 
     (63714*PolyLog[3, (1 + y)/2])/25 + (90323*PolyLog[3, (x*(1 + y))/2])/
      50 - (28673*PolyLog[3, (x*(1 + y))/(2*(1 + x))])/50 + 
     (158769*PolyLog[3, (x*(1 + y))/(1 + x)])/100 + 
     (8631*PolyLog[3, -((1 - x)/(1 - x*y))])/10 - 
     (13644*PolyLog[3, (1 - x)/(1 - x*y)])/25 - 
     (37662*PolyLog[3, (x*(1 - y))/(2*(1 - x*y))])/25 - 
     94*PolyLog[3, (x*(1 - y))/(1 - x*y)] + 
     (169047*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/100 + 
     (41731*PolyLog[3, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/50 + 
     (67787*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/50 + 
     (226933*PolyLog[3, -1/2*((1 - x)*x*(1 + y))/(1 - x*y)])/100 - 
     (6872*PolyLog[3, (4*(1 - x)*(1 - x*y))/(2 - x - x*y)^2])/25 - 
     (36827*PolyLog[3, (1 - x)/(2 - x - x*y)])/40 + 
     (257107*PolyLog[3, (2*(1 - x))/(2 - x - x*y)])/200 - 
     (263591*PolyLog[3, (1 - y)/(2 - x - x*y)])/200 + 
     (6809*PolyLog[3, (x*(1 - y))/(2 - x - x*y)])/4 - 
     (414079*PolyLog[3, ((1 - x)*(1 + y))/(2 - x - x*y)])/200 + 
     (226933*PolyLog[3, ((1 - x)*x*(1 + y))/((1 + x)*(2 - x - x*y))])/100 + 
     (35202*PolyLog[3, (2*x*(1 - x*y))/((1 + x)*(2 - x - x*y))])/25 - 
     (178833*PolyLog[3, 2/(2 + x - x*y)])/100 - 
     (3799*PolyLog[3, (2*x)/(2 + x - x*y)])/2 - 
     (12683*PolyLog[3, (1 + x)/(2 + x - x*y)])/50 + 
     (133383*PolyLog[3, (1 + y)/(2 + x - x*y)])/100 - 
     (21804*PolyLog[3, -((x*(1 + y))/(2 + x - x*y))])/25 + 
     (45*PolyLog[3, (x*(1 + y))/(2 + x - x*y)])/2 - (60227*Zeta[3])/400) - 
   Log[1 + y]*((-10721*Log[1 - x*y]^3)/30 + (251167*Log[2 - x - x*y]^3)/800 + 
     Log[1 - x*y]^2*((663109*Log[2 - x - x*y])/400 - (48179*Log[2 + x - x*y])/
        160) + (520749*Log[2 - x - x*y]^2*Log[2 + x - x*y])/400 + 
     (897801*Log[2 + x - x*y]^3)/400 + Log[2 - x - x*y]*
      ((613903*Pi^2)/800 + (198167*Log[2 + x - x*y]^2)/400 - 
       (74399*PolyLog[2, (1 - x)/2])/100 - (93843*PolyLog[2, 1 - x])/400 + 
       (37247*PolyLog[2, -x])/10 + (5077*PolyLog[2, (x*(1 + y))/2])/400 - 
       (200277*PolyLog[2, (x*(1 + y))/(1 + x)])/400 + 
       (200277*PolyLog[2, -((1 - x)/(1 - x*y))])/400 + 
       5*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))]) + 
     Log[1 - x*y]*((-1807279*Pi^2)/4800 - (71711*Log[2 - x - x*y]^2)/100 - 
       (153*Log[2 - x - x*y]*Log[2 + x - x*y])/2 - 
       (2093517*Log[2 + x - x*y]^2)/800 + (10377*PolyLog[2, (1 - x)/2])/10 - 
       (98667*PolyLog[2, 1 - x])/200 - (62531*PolyLog[2, -x])/40 - 
       (200277*PolyLog[2, (1 - y)/2])/400 + 
       (27907*PolyLog[2, -1/2*(x*(1 - y))])/40 - 24*PolyLog[2, -y] + 
       14*PolyLog[2, x*y] - (209877*PolyLog[2, (x*(1 + y))/(1 + x)])/400 - 
       (78793*PolyLog[2, (1 - x)/(1 - x*y)])/400 - 
       10*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))] - 
       (27907*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/40) + 
     Log[2 + x - x*y]*((-932503*Pi^2)/4800 - (58403*PolyLog[2, (1 - x)/2])/
        400 - (408479*PolyLog[2, -x])/400 + 
       (58403*PolyLog[2, -1/2*(x*(1 - y))])/400 - 
       (60403*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 + 
       (60403*PolyLog[2, (x*(1 + y))/(1 + x)])/400 - 
       (58403*PolyLog[2, (1 - x)/(1 - x*y)])/400 + 
       10*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))] - 
       (58403*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/400) + 
     (3044*PolyLog[3, (1 - y)/2])/3 + 58*PolyLog[3, -y] + 48*PolyLog[3, y] + 
     10*PolyLog[3, x*y] + (202*PolyLog[3, -(y/(1 - y))])/3 - 
     (29*PolyLog[3, (4*y)/(1 + y)^2])/3 + (232*PolyLog[3, y/(1 + y)])/3 + 
     (232*PolyLog[3, (1 + y)/2])/3 - 
     (60403*PolyLog[3, (x*(1 + y))/(2*(1 + x))])/200 - 
     5*PolyLog[3, -((1 - x)/(1 - x*y))] + 5*PolyLog[3, (1 - x)/(1 - x*y)] - 
     (200277*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/200 + 
     10*PolyLog[3, -((x*y)/(1 - x*y))] - 
     48*PolyLog[3, -(((1 + x)*y)/(1 - x*y))] - 
     (200277*PolyLog[3, -1/2*((1 - x)*x*(1 + y))/(1 - x*y)])/200 - 
     (497737*PolyLog[3, -((1 - x*y)/(1 + x))])/400 + 
     (79603*PolyLog[3, (1 - x*y)/(1 + x)])/400 + 
     (5*PolyLog[3, (4*(1 - x)*(1 - x*y))/(2 - x - x*y)^2])/2 - 
     10*PolyLog[3, (2*(1 - x))/(2 - x - x*y)] - 
     (200277*PolyLog[3, ((1 - x)*x*(1 + y))/((1 + x)*(2 - x - x*y))])/200 - 
     976*PolyLog[3, (2 - x - x*y)/2] - 
     (60403*PolyLog[3, (4*(1 + x)*(1 - x*y))/(2 + x - x*y)^2])/800 - 
     10*PolyLog[3, (1 + x)/(2 + x - x*y)] - 
     (60403*PolyLog[3, -((x*(1 + y))/(2 + x - x*y))])/200 + 
     (58*PolyLog[3, 1 - y^2])/3 - (573403*Zeta[3])/4800) + 
   Log[1 + x]*(-Log[1 - y]^3 + (191*Log[1 + y]^3)/70 - 
     (173*Log[1 + x^2 - 2*x*y]^3)/30 + (397*Log[1 + x^2 - 2*x*y]^2*
       Log[1 - x*y])/70 + (1055*Log[1 - x*y]^3)/63 + 
     Log[1 + y]^2*((139*Log[1 + x^2 - 2*x*y])/35 + (61*Log[1 - x*y])/15) + 
     Log[1 + x^2 - 2*x*y]*((563*Pi^2)/70 - (753*Log[1 - x*y]^2)/70 + 
       11*PolyLog[2, (1 - x)/2] - (421*PolyLog[2, 1 - x])/35 + 
       (45*PolyLog[2, -x])/14 - (134*PolyLog[2, x])/7 + 
       (39*PolyLog[2, (1 + x)^(-1)])/10 - (53*PolyLog[2, (1 - y)/2])/35 - 
       (4*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/5 + 
       (19*PolyLog[2, (x*(1 + y))/(1 + x)])/35 - 
       (14*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/5 - 
       (113*PolyLog[2, (1 - x)/(1 - x*y)])/7) + 
     Log[1 - x*y]*((-1381*Pi^2)/126 - (1003*PolyLog[2, (1 - x)/2])/35 + 
       (918*PolyLog[2, 1 - x])/35 - (1067*PolyLog[2, -x])/70 + 
       (726*PolyLog[2, x])/35 + (2323*PolyLog[2, (1 + x)^(-1)])/210 + 
       (349*PolyLog[2, (1 - y)/2])/35 - (26*PolyLog[2, -y])/3 - 
       3*PolyLog[2, y] + (23*PolyLog[2, x*y])/3 - 
       (152*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/35 - 
       (1219*PolyLog[2, (x*(1 + y))/(1 + x)])/105 - 
       (212*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 - 
       (50*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/7 + 
       (166*PolyLog[2, (1 - x)/(1 - x*y)])/7) + 
     Log[1 - y]*((29*Pi^2)/84 - (349*Log[1 + y]^2)/35 + 
       (199*Log[1 + x^2 - 2*x*y]^2)/35 + (18*Log[1 + x^2 - 2*x*y]*
         Log[1 - x*y])/5 - (409*Log[1 - x*y]^2)/35 + 
       Log[1 + y]*((-331*Log[1 + x^2 - 2*x*y])/35 + (961*Log[1 - x*y])/35) + 
       (2*PolyLog[2, 1 - x])/5 + (2*PolyLog[2, x])/5 - 3*PolyLog[2, -y] - 
       3*PolyLog[2, y] - (3*PolyLog[2, 1 - y^2])/2) + 
     Log[1 + y]*((-1577*Pi^2)/1260 - (172*Log[1 + x^2 - 2*x*y]^2)/35 - 
       (558*Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/35 - (38*Log[1 - x*y]^2)/15 + 
       (57*PolyLog[2, (1 - x)/2])/7 - (37*PolyLog[2, 1 - x])/35 - 
       (232*PolyLog[2, -x])/105 - (33*PolyLog[2, x])/7 + 
       (16*PolyLog[2, (1 + x)^(-1)])/5 + (29*PolyLog[2, (1 - y)/2])/7 - 
       (29*PolyLog[2, -y])/3 - PolyLog[2, y] + (2*PolyLog[2, x*y])/3 + 
       (114*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/35 - 
       (23*PolyLog[2, (x*(1 + y))/(1 + x)])/3 + 
       (66*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 + 
       (222*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
       (9*PolyLog[2, (1 - x)/(1 - x*y)])/35 - (3*PolyLog[2, 1 - y^2])/2) - 
     (96*PolyLog[3, (1 - x)/2])/35 + (76*PolyLog[3, 1 - x])/7 + 
     (22*PolyLog[3, -x])/3 - 6*PolyLog[3, x] + 
     (67*PolyLog[3, (4*x)/(1 + x)^2])/35 + (596*PolyLog[3, (1 + x)^(-1)])/
      105 + (136*PolyLog[3, -((1 - x)/(1 + x))])/7 - 
     (1238*PolyLog[3, (1 - x)/(1 + x)])/35 + 4*PolyLog[3, (1 - y)/2] + 
     (61*PolyLog[3, -y])/3 + 9*PolyLog[3, y] + (32*PolyLog[3, x*y])/3 + 
     10*PolyLog[3, -(y/(1 - y))] - 4*PolyLog[3, -(((1 - x)*y)/(1 - y))] - 
     PolyLog[3, (4*y)/(1 + y)^2]/2 + (10*PolyLog[3, y/(1 + y)])/3 - 
     (56*PolyLog[3, ((1 + x)*y)/(1 + y)])/3 + (242*PolyLog[3, (1 + y)/2])/
      35 - (88*PolyLog[3, (2*x*(1 + y))/(1 + x)^2])/7 + 
     (2314*PolyLog[3, (x*(1 + y))/(1 + x)])/105 - 
     (718*PolyLog[3, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 - 
     2*PolyLog[3, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)] + 
     2*PolyLog[3, ((1 + x)^2*(1 - y))/(2*(1 + x^2 - 2*x*y))] + 
     2*PolyLog[3, ((1 - x)^2*(1 + y))/(2*(1 + x^2 - 2*x*y))] - 
     (42*PolyLog[3, (1 + x^2 - 2*x*y)/(1 + x)^2])/5 + 
     (1458*PolyLog[3, (1 - x)/(1 - x*y)])/35 - 
     (8*PolyLog[3, (1 - x^2)/(2*(1 - x*y))])/7 + 
     2*PolyLog[3, (x*(1 - y))/(1 - x*y)] - 
     4*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))] - 
     2*PolyLog[3, ((1 - x)*y)/(1 - x*y)] + 8*PolyLog[3, -((x*y)/(1 - x*y))] - 
     8*PolyLog[3, -(((1 + x)*y)/(1 - x*y))] - 
     (118*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/7 + 
     2*PolyLog[3, ((1 - x)*x*(1 + y))/((1 + x)*(1 - x*y))] - 
     (124*PolyLog[3, (1 + x^2 - 2*x*y)/(2*(1 - x*y))])/7 + 
     (18*PolyLog[3, (1 + x^2 - 2*x*y)/((1 + x)*(1 - x*y))])/35 + 
     (116*PolyLog[3, (1 - x*y)/(1 + x)])/35 + 
     (816*PolyLog[3, ((1 - x)*(1 - x*y))/(1 + x^2 - 2*x*y)])/35 + 
     3*PolyLog[3, 1 - y^2] - (5947*Zeta[3])/105) - 
   (-90*Log[2]^3 - 11*Log[4 - eta - 4*y]^3 - (11*Log[2 - eta - 2*y]^3)/2 + 
     Log[1 - y]^3 + Log[1 + y]^3 - 4*Log[2 + eta + 2*y]^3 - 
     (19*Log[4 + eta + 4*y]^3)/2 + Log[1 + y]^2*(6*Log[4 + eta + 4*y] - 
       6*Log[8 - eta^2 - 6*eta*y - 8*y^2]) + 
     4*Log[8 - eta^2 - 6*eta*y - 8*y^2]^3 + Log[1 - y]^2*
      (-6*Log[2 + eta + 2*y] + 6*Log[8 - eta^2 - 6*eta*y - 8*y^2]) + 
     Log[4 + eta + 4*y]^2*(6*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
       9*Log[8 - eta^2 - 4*eta*y - 8*y^2]) - 
     12*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 
     10*Log[8 - eta^2 - 4*eta*y - 8*y^2]^3 + Log[2 - eta - 2*y]^2*
      (3*Log[1 - y] + 15*Log[1 + y] + (33*Log[2 + eta + 2*y])/2 - 
       (39*Log[4 + eta + 4*y])/2 - 6*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
       3*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + Log[2 + eta + 2*y]^2*
      (-6*Log[4 + eta + 4*y] + 9*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
       9*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 
     Log[2]^2*(111*Log[4 - eta - 4*y] - 81*Log[2 - eta - 2*y] + 
       3*Log[1 - y] - 9*Log[1 + y] + 9*Log[2 + eta + 2*y] + 
       33*Log[4 + eta + 4*y] + 24*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
       6*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 24*Log[2 - eta*y - 2*y^2]) + 
     Log[4 - eta - 4*y]^2*(9*Log[2 - eta - 2*y] - 3*Log[1 - y] - 
       9*Log[2 + eta + 2*y] - 9*Log[4 + eta + 4*y] + 
       21*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
       15*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 12*Log[2 - eta*y - 2*y^2]) + 
     Log[8 - eta^2 - 6*eta*y - 8*y^2]*(-3*Pi^2 + 
       6*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 - 12*PolyLog[2, -x] + 
       12*PolyLog[2, x] - 12*PolyLog[2, (1 + x)/2] - 12*PolyLog[2, -y] + 
       12*PolyLog[2, y] - 12*PolyLog[2, (x*(1 + y))/(1 + x)] + 
       12*PolyLog[2, (1 - x)/(1 - x*y)]) + Log[8 - eta^2 - 4*eta*y - 8*y^2]*
      (7*Pi^2 - 12*PolyLog[2, 1 - x] - 12*PolyLog[2, x] + 12*PolyLog[2, -y] - 
       12*PolyLog[2, y] - 12*PolyLog[2, (1 + y)/2] - 
       24*PolyLog[2, (1 - x)/(1 - x*y)] - 24*PolyLog[2, (1 - x*y)/(1 + x)]) + 
     Log[2 + eta + 2*y]*((-7*Pi^2)/2 + (63*Log[4 + eta + 4*y]^2)/2 - 
       (9*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/2 + Log[4 + eta + 4*y]*
        (-21*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         30*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 
       12*Log[8 - eta^2 - 6*eta*y - 8*y^2]*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 
       9*PolyLog[2, 1 - x] + 21*PolyLog[2, -x] - 21*PolyLog[2, x] - 
       9*PolyLog[2, (1 + x)^(-1)] + 12*PolyLog[2, (1 + x)/2] - 
       6*PolyLog[2, -(eta/(2 - eta - 2*y))] - 
       6*PolyLog[2, (2 - eta - 2*y)/4] + 
       6*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] + 
       6*PolyLog[2, (1 + y)/2] + 24*PolyLog[2, (x*(1 + y))/(1 + x)] - 
       6*PolyLog[2, (4 + eta + 4*y)/8] + 6*PolyLog[2, (1 - x)/(1 - x*y)] + 
       24*PolyLog[2, (1 - x*y)/(1 + x)] - 
       6*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] - 6*PolyLog[2, (2*(1 - y)*(4 + eta + 4*y))/
          (8 - eta^2 - 4*eta*y - 8*y^2)]) + Log[4 + eta + 4*y]*
      (-1/2*Pi^2 + (9*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/2 + 
       24*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + 21*PolyLog[2, 1 - x] - 
       9*PolyLog[2, -x] + 21*PolyLog[2, x] + 9*PolyLog[2, (1 + x)^(-1)] + 
       6*PolyLog[2, -(eta/(2 - eta - 2*y))] + 
       6*PolyLog[2, (2 - eta - 2*y)/4] - 
       6*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] + 
       6*PolyLog[2, (1 + y)/2] - 12*PolyLog[2, (x*(1 + y))/(1 + x)] + 
       6*PolyLog[2, (4 + eta + 4*y)/8] + 6*PolyLog[2, (1 - x)/(1 - x*y)] + 
       6*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] + 6*PolyLog[2, (2*(1 - y)*(4 + eta + 4*y))/
          (8 - eta^2 - 4*eta*y - 8*y^2)]) + Log[4 - eta - 4*y]*
      (-1/2*Pi^2 + (33*Log[2 - eta - 2*y]^2)/2 - 6*Log[1 - y]^2 - 
       12*Log[2 + eta + 2*y]^2 + (51*Log[4 + eta + 4*y]^2)/2 - 
       (33*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/2 + Log[4 + eta + 4*y]*
        (-9*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         24*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 
       12*Log[8 - eta^2 - 6*eta*y - 8*y^2]*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 
       Log[1 - y]*(-18*Log[2 + eta + 2*y] + 12*Log[4 + eta + 4*y] - 
         6*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         6*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 
       Log[1 + y]*(6*Log[2 + eta + 2*y] - 36*Log[4 + eta + 4*y] + 
         30*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + Log[2 + eta + 2*y]*
        (-12*Log[4 + eta + 4*y] + 30*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         12*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 12*Log[2 - eta*y - 2*y^2]) + 
       6*Log[2 - eta*y - 2*y^2]^2 + Log[2 - eta - 2*y]*
        (6*Log[1 - y] - 30*Log[1 + y] + 51*Log[4 + eta + 4*y] - 
         15*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         48*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 12*Log[2 - eta*y - 2*y^2]) - 
       21*PolyLog[2, 1 - x] + 21*PolyLog[2, -x] - 21*PolyLog[2, x] - 
       21*PolyLog[2, (1 + x)^(-1)] - 6*PolyLog[2, -(eta/(2 - eta - 2*y))] + 
       6*PolyLog[2, (2 - eta - 2*y)/4] - 
       18*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] + 
       6*PolyLog[2, (1 + y)/2] + 24*PolyLog[2, (x*(1 + y))/(1 + x)] + 
       6*PolyLog[2, (4 + eta + 4*y)/8] - 6*PolyLog[2, (1 - x)/(1 - x*y)] + 
       36*PolyLog[2, (1 - x*y)/(1 + x)] + 
       6*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] - 6*PolyLog[2, (2*(1 - y)*(4 + eta + 4*y))/
          (8 - eta^2 - 4*eta*y - 8*y^2)] + 
       12*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
          (4*(2 - eta*y - 2*y^2))] + 
       12*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 
            2*y^2)] - 12*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
          (4*(2 - eta*y - 2*y^2))] - 12*PolyLog[2, (4*(2 - eta*y - 2*y^2))/
          ((2 - eta - 2*y)*(4 + eta + 4*y))]) + 
     Log[2]*(-9*Pi^2 - 15*Log[4 - eta - 4*y]^2 + 12*Log[2 - eta - 2*y]^2 + 
       3*Log[1 - y]^2 + 3*Log[1 + y]^2 + 9*Log[2 + eta + 2*y]^2 + 
       6*Log[4 + eta + 4*y]^2 - 24*Log[4 + eta + 4*y]*
        Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
       21*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 + 
       Log[1 + y]*(-6*Log[2 + eta + 2*y] + 
         6*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 
       Log[1 - y]*(12*Log[2 + eta + 2*y] - 18*Log[4 + eta + 4*y] + 
         6*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + Log[2 - eta - 2*y]*
        (-6*Log[1 - y] - 12*Log[1 + y] + 12*Log[2 + eta + 2*y] + 
         36*Log[4 + eta + 4*y] - 12*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         12*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 24*Log[2 - eta*y - 2*y^2]) - 
       6*Log[2 - eta*y - 2*y^2]^2 + Log[2 + eta + 2*y]*
        (-18*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 12*Log[2 - eta*y - 2*y^2]) + 
       Log[4 - eta - 4*y]*(18*Log[2 - eta - 2*y] + 6*Log[1 + y] - 
         12*Log[2 + eta + 2*y] - 18*Log[4 + eta + 4*y] - 
         30*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         12*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 36*Log[2 - eta*y - 2*y^2]) + 
       18*PolyLog[2, 1 - x] - 6*PolyLog[2, -x] + 6*PolyLog[2, x] + 
       18*PolyLog[2, (1 + x)^(-1)] + 12*PolyLog[2, (1 + x)/2] - 
       12*PolyLog[2, (2 - eta - 2*y)/4] + 
       24*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] - 
       12*PolyLog[2, (4 + eta + 4*y)/8] + 12*PolyLog[2, (1 - x)/(1 - x*y)] - 
       12*PolyLog[2, (1 - x*y)/(1 + x)] - 
       12*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] - 12*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
          (4*(2 - eta*y - 2*y^2))] - 
       12*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 
            2*y^2)] + 12*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
          (4*(2 - eta*y - 2*y^2))] + 12*PolyLog[2, (4*(2 - eta*y - 2*y^2))/
          ((2 - eta - 2*y)*(4 + eta + 4*y))]) + Log[2 - eta - 2*y]*
      ((-3*Pi^2)/2 + 6*Log[1 + y]^2 - 6*Log[2 + eta + 2*y]^2 - 
       (51*Log[4 + eta + 4*y]^2)/2 + (27*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/
        2 + Log[1 - y]*(6*Log[1 + y] + 18*Log[2 + eta + 2*y] - 
         12*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 
       Log[1 + y]*(-36*Log[2 + eta + 2*y] + 36*Log[4 + eta + 4*y] + 
         12*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         12*Log[8 - eta^2 - 4*eta*y - 8*y^2]) - 18*Log[4 + eta + 4*y]*
        Log[8 - eta^2 - 4*eta*y - 8*y^2] + 
       24*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 - 6*Log[2 - eta*y - 2*y^2]^2 + 
       Log[2 + eta + 2*y]*(63*Log[4 + eta + 4*y] - 
         27*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         30*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 12*Log[2 - eta*y - 2*y^2]) + 
       27*PolyLog[2, 1 - x] - 3*PolyLog[2, -x] + 15*PolyLog[2, x] + 
       15*PolyLog[2, (1 + x)^(-1)] + 12*PolyLog[2, (1 + x)/2] + 
       6*PolyLog[2, -(eta/(2 - eta - 2*y))] - 
       6*PolyLog[2, (2 - eta - 2*y)/4] + 
       18*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] + 
       6*PolyLog[2, (1 + y)/2] - 12*PolyLog[2, (x*(1 + y))/(1 + x)] - 
       6*PolyLog[2, (4 + eta + 4*y)/8] + 18*PolyLog[2, (1 - x)/(1 - x*y)] - 
       12*PolyLog[2, (1 - x*y)/(1 + x)] - 
       6*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] + 6*PolyLog[2, (2*(1 - y)*(4 + eta + 4*y))/
          (8 - eta^2 - 4*eta*y - 8*y^2)] - 
       12*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
          (4*(2 - eta*y - 2*y^2))] - 
       12*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 
            2*y^2)] + 12*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
          (4*(2 - eta*y - 2*y^2))] + 12*PolyLog[2, (4*(2 - eta*y - 2*y^2))/
          ((2 - eta - 2*y)*(4 + eta + 4*y))]) + 
     Log[1 + y]*((3*Pi^2)/4 + 15*Log[4 + eta + 4*y]^2 - 
       6*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 + Log[4 + eta + 4*y]*
        (12*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         12*Log[8 - eta^2 - 4*eta*y - 8*y^2]) - 
       9*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + Log[2 + eta + 2*y]*
        (-30*Log[4 + eta + 4*y] + 30*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 
       3*PolyLog[2, -y] + 3*PolyLog[2, y] + (3*PolyLog[2, 1 - y^2])/2) + 
     Log[1 - y]*((-5*Pi^2)/4 - 9*Log[2 + eta + 2*y]^2 + 
       3*Log[4 + eta + 4*y]^2 + 9*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 + 
       Log[1 + y]*(6*Log[4 + eta + 4*y] - 
         6*Log[8 - eta^2 - 4*eta*y - 8*y^2]) - 12*Log[4 + eta + 4*y]*
        Log[8 - eta^2 - 4*eta*y - 8*y^2] - 
       12*Log[8 - eta^2 - 6*eta*y - 8*y^2]*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 
       9*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + Log[2 + eta + 2*y]*
        (12*Log[4 + eta + 4*y] - 6*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         6*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 6*PolyLog[2, 1 - x] - 
       6*PolyLog[2, -x] + 6*PolyLog[2, x] + 6*PolyLog[2, (1 + x)^(-1)] + 
       3*PolyLog[2, -y] + 3*PolyLog[2, y] + (3*PolyLog[2, 1 - y^2])/2) - 
     12*PolyLog[3, (1 - x)/2] + 48*PolyLog[3, 1 - x] - 12*PolyLog[3, -x] + 
     12*PolyLog[3, x] + 24*PolyLog[3, (1 + x)^(-1)] + 
     36*PolyLog[3, (2*x)/(1 + x)] - 24*PolyLog[3, (1 + x)/2] - 
     9*PolyLog[3, 1 - x^2] + 12*PolyLog[3, (4 - eta - 4*y)/
        (2*(2 - eta - 2*y))] - 12*PolyLog[3, (2 - eta - 2*y)/
        (4 - eta - 4*y)] - 12*PolyLog[3, (1 - y)/2] - 24*PolyLog[3, -y] + 
     6*PolyLog[3, (-2*y)/(1 - y)] - 12*PolyLog[3, -(((1 - x)*y)/(1 - y))] - 
     24*PolyLog[3, y/(1 + y)] + 6*PolyLog[3, (2*y)/(1 + y)] + 
     12*PolyLog[3, ((1 + x)*y)/(1 + y)] + 
     12*PolyLog[3, (2 + eta + 2*y)/(4 + eta + 4*y)] - 
     12*PolyLog[3, (2*(2 + eta + 2*y))/(4 + eta + 4*y)] - 
     12*PolyLog[3, (1 - x)/(1 - x*y)] + 
     6*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))] - 
     12*PolyLog[3, ((1 - x)*y)/(1 - x*y)] + 
     12*PolyLog[3, -(((1 + x)*y)/(1 - x*y))] - 
     6*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))] + 
     12*PolyLog[3, (1 - x*y)/(1 + x)] - 3*PolyLog[3, 1 - y^2] - 18*Zeta[3])/
    (6*x) + Log[1 - x*y]*((1306*PolyLog[3, (1 - x)/2])/35 - 
     4*PolyLog[3, 1 - x] - (304*PolyLog[3, -x])/105 - 
     (272*PolyLog[3, x])/35 + (144*PolyLog[3, (4*x)/(1 + x)^2])/35 - 
     (16*PolyLog[3, (1 + x)^(-1)])/3 + (886*PolyLog[3, -((1 - x)/(1 + x))])/
      35 - 2*PolyLog[3, (1 - x)/(1 + x)] - 4*PolyLog[3, (1 - y)/2] - 
     (34*PolyLog[3, -y])/3 - 10*PolyLog[3, y] - (44*PolyLog[3, x*y])/3 - 
     4*PolyLog[3, -(y/(1 - y))] - 6*PolyLog[3, -(((1 - x)*y)/(1 - y))] - 
     PolyLog[3, (4*y)/(1 + y)^2] - (8*PolyLog[3, y/(1 + y)])/3 + 
     (68*PolyLog[3, ((1 + x)*y)/(1 + y)])/3 + (242*PolyLog[3, (1 + y)/2])/
      35 - (268*PolyLog[3, (2*x*(1 + y))/(1 + x)^2])/35 - 
     (606*PolyLog[3, (x*(1 + y))/(1 + x)])/35 + 
     2*PolyLog[3, (1 - x)^2/(1 + x^2 - 2*x*y)] + 
     (4*PolyLog[3, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/7 + 
     (318*PolyLog[3, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
     (8*PolyLog[3, ((1 + x)^2*(1 - y))/(2*(1 + x^2 - 2*x*y))])/5 - 
     2*PolyLog[3, ((1 - x)^2*(1 + y))/(2*(1 + x^2 - 2*x*y))] + 
     2*PolyLog[3, (1 + x^2 - 2*x*y)/(1 + x)^2] - 
     (58*PolyLog[3, (1 - x)/(1 - x*y)])/7 + 
     (508*PolyLog[3, (1 - x^2)/(2*(1 - x*y))])/35 - 
     2*PolyLog[3, (x*(1 - y))/(1 - x*y)] - 
     (214*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/35 - 
     8*PolyLog[3, ((1 - x)*y)/(1 - x*y)] + 
     4*PolyLog[3, -(((1 + x)*y)/(1 - x*y))] + 
     (276*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/35 - 
     2*PolyLog[3, ((1 - x)*x*(1 + y))/((1 + x)*(1 - x*y))] + 
     (40*PolyLog[3, (1 + x^2 - 2*x*y)/(2*(1 - x*y))])/7 + 
     (262*PolyLog[3, (1 + x^2 - 2*x*y)/((1 + x)*(1 - x*y))])/35 - 
     2*PolyLog[3, 1 - y^2] - (379*Zeta[3])/70) + 
   (2*(Log[2]^3/3 + (65*Log[1 - x]^3)/4 - (119*Log[1 + x]^3)/12 + 
      (5*Log[1 + y]*Log[1 + x^2 - 2*x*y]^2)/4 + (23*Log[1 + x^2 - 2*x*y]^3)/
       8 + Log[2]^2*((13*Log[1 - x])/4 + 6*Log[1 + x] - 
        (5*Log[1 + x^2 - 2*x*y])/2 - (13*Log[1 - x*y])/2) + 
      Log[1 - x]^2*((-67*Log[x])/2 + (55*Log[1 + x])/4 - 16*Log[1 - y] - 
        (17*Log[1 + x^2 - 2*x*y])/4 - (9*Log[1 - x*y])/2) + 
      (9*Log[y^2]*Log[1 + y]*Log[1 - x*y])/2 - 
      (3*Log[1 + x^2 - 2*x*y]^2*Log[1 - x*y])/2 + (5*Log[1 - x*y]^3)/6 + 
      Log[1 + x]^2*((7*Log[1 + y])/2 + (5*Log[1 + x^2 - 2*x*y])/4 + 
        (3*Log[1 - x*y])/2) + Log[1 - y]*(-4*Log[1 + x^2 - 2*x*y]^2 + 
        Log[1 + y]*((-5*Log[1 + x^2 - 2*x*y])/4 - 6*Log[1 - x*y]) + 
        (9*Log[y^2]*Log[1 - x*y])/2 - (3*Log[1 - x*y]^2)/2) + 
      Log[x]*(5*Pi^2 + 8*Log[1 + x]^2 - (21*Log[1 + x^2 - 2*x*y]^2)/4 - 
        3*Log[1 + x]*Log[1 - x*y] + (3*Log[1 - x*y]^2)/2) + 
      Log[1 + x^2 - 2*x*y]*((-41*Pi^2)/12 + (7*Log[1 - x*y]^2)/4) + 
      Log[2]*((29*Pi^2)/6 - (35*Log[1 - x]^2)/2 + (7*Log[1 + x]^2)/2 - 
        (21*Log[1 + x^2 - 2*x*y]^2)/4 - (5*Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/
         2 - 5*Log[1 - x*y]^2 + Log[1 - y]*((5*Log[1 + x^2 - 2*x*y])/4 + 
          6*Log[1 - x*y]) + Log[1 + y]*((5*Log[1 + x^2 - 2*x*y])/4 + 
          6*Log[1 - x*y]) + Log[1 + x]*((-17*Log[1 - y])/2 + 
          (5*Log[1 + x^2 - 2*x*y])/2 + (13*Log[1 - x*y])/2) + 
        Log[1 - x]*(-17*Log[1 + x] - (11*Log[1 - y])/2 - (17*Log[1 + y])/2 + 
          21*Log[1 + x^2 - 2*x*y] + (19*Log[1 - x*y])/2)) + 
      Log[1 + x]*((19*Pi^2)/4 + (17*Log[1 - y]^2)/4 + (3*Log[1 + y]^2)/2 - 
        5*Log[1 + y]*Log[1 + x^2 - 2*x*y] + (11*Log[1 + x^2 - 2*x*y]^2)/4 - 
        (Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/2 - (5*Log[1 - x*y]^2)/4 + 
        3*PolyLog[2, (1 - x)/2] - 19*PolyLog[2, 1 - x] + 3*PolyLog[2, -x] + 
        12*PolyLog[2, -y] - 6*PolyLog[2, x*y] + 
        3*PolyLog[2, (x*(1 + y))/(1 + x)] + 
        3*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)]) + 
      Log[1 - x]*((-4*Pi^2)/3 + (49*Log[1 + x]^2)/4 - (11*Log[1 - y]^2)/2 - 
        6*Log[y^2]*Log[1 + y] - (5*Log[1 + y]*Log[1 + x^2 - 2*x*y])/2 - 
        (21*Log[1 + x^2 - 2*x*y]^2)/4 + Log[1 + x]*(5*Log[1 + y] - 
          (31*Log[1 + x^2 - 2*x*y])/2 - 6*Log[1 - x*y]) + 
        (5*Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/2 - (5*Log[1 - x*y]^2)/4 + 
        Log[1 - y]*(-6*Log[y^2] + (17*Log[1 + y])/2 + 
          16*Log[1 + x^2 - 2*x*y] + 3*Log[1 - x*y]) + 
        Log[x]*(-16*Log[1 + x] + 21*Log[1 + x^2 - 2*x*y] + 9*Log[1 - x*y]) + 
        3*PolyLog[2, (1 - x)/2] - 19*PolyLog[2, 1 - x] + 3*PolyLog[2, -x] - 
        12*PolyLog[2, -y] - 6*PolyLog[2, x*y] + 
        3*PolyLog[2, (x*(1 + y))/(1 + x)] + 
        3*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)] - 
        6*PolyLog[2, 1 - y^2]) + Log[1 - x*y]*((-5*Pi^2)/3 - 
        3*PolyLog[2, (1 - x)/2] + 9*PolyLog[2, 1 - x] - 3*PolyLog[2, -x] + 
        6*PolyLog[2, x*y] - 3*PolyLog[2, (x*(1 + y))/(1 + x)] - 
        3*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)] + 
        (9*PolyLog[2, 1 - y^2])/2) + 16*PolyLog[3, 1 - x] + 
      11*PolyLog[3, -x] - 5*PolyLog[3, x] + 16*PolyLog[3, (1 + x)^(-1)] + 
      (43*PolyLog[3, -((1 - x)/(1 + x))])/2 - 
      (11*PolyLog[3, (1 - x)/(1 + x)])/2 - (29*PolyLog[3, (1 - y)/2])/4 + 
      9*PolyLog[3, -y] + 9*PolyLog[3, y] - 10*PolyLog[3, x*y] - 
      3*PolyLog[3, -(y/(1 - y))] + 3*PolyLog[3, -(((1 - x)*y)/(1 - y))] - 
      3*PolyLog[3, y/(1 + y)] + 3*PolyLog[3, ((1 + x)*y)/(1 + y)] - 
      (29*PolyLog[3, (1 + y)/2])/4 + (5*PolyLog[3, (2*x*(1 + y))/(1 + x)^2])/
       2 + 3*PolyLog[3, (x*(1 + y))/(1 + x)] - 
      (37*PolyLog[3, (1 - x)^2/(1 + x^2 - 2*x*y)])/4 - 
      (21*PolyLog[3, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/2 + 
      (5*PolyLog[3, ((1 + x)^2*(1 - y))/(2*(1 + x^2 - 2*x*y))])/4 + 
      (5*PolyLog[3, ((1 - x)^2*(1 + y))/(2*(1 + x^2 - 2*x*y))])/4 + 
      (5*PolyLog[3, (1 + x^2 - 2*x*y)/(1 + x)^2])/4 + 
      PolyLog[3, (1 - x^2)/(2*(1 - x*y))]/2 - 
      3*PolyLog[3, (x*(1 - y))/(1 - x*y)] + 
      6*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))] - 
      9*PolyLog[3, ((1 - x)*y)/(1 - x*y)] + 
      6*PolyLog[3, -((x*y)/(1 - x*y))] - 
      9*PolyLog[3, -(((1 + x)*y)/(1 - x*y))] + 
      6*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))] - 
      (5*PolyLog[3, (1 + x^2 - 2*x*y)/(2*(1 - x*y))])/2 + 
      3*PolyLog[3, (1 - x*y)/(1 + x)] + 
      (5*PolyLog[3, (x^2*(1 - y^2))/(1 + x^2 - 2*x*y)])/4 - (9*Zeta[3])/8))/
    3 + Log[1 + y]*((37*Log[1 + x^2 - 2*x*y]^3)/35 + 
     (187*Log[1 + x^2 - 2*x*y]^2*Log[1 - x*y])/35 - (208*Log[1 - x*y]^3)/63 + 
     Log[1 + x^2 - 2*x*y]*((311*Pi^2)/420 + Log[1 - x*y]^2 - 
       (313*PolyLog[2, (1 - x)/2])/35 - (6*PolyLog[2, 1 - x])/7 + 
       (131*PolyLog[2, -x])/35 - (47*PolyLog[2, x])/35 - 
       (114*PolyLog[2, (1 + x)^(-1)])/35 - (9*PolyLog[2, (1 - y)/2])/7 - 
       (13*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/7 + 
       (66*PolyLog[2, (x*(1 + y))/(1 + x)])/35 - 
       (2*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/7 + 
       PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)]/7 - 
       (18*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/7 + 
       (106*PolyLog[2, (1 - x)/(1 - x*y)])/35) + 
     Log[1 - x*y]*((341*Pi^2)/315 + (44*PolyLog[2, (1 - x)/2])/7 - 
       (192*PolyLog[2, 1 - x])/35 + (103*PolyLog[2, -x])/105 - 
       (6*PolyLog[2, x])/7 - (103*PolyLog[2, (1 + x)^(-1)])/35 - 
       (11*PolyLog[2, (1 - y)/2])/7 + (26*PolyLog[2, -y])/3 - 
       (2*PolyLog[2, x*y])/3 + (16*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/35 + 
       (409*PolyLog[2, (x*(1 + y))/(1 + x)])/105 + 
       (38*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 + 
       (39*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/7 - 
       (163*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 - 
       (20*PolyLog[2, (1 - x)/(1 - x*y)])/7 - 
       (121*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/35 + PolyLog[2, 1 - y^2]) - 
     (6*PolyLog[3, (1 - x)/2])/7 + 4*PolyLog[3, (1 + x)^(-1)] - 
     (134*PolyLog[3, -((1 - x)/(1 + x))])/35 - (4*PolyLog[3, (1 - y)/2])/3 - 
     2*PolyLog[3, -y] - 2*PolyLog[3, y] + 4*PolyLog[3, x*y] - 
     (8*PolyLog[3, -(y/(1 - y))])/3 + 2*PolyLog[3, -(((1 - x)*y)/(1 - y))] + 
     PolyLog[3, (4*y)/(1 + y)^2]/3 - (8*PolyLog[3, y/(1 + y)])/3 - 
     (8*PolyLog[3, (1 + y)/2])/3 + 
     (52*PolyLog[3, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 - 
     (18*PolyLog[3, ((1 + x)^2*(1 - y))/(2*(1 + x^2 - 2*x*y))])/7 + 
     (82*PolyLog[3, (1 + x^2 - 2*x*y)/(1 + x)^2])/35 - 
     (104*PolyLog[3, (1 - x)/(1 - x*y)])/35 + 
     (104*PolyLog[3, (1 - x^2)/(2*(1 - x*y))])/35 - 
     (22*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/7 + 
     2*PolyLog[3, ((1 - x)*y)/(1 - x*y)] + 4*PolyLog[3, -((x*y)/(1 - x*y))] + 
     (40*PolyLog[3, -(((1 + x)*y)/(1 - x*y))])/3 + 
     (144*PolyLog[3, (1 + x^2 - 2*x*y)/(2*(1 - x*y))])/35 - 
     (12*PolyLog[3, (1 + x^2 - 2*x*y)/((1 + x)*(1 - x*y))])/5 - 
     (158*PolyLog[3, (1 - x*y)/(1 + x)])/15 - 
     (104*PolyLog[3, ((1 - x)*(1 - x*y))/(1 + x^2 - 2*x*y)])/35 - 
     (2*PolyLog[3, 1 - y^2])/3 - (41*Zeta[3])/42) + 
   Log[1 - x]*((8039*Log[1 + x]^3)/840 - (4*Log[1 - y]^3)/3 - 
     (223*Log[1 + y]^3)/210 + (81*Log[1 + x^2 - 2*x*y]^3)/70 + 
     Log[1 - y]^2*((-771*Log[1 + y])/70 + (9*Log[1 + x^2 - 2*x*y])/70 - 
       (36*Log[1 - x*y])/35) - (7*Log[1 + x^2 - 2*x*y]^2*Log[1 - x*y])/5 + 
     (197*Log[1 - x*y]^3)/35 + Log[1 + x]^2*((937*Log[1 - y])/70 - 
       (127*Log[1 + y])/35 - (418*Log[1 + x^2 - 2*x*y])/7 + 
       (387*Log[1 - x*y])/10) + Log[1 + x^2 - 2*x*y]*
      ((-3*Pi^2)/140 - (682*Log[1 - x*y]^2)/315 + (291*PolyLog[2, (1 - x)/2])/
        35 + (173*PolyLog[2, 1 - x])/14 + (272*PolyLog[2, -x])/105 - 
       (39*PolyLog[2, x])/10 + (31*PolyLog[2, (1 - y)/2])/5 - 
       (20*PolyLog[2, -y])/3 - PolyLog[2, y] + (23*PolyLog[2, x*y])/3 - 
       (16*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/5 - 
       (79*PolyLog[2, (x*(1 + y))/(1 + x)])/105 + 
       (16*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/7 + 
       (38*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/7 - 
       10*PolyLog[2, (1 - x)/(1 - x*y)]) + Log[1 - x*y]*
      ((-74*Pi^2)/21 - (82*PolyLog[2, (1 - x)/2])/5 + (901*PolyLog[2, 1 - x])/
        70 + (177*PolyLog[2, -x])/35 + (967*PolyLog[2, x])/70 + 
       (177*PolyLog[2, (1 - y)/2])/35 + 2*PolyLog[2, y] - 2*PolyLog[2, x*y] + 
       (166*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/35 + 
       (11*PolyLog[2, (x*(1 + y))/(1 + x)])/35 - 
       (28*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/5 - 
       (28*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/5 + 
       (89*PolyLog[2, (1 - x)/(1 - x*y)])/35) + 
     Log[1 + x]*((-93*Pi^2)/20 - 2*Log[1 - y]^2 - (153*Log[1 + y]^2)/35 + 
       (51*Log[1 + x^2 - 2*x*y]^2)/70 + Log[1 + y]*
        ((87*Log[1 + x^2 - 2*x*y])/5 - (39*Log[1 - x*y])/7) + 
       (22*Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/5 + (2263*Log[1 - x*y]^2)/630 + 
       Log[1 - y]*((43*Log[1 + y])/35 - (101*Log[1 + x^2 - 2*x*y])/7 + 
         (263*Log[1 - x*y])/35) + (542*PolyLog[2, (1 - x)/2])/35 + 
       (2397*PolyLog[2, 1 - x])/140 - (188*PolyLog[2, -x])/21 + 
       (1737*PolyLog[2, x])/140 + (414*PolyLog[2, (1 - y)/2])/35 - 
       (32*PolyLog[2, -y])/3 - PolyLog[2, y] + (23*PolyLog[2, x*y])/3 - 
       (2*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/5 - 
       (982*PolyLog[2, (x*(1 + y))/(1 + x)])/105 + 
       (46*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 + 
       (206*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
       (291*PolyLog[2, (1 - x)/(1 - x*y)])/35) + 
     Log[1 + y]*((3*Pi^2)/140 - (298*Log[1 + x^2 - 2*x*y]^2)/35 + 
       (5*Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/7 - (7*Log[1 - x*y]^2)/5 - 
       PolyLog[2, -y] - PolyLog[2, y] - PolyLog[2, 1 - y^2]/2) + 
     Log[1 - y]*((108*Pi^2)/35 + (13*Log[1 + y]^2)/70 + 
       (53*Log[1 + x^2 - 2*x*y]^2)/70 + (64*Log[1 + x^2 - 2*x*y]*
         Log[1 - x*y])/7 - (607*Log[1 - x*y]^2)/63 + 
       Log[1 + y]*((381*Log[1 + x^2 - 2*x*y])/35 + (50*Log[1 - x*y])/7) + 
       (283*PolyLog[2, (1 - x)/2])/35 - (471*PolyLog[2, 1 - x])/35 - 
       (803*PolyLog[2, -x])/105 + (13*PolyLog[2, x])/7 - 
       (464*PolyLog[2, (1 - y)/2])/35 + (23*PolyLog[2, -y])/3 - 
       4*PolyLog[2, y] - (17*PolyLog[2, x*y])/3 - 
       (54*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/35 + 
       (46*PolyLog[2, (x*(1 + y))/(1 + x)])/105 + 
       (116*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 + 
       (6*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
       (261*PolyLog[2, (1 - x)/(1 - x*y)])/35 - PolyLog[2, 1 - y^2]/2) - 
     (762*PolyLog[3, (1 - x)/2])/35 + 4*PolyLog[3, 1 - x] - 
     (114*PolyLog[3, -x])/35 + 2*PolyLog[3, x] + 
     5*PolyLog[3, (4*x)/(1 + x)^2] + 4*PolyLog[3, (1 + x)^(-1)] - 
     (482*PolyLog[3, -((1 - x)/(1 + x))])/35 + 
     2*PolyLog[3, (1 - x)/(1 + x)] + 2*PolyLog[3, (1 - y)/2] + 
     12*PolyLog[3, y] - 2*PolyLog[3, -(y/(1 - y))] + 
     PolyLog[3, (4*y)/(1 + y)^2] + 2*PolyLog[3, y/(1 + y)] - 
     4*PolyLog[3, ((1 + x)*y)/(1 + y)] - (32*PolyLog[3, (1 + y)/2])/35 - 
     (108*PolyLog[3, (2*x*(1 + y))/(1 + x)^2])/35 - 
     2*PolyLog[3, (x*(1 + y))/(1 + x)] - 
     2*PolyLog[3, (1 - x)^2/(1 + x^2 - 2*x*y)] + 
     (44*PolyLog[3, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/7 - 
     (22*PolyLog[3, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/7 - 
     (204*PolyLog[3, ((1 + x)^2*(1 - y))/(2*(1 + x^2 - 2*x*y))])/35 + 
     2*PolyLog[3, ((1 - x)^2*(1 + y))/(2*(1 + x^2 - 2*x*y))] - 
     2*PolyLog[3, (1 + x^2 - 2*x*y)/(1 + x)^2] + 
     2*PolyLog[3, (1 - x)/(1 - x*y)] - 
     4*PolyLog[3, (1 - x^2)/(2*(1 - x*y))] + 
     2*PolyLog[3, (x*(1 - y))/(1 - x*y)] + 
     (4*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/35 + 
     4*PolyLog[3, ((1 - x)*y)/(1 - x*y)] - 
     4*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))] + 
     2*PolyLog[3, ((1 - x)*x*(1 + y))/((1 + x)*(1 - x*y))] - 
     (40*PolyLog[3, (1 + x^2 - 2*x*y)/(2*(1 - x*y))])/7 - 
     (262*PolyLog[3, (1 + x^2 - 2*x*y)/((1 + x)*(1 - x*y))])/35 + 
     PolyLog[3, 1 - y^2] - (129*Zeta[3])/140) + 
   (-1/3*Log[2]^3 + Log[1 + x]^3/3 + Log[2]^2*(Log[x] + Log[1 - y] - 
       Log[1 - x*y]) + Log[1 + y]*Log[1 - x*y]^2 - (2*Log[1 - x*y]^3)/3 - 
     Log[1 - x*y]^2*Log[2 - x - x*y] + Log[1 - y]*Log[2 - x - x*y]^2 - 
     Log[2 - x - x*y]^3 + Log[1 - x]*(-Log[1 - y]^2 + 
       Log[1 - y]*(2*Log[1 - x*y] - 2*Log[2 - x - x*y]) + 
       Log[2 - x - x*y]^2) + Log[x]*(Log[1 - x*y]^2 - 
       2*Log[1 - x]*Log[2 - x - x*y] + Log[2 - x - x*y]^2) + 
     Log[2 + x - x*y]^3/3 + Log[1 + x]^2*(-Log[1 - x*y] + Log[2 + x - x*y]) + 
     Log[1 + x]*(Pi^2/3 + Log[1 + y]^2 - 2*Log[1 + y]*Log[1 - x*y] + 
       Log[1 - x*y]^2 - Log[2 + x - x*y]^2) + 
     Log[1 - x*y]*(-1/6*Pi^2 + Log[2 - x - x*y]^2 + 2*PolyLog[2, -y] - 
       2*PolyLog[2, y]) + Log[2 + x - x*y]*(-1/6*Pi^2 + 
       2*PolyLog[2, (x*(1 + y))/(1 + x)]) + Log[2 - x - x*y]*
      (Pi^2/3 - 2*PolyLog[2, (1 - x)/(1 - x*y)]) + 
     Log[2]*(-1/6*Pi^2 - Log[1 + x]^2 + Log[1 - x]*(2*Log[1 - y] - 
         2*Log[1 - x*y]) + 2*Log[1 + x]*Log[1 - x*y] + 
       Log[x]*(2*Log[1 - x] - 2*Log[2 - x - x*y]) - 
       2*Log[1 - y]*Log[2 - x - x*y] + Log[2 - x - x*y]^2 - 
       2*PolyLog[2, (x*(1 + y))/(1 + x)] + 2*PolyLog[2, (1 - x)/(1 - x*y)]) + 
     2*PolyLog[3, -x] - 2*PolyLog[3, x] - 2*PolyLog[3, -y] + 
     2*PolyLog[3, y] + 2*PolyLog[3, -(y/(1 - y))] - 
     2*PolyLog[3, -(((1 - x)*y)/(1 - y))] - 2*PolyLog[3, y/(1 + y)] + 
     2*PolyLog[3, ((1 + x)*y)/(1 + y)] + PolyLog[3, -((1 - x)/(1 - x*y))] + 
     PolyLog[3, (1 - x)/(1 - x*y)] + 
     2*PolyLog[3, (x*(1 - y))/(2*(1 - x*y))] - 
     2*PolyLog[3, ((1 - x)*y)/(1 - x*y)] + 
     2*PolyLog[3, -(((1 + x)*y)/(1 - x*y))] - 
     2*PolyLog[3, -((1 - x*y)/(1 + x))] + 
     PolyLog[3, (4*(1 - x)*(1 - x*y))/(2 - x - x*y)^2]/2 + 
     2*PolyLog[3, (1 - x)/(2 - x - x*y)] - 
     2*PolyLog[3, (2*(1 - x))/(2 - x - x*y)] + 
     2*PolyLog[3, (x*(1 - y))/(2 - x - x*y)] - 
     2*PolyLog[3, (1 + x)/(2 + x - x*y)] - 
     2*PolyLog[3, -((x*(1 + y))/(2 + x - x*y))] + 
     2*PolyLog[3, (x*(1 + y))/(2 + x - x*y)] - Zeta[3]/4)/x + 
   (93*Zeta[3])/8 - (7*Log[2]*Zeta[3])/4 - 
   (11*(Log[1 - x] + Log[1 + x] - 2*Log[1 - x*y])*Zeta[3])/4 - 
   Log[2]*((4*Log[2]^3)/3 + Log[1 - x]^2*Log[1 - y] - 
     Log[1 + x^2 - 2*x*y]^3 + Log[1 + x]^2*(Log[1 + y] - 
       3*Log[1 + x^2 - 2*x*y] - Log[1 - x*y]) + (4*Log[1 - x*y]^3)/3 + 
     Log[2]^2*(-2*Log[1 - x] - 2*Log[1 + x] - 4*Log[1 + x^2 - 2*x*y] + 
       6*Log[1 - x*y]) + Log[1 + y]*(Log[1 + x^2 - 2*x*y]^2 - 
       2*Log[1 + x^2 - 2*x*y]*Log[1 - x*y] - Log[1 - x*y]^2) + 
     Log[2]*((-2*Pi^2)/3 + Log[1 - x]^2 + Log[1 + x]^2 - 
       Log[1 + x^2 - 2*x*y]^2 + Log[1 + x]*(8*Log[1 + x^2 - 2*x*y] - 
         6*Log[1 - x*y]) + Log[1 - y]*(2*Log[1 + x^2 - 2*x*y] - 
         4*Log[1 - x*y]) + Log[1 + y]*(2*Log[1 + x^2 - 2*x*y] - 
         4*Log[1 - x*y]) + Log[1 - x]*(-6*Log[1 + x] + 
         6*Log[1 + x^2 - 2*x*y] - 4*Log[1 - x*y]) - 4*Log[1 + x^2 - 2*x*y]*
        Log[1 - x*y] + 6*Log[1 - x*y]^2) + 
     Log[1 - y]*(Log[1 + x^2 - 2*x*y]^2 + 2*Log[1 + x^2 - 2*x*y]*
        Log[1 - x*y] - 3*Log[1 - x*y]^2 + Log[1 + y]*
        (-2*Log[1 + x^2 - 2*x*y] + 4*Log[1 - x*y])) + 
     Log[1 + x]*(-2*Log[1 + y]^2 + Log[1 + x^2 - 2*x*y]^2 + 
       6*Log[1 + x^2 - 2*x*y]*Log[1 - x*y] - 6*Log[1 - x*y]^2 + 
       Log[1 + y]*(-2*Log[1 + x^2 - 2*x*y] + 6*Log[1 - x*y]) + 
       2*PolyLog[2, 1 - x] + 2*PolyLog[2, x] - 4*PolyLog[2, -y]) + 
     Log[1 - x]*(Pi^2/3 + 6*Log[1 + x]^2 - 2*Log[1 - y]^2 + 
       2*Log[1 + x^2 - 2*x*y]^2 - 2*Log[1 - x*y]^2 + 
       Log[1 + x]*(-8*Log[1 + x^2 - 2*x*y] + 4*Log[1 - x*y]) + 
       Log[1 - y]*(-4*Log[1 + x^2 - 2*x*y] + 4*Log[1 - x*y]) - 
       4*PolyLog[2, y]) + Log[1 + x^2 - 2*x*y]*(Pi^2/2 - 2*PolyLog[2, -x] + 
       2*PolyLog[2, (1 + x)^(-1)] - 2*PolyLog[2, (x*(1 + y))/(1 + x)] - 
       PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)] - 
       PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)] - 
       2*PolyLog[2, (1 - x)/(1 - x*y)]) + Log[1 - x*y]*
      (-Pi^2 - 2*PolyLog[2, (1 - x)/2] - 2*PolyLog[2, -x] + 
       2*PolyLog[2, (1 + x)^(-1)] + 
       2*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)] - 
       2*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)] + 
       2*PolyLog[2, (1 - x)/(1 - x*y)] - 
       2*PolyLog[2, (1 - x^2)/(2*(1 - x*y))]) + 4*PolyLog[3, 1 - x] + 
     4*PolyLog[3, (1 + x)^(-1)] + 8*PolyLog[3, -((1 - x)/(1 + x))] + 
     2*PolyLog[3, (1 - x)/(1 + x)] + 2*PolyLog[3, (1 - y)/2] + 
     8*PolyLog[3, x*y] + 4*PolyLog[3, -(y/(1 - y))] - 
     4*PolyLog[3, -(((1 - x)*y)/(1 - y))] + 4*PolyLog[3, y/(1 + y)] - 
     4*PolyLog[3, ((1 + x)*y)/(1 + y)] + 2*PolyLog[3, (1 + y)/2] - 
     2*PolyLog[3, (x*(1 + y))/(1 + x)] - 
     2*PolyLog[3, (1 - x)^2/(1 + x^2 - 2*x*y)] - 
     2*PolyLog[3, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)] + 
     2*PolyLog[3, ((1 + x)^2*(1 - y))/(2*(1 + x^2 - 2*x*y))] + 
     2*PolyLog[3, ((1 - x)^2*(1 + y))/(2*(1 + x^2 - 2*x*y))] - 
     2*PolyLog[3, (1 + x^2 - 2*x*y)/(1 + x)^2] + 
     2*PolyLog[3, (1 - x)/(1 - x*y)] - 
     4*PolyLog[3, (1 - x^2)/(2*(1 - x*y))] + 
     2*PolyLog[3, (x*(1 - y))/(1 - x*y)] - 
     4*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))] - 
     4*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))] + 
     2*PolyLog[3, ((1 - x)*x*(1 + y))/((1 + x)*(1 - x*y))] - 
     4*PolyLog[3, (1 + x^2 - 2*x*y)/(2*(1 - x*y))] + 
     2*PolyLog[3, (1 + x^2 - 2*x*y)/((1 + x)*(1 - x*y))] + 3*Zeta[3]) + 
   Log[2]*((298*Log[1 - x]^3)/35 - (502*Log[1 + x]^3)/15 - 
     (2*Log[1 - y]^3)/3 - (2*Log[1 + y]^3)/3 + (464*Log[1 + x^2 - 2*x*y]^3)/
      105 + Log[1 - y]^2*((507*Log[1 + y])/35 - (4*Log[1 + x^2 - 2*x*y])/35 - 
       (165*Log[1 - x*y])/14) + Log[1 - x]^2*((-299*Log[1 + x])/14 + 
       (27*Log[1 - y])/35 - Log[1 + y] - (757*Log[1 + x^2 - 2*x*y])/70 - 
       (117*Log[1 - x*y])/14) + Log[1 + y]^2*((-27*Log[1 + x^2 - 2*x*y])/14 - 
       (83*Log[1 - x*y])/14) - (1123*Log[1 + x^2 - 2*x*y]^2*Log[1 - x*y])/
      70 - (4348*Log[1 - x*y]^3)/315 + Log[1 + x]^2*((27*Log[1 - y])/70 + 
       (1559*Log[1 + y])/70 + (1151*Log[1 + x^2 - 2*x*y])/70 + 
       (124*Log[1 - x*y])/35) + Log[1 - x]*((141*Pi^2)/35 + 
       (2421*Log[1 + x]^2)/70 + (981*Log[1 - y]^2)/70 + 4*Log[1 + y]^2 + 
       (131*Log[1 + x^2 - 2*x*y]^2)/35 + Log[1 + x]*((71*Log[1 - y])/35 - 
         (103*Log[1 + y])/35 + (1824*Log[1 + x^2 - 2*x*y])/35 - 
         (2216*Log[1 - x*y])/35) + Log[1 - y]*((88*Log[1 + y])/35 + 
         5*Log[1 + x^2 - 2*x*y] - (638*Log[1 - x*y])/35) + 
       Log[1 + y]*((-16*Log[1 + x^2 - 2*x*y])/5 - Log[1 - x*y]/5) - 
       (198*Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/35 - (719*Log[1 - x*y]^2)/
        630 - (119*PolyLog[2, (1 - x)/2])/5 - (568*PolyLog[2, 1 - x])/35 + 
       (668*PolyLog[2, -x])/105 + (166*PolyLog[2, x])/35 - 
       (631*PolyLog[2, (1 - y)/2])/35 + (52*PolyLog[2, -y])/3 - 
       2*PolyLog[2, y] - (46*PolyLog[2, x*y])/3 + 
       (18*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/5 + 
       (1061*PolyLog[2, (x*(1 + y))/(1 + x)])/105 - 
       (18*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/5 - 
       (396*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
       (59*PolyLog[2, (1 - x)/(1 - x*y)])/35) + 
     Log[1 + x]*((-1637*Pi^2)/420 + (109*Log[1 + y]^2)/14 - 
       (452*Log[1 + x^2 - 2*x*y]^2)/35 + Log[1 + y]*
        ((-97*Log[1 + x^2 - 2*x*y])/7 - (244*Log[1 - x*y])/7) + 
       Log[1 - y]*((383*Log[1 + y])/35 + (344*Log[1 + x^2 - 2*x*y])/35 - 
         (568*Log[1 - x*y])/35) - (384*Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/
        35 + (14927*Log[1 - x*y]^2)/630 - (1487*PolyLog[2, (1 - x)/2])/35 + 
       (283*PolyLog[2, 1 - x])/7 - (902*PolyLog[2, -x])/105 + 
       (923*PolyLog[2, x])/35 + (1133*PolyLog[2, (1 + x)^(-1)])/35 - 
       (24*PolyLog[2, (1 - y)/2])/7 + (14*PolyLog[2, -y])/3 + PolyLog[2, y] - 
       (17*PolyLog[2, x*y])/3 - (14*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/5 - 
       (794*PolyLog[2, (x*(1 + y))/(1 + x)])/105 - 
       (58*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/5 - 
       (366*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
       (9*PolyLog[2, (1 - x)/(1 - x*y)])/5) + Log[1 + x^2 - 2*x*y]*
      ((-1823*Pi^2)/420 + (869*Log[1 - x*y]^2)/35 - 
       (27*PolyLog[2, (1 - x)/2])/7 - (62*PolyLog[2, 1 - x])/35 + 
       (64*PolyLog[2, -x])/35 - (3*PolyLog[2, x])/7 - 
       (111*PolyLog[2, (1 + x)^(-1)])/35 + (151*PolyLog[2, (1 - y)/2])/35 + 
       (158*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/35 - 
       (92*PolyLog[2, (x*(1 + y))/(1 + x)])/35 + 
       (12*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/5 + 
       (11*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/5 + 
       (51*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
       (22*PolyLog[2, (1 - x)/(1 - x*y)])/5) + 
     Log[1 - x*y]*((2917*Pi^2)/420 + (186*PolyLog[2, (1 - x)/2])/7 - 
       (72*PolyLog[2, 1 - x])/7 + (611*PolyLog[2, -x])/105 - 
       (461*PolyLog[2, x])/35 - (48*PolyLog[2, (1 + x)^(-1)])/5 - 
       (183*PolyLog[2, (1 - y)/2])/35 - (14*PolyLog[2, -y])/3 + 
       4*PolyLog[2, y] + (2*PolyLog[2, x*y])/3 - 
       (106*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/35 + 
       (353*PolyLog[2, (x*(1 + y))/(1 + x)])/105 + 
       (8*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/7 - 
       (351*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
       (411*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 - 
       (68*PolyLog[2, (1 - x)/(1 - x*y)])/7 - 
       (149*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/35) + 
     Log[1 - y]*((-1549*Pi^2)/420 + (214*Log[1 + y]^2)/15 - 
       (491*Log[1 + x^2 - 2*x*y]^2)/70 + Log[1 + y]*
        ((-2*Log[1 + x^2 - 2*x*y])/5 - (164*Log[1 - x*y])/7) + 
       (104*Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/7 + (282*Log[1 - x*y]^2)/35 - 
       (342*PolyLog[2, (1 - x)/2])/35 + (113*PolyLog[2, -x])/35 - 
       (288*PolyLog[2, x])/35 + (236*PolyLog[2, (1 - y)/2])/35 - 
       (11*PolyLog[2, y])/3 + 5*PolyLog[2, x*y] - 
       (11*PolyLog[2, (x*(1 + y))/(1 + x)])/35 + 
       (8*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 + 
       (164*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/35 - 
       (164*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
       (169*PolyLog[2, (1 - x)/(1 - x*y)])/35 - 
       PolyLog[2, (1 - x^2)/(2*(1 - x*y))] - PolyLog[2, 1 - y^2]/3) + 
     Log[1 + y]*((643*Pi^2)/1260 + (557*Log[1 + x^2 - 2*x*y]^2)/70 - 
       (17*Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/35 + (72*Log[1 - x*y]^2)/5 - 
       (342*PolyLog[2, (1 - x)/2])/35 + (113*PolyLog[2, -x])/35 - 
       (288*PolyLog[2, x])/35 + (236*PolyLog[2, (1 - y)/2])/35 - 
       (11*PolyLog[2, y])/3 + 5*PolyLog[2, x*y] - 
       (11*PolyLog[2, (x*(1 + y))/(1 + x)])/35 + 
       (8*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 + 
       (164*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/35 - 
       (164*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
       (169*PolyLog[2, (1 - x)/(1 - x*y)])/35 - 
       PolyLog[2, (1 - x^2)/(2*(1 - x*y))] - PolyLog[2, 1 - y^2]/3) + 
     (110*PolyLog[3, (1 - x)/2])/7 - (72*PolyLog[3, 1 - x])/35 - 
     (152*PolyLog[3, (1 + x)^(-1)])/35 + (142*PolyLog[3, -((1 - x)/(1 + x))])/
      35 + 28*PolyLog[3, (1 - x)/(1 + x)] - 4*PolyLog[3, (1 - y)/2] - 
     5*PolyLog[3, -y] - (5*PolyLog[3, y])/3 - (8*PolyLog[3, -(y/(1 - y))])/
      3 + 4*PolyLog[3, -(((1 - x)*y)/(1 - y))] - 
     (5*PolyLog[3, (4*y)/(1 + y)^2])/6 - (8*PolyLog[3, y/(1 + y)])/3 + 
     8*PolyLog[3, ((1 + x)*y)/(1 + y)] + (992*PolyLog[3, (1 + y)/2])/105 + 
     (282*PolyLog[3, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 + 
     (18*PolyLog[3, ((1 + x)^2*(1 - y))/(2*(1 + x^2 - 2*x*y))])/7 + 
     (22*PolyLog[3, (1 + x^2 - 2*x*y)/(1 + x)^2])/7 - 
     (1076*PolyLog[3, (1 - x)/(1 - x*y)])/35 + 
     (12*PolyLog[3, (1 - x^2)/(2*(1 - x*y))])/7 + 
     (64*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/7 + 
     6*PolyLog[3, ((1 - x)*y)/(1 - x*y)] + 
     8*PolyLog[3, -(((1 + x)*y)/(1 - x*y))] + 
     (258*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/35 + 
     (192*PolyLog[3, (1 + x^2 - 2*x*y)/(2*(1 - x*y))])/35 + 
     8*PolyLog[3, (1 + x^2 - 2*x*y)/((1 + x)*(1 - x*y))] + 
     10*PolyLog[3, (1 - x*y)/(1 + x)] - 
     10*PolyLog[3, ((1 - x)*(1 - x*y))/(1 + x^2 - 2*x*y)] + 
     (2*PolyLog[3, 1 - y^2])/3 + (47*Zeta[3])/4) + 
   Log[1 - y]*((1247*Log[1 + y]^3)/1260 + (9*Log[1 + x^2 - 2*x*y]^3)/14 - 
     (22*Log[1 + x^2 - 2*x*y]^2*Log[1 - x*y])/7 + (1667*Log[1 - x*y]^3)/315 + 
     Log[1 + y]^2*((27*Log[1 + x^2 - 2*x*y])/14 + (27*Log[1 - x*y])/14) + 
     Log[1 + x^2 - 2*x*y]*((5*Pi^2)/28 + (533*Log[1 - x*y]^2)/70 - 
       (9*PolyLog[2, (1 - x)/2])/5 + 2*PolyLog[2, 1 - x] + 
       (233*PolyLog[2, -x])/35 - (149*PolyLog[2, x])/35 - 
       (2*PolyLog[2, (1 + x)^(-1)])/5 + (53*PolyLog[2, (1 - y)/2])/35 + 
       (13*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/7 + 
       (9*PolyLog[2, (x*(1 + y))/(1 + x)])/5 + 
       (18*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 + 
       (124*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/35 - 
       (39*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 - 
       (47*PolyLog[2, (1 - x)/(1 - x*y)])/7) + 
     Log[1 + y]*((9829*Pi^2)/3780 + (5*Log[1 + x^2 - 2*x*y]^2)/14 - 
       (383*Log[1 + x^2 - 2*x*y]*Log[1 - x*y])/35 - (283*Log[1 - x*y]^2)/35 + 
       (342*PolyLog[2, (1 - x)/2])/35 - (113*PolyLog[2, -x])/35 + 
       (288*PolyLog[2, x])/35 - (236*PolyLog[2, (1 - y)/2])/35 - 
       (5*PolyLog[2, -y])/9 + (28*PolyLog[2, y])/9 - 5*PolyLog[2, x*y] + 
       (11*PolyLog[2, (x*(1 + y))/(1 + x)])/35 - 
       (8*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 - 
       (164*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
       (164*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 - 
       (169*PolyLog[2, (1 - x)/(1 - x*y)])/35 + 
       PolyLog[2, (1 - x^2)/(2*(1 - x*y))] + PolyLog[2, 1 - y^2]/18) + 
     Log[1 - x*y]*((-419*Pi^2)/140 - (306*PolyLog[2, (1 - x)/2])/35 + 
       (331*PolyLog[2, 1 - x])/35 - (91*PolyLog[2, -x])/15 + 
       (233*PolyLog[2, x])/35 + (6*PolyLog[2, (1 + x)^(-1)])/5 + 
       (358*PolyLog[2, (1 - y)/2])/35 - (20*PolyLog[2, -y])/3 + 
       5*PolyLog[2, y] + (17*PolyLog[2, x*y])/3 - 
       (76*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/35 - 
       (424*PolyLog[2, (x*(1 + y))/(1 + x)])/105 - 
       (68*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 - 
       (3*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/7 - 
       (11*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/5 + 
       (358*PolyLog[2, (1 - x)/(1 - x*y)])/35 - 
       (149*PolyLog[2, (1 - x^2)/(2*(1 - x*y))])/35 + PolyLog[2, 1 - y^2]) - 
     (48*PolyLog[3, (1 - x)/2])/7 - (116*PolyLog[3, -((1 - x)/(1 + x))])/35 - 
     (32*PolyLog[3, (1 - x)/(1 + x)])/7 + 2*PolyLog[3, -y] + 
     10*PolyLog[3, y] + PolyLog[3, (4*y)/(1 + y)^2] - 
     8*PolyLog[3, ((1 + x)*y)/(1 + y)] - (494*PolyLog[3, (1 + y)/2])/35 - 
     (314*PolyLog[3, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 - 
     (32*PolyLog[3, (1 + x^2 - 2*x*y)/(1 + x)^2])/35 + 
     (428*PolyLog[3, (1 - x)/(1 - x*y)])/35 - 
     (104*PolyLog[3, (1 - x^2)/(2*(1 - x*y))])/35 - 
     2*PolyLog[3, ((1 - x)*y)/(1 - x*y)] - 
     4*PolyLog[3, -(((1 + x)*y)/(1 - x*y))] - 
     (328*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/35 - 
     (144*PolyLog[3, (1 + x^2 - 2*x*y)/(2*(1 - x*y))])/35 + 
     (144*PolyLog[3, (1 + x^2 - 2*x*y)/((1 + x)*(1 - x*y))])/35 + 
     (144*PolyLog[3, (1 - x*y)/(1 + x)])/35 + 
     (362*PolyLog[3, ((1 - x)*(1 - x*y))/(1 + x^2 - 2*x*y)])/35 + 
     (187*Zeta[3])/14) + Log[1 + x^2 - 2*x*y]*((31*Log[1 - x*y]^3)/315 + 
     Log[1 - x*y]*((383*Pi^2)/140 - (417*PolyLog[2, (1 - x)/2])/35 - 
       (631*PolyLog[2, 1 - x])/35 + (109*PolyLog[2, -x])/15 - 
       (100*PolyLog[2, x])/7 + (93*PolyLog[2, (1 + x)^(-1)])/35 - 
       (111*PolyLog[2, (1 - y)/2])/35 + (20*PolyLog[2, -y])/3 + 
       PolyLog[2, y] - (23*PolyLog[2, x*y])/3 + 
       (242*PolyLog[2, (2*x*(1 + y))/(1 + x)^2])/35 + 
       (457*PolyLog[2, (x*(1 + y))/(1 + x)])/105 - 
       (11*PolyLog[2, (1 - x)^2/(1 + x^2 - 2*x*y)])/70 + 
       (573*PolyLog[2, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/70 - 
       (268*PolyLog[2, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 - 
       (24*PolyLog[2, (1 - x)/(1 - x*y)])/7) - (52*PolyLog[3, (1 - x)/2])/5 - 
     (66*PolyLog[3, -x])/35 + (66*PolyLog[3, x])/35 - 
     (193*PolyLog[3, (4*x)/(1 + x)^2])/35 - 
     (348*PolyLog[3, -((1 - x)/(1 + x))])/35 + 
     (32*PolyLog[3, (1 - x)/(1 + x)])/7 - (156*PolyLog[3, (1 + y)/2])/35 + 
     (408*PolyLog[3, (2*x*(1 + y))/(1 + x)^2])/35 - 
     (176*PolyLog[3, (x*(1 + y))/(1 + x)])/35 + 
     (314*PolyLog[3, (1 - x)^2/(1 + x^2 - 2*x*y)])/35 - 
     (24*PolyLog[3, (2*x*(1 - y))/(1 + x^2 - 2*x*y)])/7 - 
     (104*PolyLog[3, (x*(1 + x)*(1 - y))/(1 + x^2 - 2*x*y)])/35 + 
     (74*PolyLog[3, ((1 + x)^2*(1 - y))/(2*(1 + x^2 - 2*x*y))])/35 + 
     (32*PolyLog[3, (1 + x^2 - 2*x*y)/(1 + x)^2])/35 - 
     (208*PolyLog[3, (1 - x)/(1 - x*y)])/35 - 
     (264*PolyLog[3, (1 - x^2)/(2*(1 - x*y))])/35 + 
     (192*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/35 + 
     (144*PolyLog[3, (1 + x^2 - 2*x*y)/(2*(1 - x*y))])/35 - 
     (144*PolyLog[3, (1 + x^2 - 2*x*y)/((1 + x)*(1 - x*y))])/35 - 
     (144*PolyLog[3, (1 - x*y)/(1 + x)])/35 - 
     (362*PolyLog[3, ((1 - x)*(1 - x*y))/(1 + x^2 - 2*x*y)])/35 + 
     (137*Zeta[3])/10) + (Log[2]*(-22*Log[2]^3 + (4*Log[4 - eta - 4*y]^3)/3 + 
      (13*Log[2 - eta - 2*y]^3)/3 + (4*Log[1 - y]^3)/3 + (5*Log[1 + y]^3)/3 + 
      (13*Log[4 + eta + 4*y]^3)/3 + 4*Log[4 + eta + 4*y]^2*
       Log[8 - eta^2 - 6*eta*y - 8*y^2] + 16*Log[8 - eta^2 - 6*eta*y - 8*y^2]^
        3 + Log[1 + y]^2*(-3*Log[2 + eta + 2*y] - 2*Log[4 + eta + 4*y] + 
        8*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
        4*Log[8 - eta^2 - 4*eta*y - 8*y^2]) - 
      8*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 
      (4*Log[8 - eta^2 - 4*eta*y - 8*y^2]^3)/3 + 
      Log[1 - y]^2*(-4*Log[1 + y] - 12*Log[2 + eta + 2*y] + 
        8*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
        4*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 
      Log[2]^2*(10*Log[2 - eta - 2*y] - 8*Log[1 - y] - 28*Log[1 + y] + 
        76*Log[2 + eta + 2*y] - 32*Log[4 + eta + 4*y] + 
        14*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 10*Log[2 - eta*y - 2*y^2]) + 
      Log[2 + eta + 2*y]^2*(-4*Log[4 + eta + 4*y] + 
        6*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
        8*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 10*Log[2 - eta*y - 2*y^2]) + 
      Log[4 - eta - 4*y]^2*(-12*Log[2 - eta - 2*y] + 2*Log[1 - y] + 
        3*Log[1 + y] - 3*Log[2 + eta + 2*y] - 4*Log[4 + eta + 4*y] + 
        6*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 2*Log[2 - eta*y - 2*y^2]) + 
      Log[2 - eta - 2*y]^2*(-4*Log[1 - y] - 5*Log[1 + y] - 
        16*Log[2 + eta + 2*y] + 11*Log[4 + eta + 4*y] + 
        8*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
        4*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 2*Log[2 - eta*y - 2*y^2]) + 
      Log[4 + eta + 4*y]*((8*Pi^2)/3 - 19*Log[8 - eta^2 - 6*eta*y - 8*y^2]^
          2 - 4*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 - 10*PolyLog[2, 1 - x] + 
        2*PolyLog[2, -x] - 18*PolyLog[2, x] + 6*PolyLog[2, (1 + x)^(-1)] + 
        8*PolyLog[2, (1 + x)/2] - 16*PolyLog[2, -y] - 
        8*PolyLog[2, (1 + y)/2] - 8*PolyLog[2, (1 - x)/(1 - x*y)]) + 
      Log[8 - eta^2 - 4*eta*y - 8*y^2]*((-10*Pi^2)/3 - 16*PolyLog[2, -x] + 
        16*PolyLog[2, (1 + x)^(-1)] - 8*PolyLog[2, (x*(1 + y))/(1 + x)] - 
        8*PolyLog[2, (1 - x)/(1 - x*y)]) + Log[8 - eta^2 - 6*eta*y - 8*y^2]*
       ((-20*Pi^2)/3 + 8*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + 
        16*PolyLog[2, 1 - x] + 16*PolyLog[2, x] + 16*PolyLog[2, -y] + 
        16*PolyLog[2, y] + 16*PolyLog[2, (x*(1 + y))/(1 + x)] + 
        16*PolyLog[2, (1 - x)/(1 - x*y)]) + 
      Log[2]*(-9*Pi^2 + 19*Log[4 - eta - 4*y]^2 - Log[2 - eta - 2*y]^2 + 
        8*Log[1 - y]^2 + 11*Log[1 + y]^2 - 22*Log[2 + eta + 2*y]^2 + 
        11*Log[4 + eta + 4*y]^2 + 19*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 + 
        Log[1 - y]*(-12*Log[1 + y] + 8*Log[2 + eta + 2*y] + 
          8*Log[4 + eta + 4*y] + 4*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
          8*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 
        8*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + Log[2 - eta - 2*y]*
         (4*Log[1 - y] + 28*Log[1 + y] - 40*Log[2 + eta + 2*y] + 
          12*Log[4 + eta + 4*y] - 10*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
          8*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + Log[1 + y]*
         (26*Log[2 + eta + 2*y] + 18*Log[4 + eta + 4*y] - 
          2*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
          24*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 20*Log[2 - eta*y - 2*y^2]) + 
        Log[4 + eta + 4*y]*(-6*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
          8*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 8*Log[2 - eta*y - 2*y^2]) - 
        5*Log[2 - eta*y - 2*y^2]^2 + Log[4 - eta - 4*y]*
         (4*Log[2 - eta - 2*y] - 4*Log[1 - y] + 24*Log[1 + y] + 
          2*Log[2 + eta + 2*y] + 16*Log[4 + eta + 4*y] - 
          32*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
          16*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 6*Log[2 - eta*y - 2*y^2]) + 
        Log[2 + eta + 2*y]*(-2*Log[4 + eta + 4*y] - 
          30*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 38*Log[2 - eta*y - 2*y^2]) + 
        12*PolyLog[2, 1 - x] - 4*PolyLog[2, -x] + 10*PolyLog[2, x] + 
        12*PolyLog[2, (1 + x)^(-1)] + 8*PolyLog[2, (1 + x)/2] + 
        6*PolyLog[2, (-eta - 4*y)/4] + 8*PolyLog[2, -(eta/(2 - eta - 2*y))] + 
        2*PolyLog[2, -1/2*eta/(2 - eta - 2*y)] - 
        4*PolyLog[2, (2 - eta - 2*y)/4] + 
        8*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] - 
        6*PolyLog[2, (x - y)/(1 + x)] - 16*PolyLog[2, (x*(1 + y))/(1 + x)] + 
        6*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))] - 2*PolyLog[2, (4 + eta + 4*y)/8] - 
        10*PolyLog[2, (1 - x*y)/(1 + x)] - 
        6*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)] + 
        8*PolyLog[2, (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2)] - 2*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))] - 
        4*PolyLog[2, eta/(2 - eta*y - 2*y^2)] - 
        10*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))] - 
        10*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 
             2*y^2)] + 10*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))] + 2*PolyLog[2, (2 - eta*y - 2*y^2)/
           (4 + eta + 4*y)] + 14*PolyLog[2, (4*(2 - eta*y - 2*y^2))/
           ((2 - eta - 2*y)*(4 + eta + 4*y))] - 
        6*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)]) + Log[2 - eta - 2*y]*((17*Pi^2)/3 - 6*Log[1 + y]^2 + 
        6*Log[2 + eta + 2*y]^2 + 9*Log[4 + eta + 4*y]^2 - 
        27*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 - 
        4*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + Log[1 - y]*
         (4*Log[1 + y] - 8*Log[2 + eta + 2*y] - 
          4*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
          12*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + Log[1 + y]*
         (-20*Log[2 + eta + 2*y] - 4*Log[4 + eta + 4*y] - 
          14*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
          28*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + Log[2 + eta + 2*y]*
         (-26*Log[4 + eta + 4*y] + 40*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
          4*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 4*Log[2 - eta*y - 2*y^2]) - 
        2*Log[2 - eta*y - 2*y^2]^2 + Log[4 + eta + 4*y]*
         (12*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
          4*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 4*Log[2 - eta*y - 2*y^2]) - 
        22*PolyLog[2, 1 - x] + 14*PolyLog[2, -x] - 26*PolyLog[2, x] - 
        6*PolyLog[2, (1 + x)^(-1)] + 8*PolyLog[2, (1 + x)/2] + 
        4*PolyLog[2, (-eta - 4*y)/4] - 4*PolyLog[2, (x - y)/(1 + x)] - 
        16*PolyLog[2, -y] - 4*PolyLog[2, (1 + y)/2] + 
        8*PolyLog[2, (x*(1 + y))/(1 + x)] + 
        4*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))] - 4*PolyLog[2, (1 - x)/(1 - x*y)] + 
        4*PolyLog[2, (1 - x*y)/(1 + x)] - 
        4*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)] - 
        4*PolyLog[2, eta/(2 - eta*y - 2*y^2)] + 
        4*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))] - 4*PolyLog[2, (2*(2 - eta*y - 2*y^2))/
           (8 - eta^2 - 6*eta*y - 8*y^2)]) + Log[2 + eta + 2*y]*
       ((32*Pi^2)/3 - 16*Log[4 + eta + 4*y]^2 - 
        20*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 - 
        12*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + Log[4 + eta + 4*y]*
         (28*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
          12*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + 5*Log[2 - eta*y - 2*y^2]^2 - 
        6*PolyLog[2, 1 - x] + 14*PolyLog[2, -x] - 
        22*PolyLog[2, (1 + x)^(-1)] - 8*PolyLog[2, (1 + x)/2] - 
        2*PolyLog[2, (-eta - 4*y)/4] - 8*PolyLog[2, -(eta/(2 - eta - 2*y))] - 
        2*PolyLog[2, -1/2*eta/(2 - eta - 2*y)] + 
        4*PolyLog[2, (2 - eta - 2*y)/4] - 
        8*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] + 
        2*PolyLog[2, (x - y)/(1 + x)] - 16*PolyLog[2, y] + 
        4*PolyLog[2, (1 + y)/2] - 2*PolyLog[2, -((eta*(eta + 4*y))/
            ((2 - eta - 2*y)*(4 + eta + 4*y)))] + 
        2*PolyLog[2, (4 + eta + 4*y)/8] - 4*PolyLog[2, (1 - x)/(1 - x*y)] + 
        6*PolyLog[2, (1 - x*y)/(1 + x)] + 
        2*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)] - 
        8*PolyLog[2, (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2)] + 2*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))] + 
        10*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))] + 
        10*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 
             2*y^2)] - 10*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))] - 2*PolyLog[2, (2 - eta*y - 2*y^2)/
           (4 + eta + 4*y)] - 10*PolyLog[2, (4*(2 - eta*y - 2*y^2))/
           ((2 - eta - 2*y)*(4 + eta + 4*y))] + 
        2*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)]) + Log[4 - eta - 4*y]*(6*Pi^2 - 15*Log[2 - eta - 2*y]^2 - 
        12*Log[1 - y]^2 - 2*Log[1 + y]^2 - 15*Log[4 + eta + 4*y]^2 - 
        21*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 - 
        4*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + Log[4 + eta + 4*y]*
         (30*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
          8*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + Log[2 - eta - 2*y]*
         (-12*Log[1 + y] - 4*Log[2 + eta + 2*y] - 34*Log[4 + eta + 4*y] + 
          42*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
          8*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + Log[2 + eta + 2*y]*
         (-12*Log[4 + eta + 4*y] + 12*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
          8*Log[8 - eta^2 - 4*eta*y - 8*y^2] - 10*Log[2 - eta*y - 2*y^2]) + 
        2*Log[2 - eta*y - 2*y^2]^2 + Log[1 - y]*(8*Log[2 + eta + 2*y] - 
          8*Log[4 + eta + 4*y] - 12*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
          8*Log[8 - eta^2 - 4*eta*y - 8*y^2] + 4*Log[2 - eta*y - 2*y^2]) + 
        Log[1 + y]*(2*Log[2 + eta + 2*y] - 8*Log[8 - eta^2 - 4*eta*y - 
             8*y^2] + 10*Log[2 - eta*y - 2*y^2]) - 6*PolyLog[2, 1 - x] + 
        10*PolyLog[2, -x] + 2*PolyLog[2, x] - 22*PolyLog[2, (1 + x)^(-1)] - 
        12*PolyLog[2, (1 + x)/2] - 4*PolyLog[2, (-eta - 4*y)/4] + 
        4*PolyLog[2, (x - y)/(1 + x)] - 16*PolyLog[2, y] + 
        8*PolyLog[2, (1 + y)/2] - 8*PolyLog[2, (x*(1 + y))/(1 + x)] - 
        4*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))] + 4*PolyLog[2, -1/2*(eta*(eta + 4*y))/
            (8 - eta^2 - 6*eta*y - 8*y^2)] + 
        4*PolyLog[2, eta/(2 - eta*y - 2*y^2)] - 
        4*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))] + 4*PolyLog[2, (2*(2 - eta*y - 2*y^2))/
           (8 - eta^2 - 6*eta*y - 8*y^2)]) + 
      Log[1 - y]*((-2*Pi^2)/3 + 2*Log[1 + y]^2 + 4*Log[1 + y]*
         Log[2 + eta + 2*y] - 4*Log[2 + eta + 2*y]^2 + 
        16*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 - 
        16*Log[8 - eta^2 - 6*eta*y - 8*y^2]*Log[8 - eta^2 - 4*eta*y - 
           8*y^2] - 4*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + 
        Log[4 + eta + 4*y]*(-4*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
          12*Log[8 - eta^2 - 4*eta*y - 8*y^2]) + Log[2 + eta + 2*y]*
         (-8*Log[4 + eta + 4*y] - 12*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
          16*Log[8 - eta^2 - 4*eta*y - 8*y^2]) - 2*Log[2 - eta*y - 2*y^2]^2 + 
        12*PolyLog[2, 1 - x] - 8*PolyLog[2, -x] + 8*PolyLog[2, x] + 
        12*PolyLog[2, (1 + x)^(-1)] + 4*PolyLog[2, (1 + x)/2] + 
        4*PolyLog[2, -y] + 4*PolyLog[2, y] - 4*PolyLog[2, (1 + y)/2] - 
        8*PolyLog[2, (x*(1 + y))/(1 + x)] - 4*PolyLog[2, (1 - x)/(1 - x*y)] - 
        4*PolyLog[2, (1 - x*y)/(1 + x)] + 2*PolyLog[2, 1 - y^2]) + 
      Log[1 + y]*((-7*Pi^2)/3 - Log[4 + eta + 4*y]^2 + 
        7*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2 - 
        4*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2 + Log[4 + eta + 4*y]*
         (-14*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
          12*Log[8 - eta^2 - 4*eta*y - 8*y^2]) - 5*Log[2 - eta*y - 2*y^2]^2 + 
        Log[2 + eta + 2*y]*(-4*Log[4 + eta + 4*y] + 
          10*Log[2 - eta*y - 2*y^2]) + 2*PolyLog[2, x] + 
        2*PolyLog[2, (-eta - 4*y)/4] + 8*PolyLog[2, -(eta/(2 - eta - 2*y))] + 
        2*PolyLog[2, -1/2*eta/(2 - eta - 2*y)] - 
        4*PolyLog[2, (2 - eta - 2*y)/4] + 
        8*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)] - 
        2*PolyLog[2, (x - y)/(1 + x)] + 4*PolyLog[2, -y] + 4*PolyLog[2, y] + 
        4*PolyLog[2, (1 + y)/2] - 8*PolyLog[2, (x*(1 + y))/(1 + x)] + 
        2*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))] - 2*PolyLog[2, (4 + eta + 4*y)/8] + 
        4*PolyLog[2, (1 - x)/(1 - x*y)] - 6*PolyLog[2, (1 - x*y)/(1 + x)] - 
        2*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)] + 
        8*PolyLog[2, (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2)] - 2*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))] - 
        10*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))] - 
        10*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 
             2*y^2)] + 10*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))] + 2*PolyLog[2, (2 - eta*y - 2*y^2)/
           (4 + eta + 4*y)] + 10*PolyLog[2, (4*(2 - eta*y - 2*y^2))/
           ((2 - eta - 2*y)*(4 + eta + 4*y))] - 
        2*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 8*y^2)] + 
        2*PolyLog[2, 1 - y^2]) - 12*PolyLog[3, (1 - x)/2] + 
      8*PolyLog[3, 1 - x] + 8*PolyLog[3, (1 + x)^(-1)] - 
      12*PolyLog[3, (1 + x)/2] + 2*PolyLog[3, 1 - x^2] + 
      8*PolyLog[3, -(eta/(4 - eta - 4*y))] + 
      4*PolyLog[3, (4 - eta - 4*y)/(2*(2 - eta - 2*y))] + 
      8*PolyLog[3, (2 - eta - 2*y)/4] - 
      4*PolyLog[3, (2 - eta - 2*y)/(4 - eta - 4*y)] - 
      4*PolyLog[3, (2*(1 - y))/(4 - eta - 4*y)] + 
      4*PolyLog[3, (4*(1 - y))/(4 - eta - 4*y)] - 
      12*PolyLog[3, (2*(1 - y))/(2 - eta - 2*y)] - 
      4*PolyLog[3, ((2 - eta - 2*y)*(1 - y))/(4 - eta - 4*y)] - 
      16*PolyLog[3, -y] - 16*PolyLog[3, y] + 32*PolyLog[3, x*y] + 
      8*PolyLog[3, (-2*y)/(1 - y)] - 16*PolyLog[3, -(((1 - x)*y)/(1 - y))] - 
      4*PolyLog[3, -1/4*eta/(1 + y)] + 
      4*PolyLog[3, -(eta/((2 - eta - 2*y)*(1 + y)))] - 
      4*PolyLog[3, -((eta*(1 - y))/((4 - eta - 4*y)*(1 + y)))] + 
      8*PolyLog[3, (2*y)/(1 + y)] - 16*PolyLog[3, ((1 + x)*y)/(1 + y)] + 
      8*PolyLog[3, (2 + eta + 2*y)/4] - 
      12*PolyLog[3, (2 + eta + 2*y)/(2*(1 + y))] + 
      4*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*(1 + y))] + 
      4*PolyLog[3, eta/(4 + eta + 4*y)] - 
      4*PolyLog[3, eta^2/((4 - eta - 4*y)*(4 + eta + 4*y))] - 
      4*PolyLog[3, (2*(1 + y))/(4 + eta + 4*y)] - 
      4*PolyLog[3, (2 + eta + 2*y)/(4 + eta + 4*y)] + 
      4*PolyLog[3, (2*(2 + eta + 2*y))/(4 + eta + 4*y)] - 
      4*PolyLog[3, ((1 + y)*(2 + eta + 2*y))/(4 + eta + 4*y)] + 
      4*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*(1 + y))] - 
      8*PolyLog[3, (1 - x)/(1 - x*y)] - 
      8*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))] - 
      8*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))] - 
      8*PolyLog[3, (1 - x*y)/(1 + x)] - 
      4*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
          8*y^2)] + 4*PolyLog[3, eta/(2 - eta*y - 2*y^2)] - 
      4*PolyLog[3, (eta*(1 - y))/(2*(2 - eta*y - 2*y^2))] + 
      4*PolyLog[3, ((4 - eta - 4*y)*(2 + eta + 2*y))/
         (4*(2 - eta*y - 2*y^2))] - 4*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
         (2 - eta*y - 2*y^2)] - 
      4*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/
         (8*(2 - eta*y - 2*y^2))] + 4*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/
         (2*(2 - eta*y - 2*y^2))] - 
      4*PolyLog[3, (2 - eta*y - 2*y^2)/(4 - eta - 4*y)] - 
      4*PolyLog[3, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)] + 
      4*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
          (4 + eta + 4*y))] - 4*PolyLog[3, 1 - y^2] - 
      4*PolyLog[3, (4*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)] + 
      58*Zeta[3]))/4 - Log[1 - x*y]*((405231*Log[2 - x - x*y]^3)/800 - 
     (342601*Log[2 - x - x*y]^2*Log[2 + x - x*y])/200 + 
     (1490327*Log[2 + x - x*y]^3)/1200 + Log[2 - x - x*y]*
      ((-182161*Pi^2)/480 - (5779*Log[2 + x - x*y]^2)/50 + 
       (16033*PolyLog[2, (1 - x)/2])/100 - (180231*PolyLog[2, 1 - x])/400 - 
       (182749*PolyLog[2, -x])/400 - (180231*PolyLog[2, (1 - y)/2])/400 - 
       (114099*PolyLog[2, (x*(1 + y))/2])/400 - 
       (16033*PolyLog[2, (x*(1 + y))/(1 + x)])/100 - 
       (126651*PolyLog[2, -((1 - x)/(1 - x*y))])/200 + 
       (180231*PolyLog[2, (1 - x)/(1 - x*y)])/400 + 
       (142931*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/400 - 
       (16033*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/100 + 
       (16033*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/200) + 
     Log[2 + x - x*y]*((866897*Pi^2)/1600 + (242809*PolyLog[2, (1 - x)/2])/
        400 + (62607*PolyLog[2, 1 - x])/400 + (130453*PolyLog[2, -x])/400 + 
       (9557*PolyLog[2, (1 - y)/2])/400 - (5029*PolyLog[2, -1/2*(x*(1 - y))])/
        50 + (17476*PolyLog[2, (x*(1 + y))/2])/25 - 
       (60789*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 - 
       (5779*PolyLog[2, -((1 - x)/(1 - x*y))])/50 + 
       (5779*PolyLog[2, (1 - x)/(1 - x*y)])/50 + 
       (5779*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/50 + 
       (5779*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/50) + 
     (26827*PolyLog[3, (1 - x)/2])/20 + (759*PolyLog[3, -x])/10 - 
     (22507*PolyLog[3, x])/20 - (125*PolyLog[3, (4*x)/(1 + x)^2])/4 + 
     (28239*PolyLog[3, (1 + x)^(-1)])/100 + 
     (26827*PolyLog[3, -((1 - x)/(1 + x))])/20 - 14*PolyLog[3, -y] + 
     14*PolyLog[3, y] + 10*PolyLog[3, x*y] + 10*PolyLog[3, -(y/(1 - y))] - 
     4*PolyLog[3, -(((1 - x)*y)/(1 - y))] - 48*PolyLog[3, y/(1 + y)] - 
     24*PolyLog[3, ((1 + x)*y)/(1 + y)] + (89569*PolyLog[3, (1 + y)/2])/200 + 
     (131163*PolyLog[3, (x*(1 + y))/2])/100 + 
     (28673*PolyLog[3, (x*(1 + y))/(2*(1 + x))])/50 - 
     (132403*PolyLog[3, (x*(1 + y))/(1 + x)])/200 + 
     (82293*PolyLog[3, -((1 - x)/(1 - x*y))])/100 - 
     (89119*PolyLog[3, (1 - x)/(1 - x*y)])/200 + 
     (863*PolyLog[3, (x*(1 - y))/(2*(1 - x*y))])/10 - 
     (21867*PolyLog[3, (x*(1 - y))/(1 - x*y)])/40 - 
     (54037*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/100 - 
     (12849*PolyLog[3, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/25 - 
     10*PolyLog[3, ((1 - x)*y)/(1 - x*y)] + 
     10*PolyLog[3, -((x*y)/(1 - x*y))] - 
     (67787*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/50 - 
     (16033*PolyLog[3, -1/2*((1 - x)*x*(1 + y))/(1 - x*y)])/50 - 
     (12679*PolyLog[3, (4*(1 - x)*(1 - x*y))/(2 - x - x*y)^2])/100 + 
     (137203*PolyLog[3, (1 - x)/(2 - x - x*y)])/200 + 
     (12679*PolyLog[3, (2*(1 - x))/(2 - x - x*y)])/25 + 
     (29231*PolyLog[3, (1 - y)/(2 - x - x*y)])/25 - 
     (16033*PolyLog[3, (x^2*(1 - y))/(2 - x - x*y)])/100 + 
     (414079*PolyLog[3, ((1 - x)*(1 + y))/(2 - x - x*y)])/200 - 
     (16033*PolyLog[3, ((1 - x)*x*(1 + y))/((1 + x)*(2 - x - x*y))])/50 + 
     (16033*PolyLog[3, (2*x*(1 - x*y))/((1 + x)*(2 - x - x*y))])/50 + 
     10*PolyLog[3, (2 - x - x*y)/2] + (49823*PolyLog[3, 2/(2 + x - x*y)])/
      200 - (29099*PolyLog[3, (2*x)/(2 + x - x*y)])/100 + 
     10*PolyLog[3, ((1 + x)*(1 - y))/(2 + x - x*y)] - 
     (41823*PolyLog[3, (1 + y)/(2 + x - x*y)])/200 + 
     (46323*PolyLog[3, -((x*(1 + y))/(2 + x - x*y))])/100 + 
     (5983*PolyLog[3, (x^2*(1 + y))/(2 + x - x*y)])/100 + 
     (6353*Zeta[3])/100) - Log[x]*((-2867437*Log[1 + x]^3)/1200 + 
     (1056749*Log[1 - x*y]^3)/800 + (447713*Log[2 - x - x*y]^3)/800 + 
     Log[1 + x]^2*((3179*Log[1 + y])/5 + (446771*Log[1 - x*y])/200 - 
       (955881*Log[2 - x - x*y])/800 - (1143169*Log[2 + x - x*y])/400) - 
     (347459*Log[2 - x - x*y]^2*Log[2 + x - x*y])/200 + 
     (1831907*Log[2 + x - x*y]^3)/480 + Log[1 - x*y]^2*
      ((-741283*Log[2 - x - x*y])/800 + (508093*Log[2 + x - x*y])/400) + 
     Log[1 - y]*((-226621*Log[1 - x*y]^2)/80 + (97*Log[2 - x - x*y]^2)/400 - 
       (9023*Log[2 + x - x*y]^2)/400 + Log[1 + y]*
        ((-74503*Log[1 - x*y])/400 + (74503*Log[2 - x - x*y])/400 + 
         (9023*Log[2 + x - x*y])/400) + Log[1 - x*y]*
        ((-8753*Log[2 - x - x*y])/10 + (450597*Log[2 + x - x*y])/400)) + 
     Log[1 + y]*((-29871*Log[1 - x*y]^2)/100 - (3531*Log[2 - x - x*y]^2)/2 - 
       (571403*Log[2 + x - x*y]^2)/200 + Log[1 - x*y]*
        ((198277*Log[2 - x - x*y])/400 + (570403*Log[2 + x - x*y])/200)) + 
     Log[1 + x]*((1519757*Pi^2)/960 - (1839*Log[1 - y]*Log[1 - x*y])/40 - 
       (642501*Log[1 - x*y]^2)/800 - (266101*Log[2 - x - x*y]^2)/400 - 
       (56423*Log[2 - x - x*y]*Log[2 + x - x*y])/25 + 
       (27807*Log[2 + x - x*y]^2)/50 + Log[1 - x*y]*
        ((229497*Log[2 - x - x*y])/100 + (13081*Log[2 + x - x*y])/50) + 
       Log[1 + y]*((-164609*Log[1 - x*y])/80 + (310723*Log[2 - x - x*y])/
          400 + (692209*Log[2 + x - x*y])/400) - 
       (305809*PolyLog[2, (1 - x)/2])/200 + (71137*PolyLog[2, 1 - x])/50 + 
       (32307*PolyLog[2, -x])/10 + (6517*PolyLog[2, (1 - y)/2])/10 - 
       (27907*PolyLog[2, -1/2*(x*(1 - y))])/40 + 24*PolyLog[2, -y] - 
       24*PolyLog[2, x*y] + (6657*PolyLog[2, (x*(1 + y))/(1 + x)])/10 + 
       (1839*PolyLog[2, (1 - x)/(1 - x*y)])/40 + 
       (27907*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/40) + 
     Log[2 + x - x*y]*((-621971*Pi^2)/4800 - (140501*PolyLog[2, (1 - x)/2])/
        200 - (213737*PolyLog[2, 1 - x])/400 - (60403*PolyLog[2, -x])/400 - 
       (2569*PolyLog[2, (1 - y)/2])/20 + (2555*PolyLog[2, -1/2*(x*(1 - y))])/
        2 + (4867*PolyLog[2, (x*(1 + y))/2])/8 - 
       (2555*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/2 - 
       (60403*PolyLog[2, (x*(1 + y))/(1 + x)])/400 + 
       (2555*PolyLog[2, -((1 - x)/(1 - x*y))])/2 - 
       (450597*PolyLog[2, (1 - x)/(1 - x*y)])/400 - 
       (2535*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/2 - 
       (2555*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/2) + 
     Log[2 - x - x*y]*((1720483*Pi^2)/1600 + (258467*Log[2 + x - x*y]^2)/
        200 - (381141*PolyLog[2, (1 - x)/2])/200 + 
       (1019693*PolyLog[2, 1 - x])/400 + (200277*PolyLog[2, -x])/400 + 
       (23499*PolyLog[2, (1 - y)/2])/20 - (2555*PolyLog[2, -1/2*(x*(1 - y))])/
        2 - (2565*PolyLog[2, (x*(1 + y))/2])/2 + 
       (2555*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/2 + 
       (200277*PolyLog[2, (x*(1 + y))/(1 + x)])/400 - 
       (2555*PolyLog[2, -((1 - x)/(1 - x*y))])/2 + 
       (310723*PolyLog[2, (1 - x)/(1 - x*y)])/400 + 
       (2565*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/2 + 
       (2555*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/2) + 
     Log[1 - x*y]*((-1859899*Pi^2)/1200 + (2879177*Log[2 - x - x*y]^2)/800 - 
       (11587*Log[2 - x - x*y]*Log[2 + x - x*y])/50 - 
       (3471821*Log[2 + x - x*y]^2)/800 + (845049*PolyLog[2, (1 - x)/2])/
        400 + (113281*PolyLog[2, 1 - x])/200 - (36913*PolyLog[2, -x])/100 - 
       (208327*PolyLog[2, (1 - y)/2])/200 - 
       (394597*PolyLog[2, -1/2*(x*(1 - y))])/200 - 24*PolyLog[2, -y] + 
       6*PolyLog[2, y] + 12*PolyLog[2, x*y] - 
       (32259*PolyLog[2, (x*(1 + y))/2])/50 + 
       (468069*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 - 
       (33589*PolyLog[2, (x*(1 + y))/(1 + x)])/50 - 
       (1107231*PolyLog[2, -((1 - x)/(1 - x*y))])/400 + 
       (234081*PolyLog[2, (1 - x)/(1 - x*y)])/80 + 
       (558269*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/200 - 
       (65023*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/200 + 
       (343791*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/200) - 
     2555*PolyLog[3, 1 - x] - 2555*PolyLog[3, -x] - 5110*PolyLog[3, x] - 
     (442997*PolyLog[3, -((1 - x)/(1 + x))])/200 + 
     2555*PolyLog[3, (1 - x)/(1 + x)] - 2555*PolyLog[3, (1 - y)/2] - 
     2555*PolyLog[3, -1/2*(x*(1 - y))] - 6*PolyLog[3, y] + 
     20*PolyLog[3, x*y] + 2555*PolyLog[3, (1 + y)/2] - 
     2555*PolyLog[3, (x*(1 + y))/2] + (4063*PolyLog[3, -((1 - x)/(1 - x*y))])/
      20 - (2545*PolyLog[3, (1 - x)/(1 - x*y)])/2 + 
     6*PolyLog[3, ((1 - x)*y)/(1 - x*y)] + 
     20*PolyLog[3, -((x*y)/(1 - x*y))] + 
     2555*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))] - 
     (53457*PolyLog[3, -((1 - x*y)/(1 + x))])/20 + 
     (2595*PolyLog[3, (1 - x*y)/(1 + x)])/2 + 
     (2565*PolyLog[3, (4*(1 - x)*(1 - x*y))/(2 - x - x*y)^2])/4 - 
     10*PolyLog[3, (2*(1 - x))/(2 - x - x*y)] + 
     (2555*PolyLog[3, (1 - y)/(2 - x - x*y)])/2 - 
     2555*PolyLog[3, (x*(1 - y))/(2 - x - x*y)] + 
     (2555*PolyLog[3, (x^2*(1 - y))/(2 - x - x*y)])/2 - 
     2555*PolyLog[3, ((1 - x)*(1 + y))/(2 - x - x*y)] + 
     2555*PolyLog[3, ((1 - x)*x*(1 + y))/((1 + x)*(2 - x - x*y))] + 
     2555*PolyLog[3, (2*x*(1 - x*y))/((1 + x)*(2 - x - x*y))] - 
     5120*PolyLog[3, (2 - x - x*y)/2] + 
     (2555*PolyLog[3, ((1 - y)*(2 - x - x*y))/4])/2 - 
     2555*PolyLog[3, ((1 + y)*(2 - x - x*y))/(4*(1 - x*y))] - 
     (2555*PolyLog[3, (4*(1 + x)*(1 - x*y))/(2 + x - x*y)^2])/4 - 
     2555*PolyLog[3, -((x*(1 + y))/(2 + x - x*y))] - 
     2555*PolyLog[3, (x*(1 + y))/(2 + x - x*y)] + 
     2555*PolyLog[3, (x^2*(1 + y))/(2 + x - x*y)] + (1271189*Zeta[3])/800) - 
   Log[1 + x]*((-84337*Log[1 + y]^3)/1200 + (9755*Log[1 - x*y]^3)/48 - 
     (208273*Log[2 - x - x*y]^3)/240 + Log[1 - x*y]^2*
      ((318559*Log[2 - x - x*y])/200 - (207609*Log[2 + x - x*y])/800) + 
     Log[1 + y]^2*((1030053*Log[1 - x*y])/800 + (138771*Log[2 - x - x*y])/
        800 - (37033*Log[2 + x - x*y])/800) + 
     (904251*Log[2 - x - x*y]^2*Log[2 + x - x*y])/400 + 
     (14341*Log[2 + x - x*y]^3)/60 + Log[1 - y]*((-6517*Log[1 + y]^2)/10 - 
       (360409*Log[1 - x*y]^2)/400 - (423679*Log[2 - x - x*y]^2)/400 + 
       Log[1 + y]*((-169873*Log[1 - x*y])/100 + (423679*Log[2 - x - x*y])/
          200 - (34283*Log[2 + x - x*y])/25) + Log[1 - x*y]*
        ((252509*Log[2 - x - x*y])/200 - (303031*Log[2 + x - x*y])/400) + 
       (289173*Log[2 + x - x*y]^2)/400) + Log[2 - x - x*y]*
      ((-336331*Pi^2)/800 - (2823*Log[2 + x - x*y]^2)/4 + 
       (15035*PolyLog[2, (1 - x)/2])/8 + (10847*PolyLog[2, 1 - x])/8 - 
       (19063*PolyLog[2, -x])/25 + (252509*PolyLog[2, (1 - y)/2])/200 + 
       (146419*PolyLog[2, (x*(1 + y))/2])/80 - 
       (44937*PolyLog[2, (x*(1 + y))/(1 + x)])/200 + 
       (90663*PolyLog[2, -((1 - x)/(1 - x*y))])/40 - 
       (252509*PolyLog[2, (1 - x)/(1 - x*y)])/200 - 
       (423679*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/400) + 
     Log[1 - x*y]*((560671*Pi^2)/4800 + (33999*Log[2 - x - x*y]^2)/100 - 
       2555*Log[2 - x - x*y]*Log[2 + x - x*y] + (16531*Log[2 + x - x*y]^2)/
        40 - (52387*PolyLog[2, (1 - x)/2])/80 - (41177*PolyLog[2, 1 - x])/
        50 - (39977*PolyLog[2, -x])/50 - (254881*PolyLog[2, (1 - y)/2])/400 - 
       (27907*PolyLog[2, -1/2*(x*(1 - y))])/40 + 24*PolyLog[2, -y] - 
       14*PolyLog[2, x*y] - (25526*PolyLog[2, (x*(1 + y))/2])/25 + 
       (6483*PolyLog[2, (x*(1 + y))/(1 + x)])/100 - 
       (61437*PolyLog[2, -((1 - x)/(1 - x*y))])/100 + 
       (16719*PolyLog[2, (1 - x)/(1 - x*y)])/10 + 
       (27907*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/40) + 
     Log[1 + y]*((436989*Pi^2)/800 + (919231*Log[1 - x*y]^2)/800 + 
       (56021*Log[2 - x - x*y]^2)/40 - (26409*Log[2 - x - x*y]*
         Log[2 + x - x*y])/100 - (837121*Log[2 + x - x*y]^2)/800 + 
       Log[1 - x*y]*((-647809*Log[2 - x - x*y])/200 + 
         2702*Log[2 + x - x*y]) - (356677*PolyLog[2, (1 - x)/2])/400 + 
       (98667*PolyLog[2, 1 - x])/200 + (1033789*PolyLog[2, -x])/400 + 
       (200277*PolyLog[2, (1 - y)/2])/400 - 
       (337473*PolyLog[2, -1/2*(x*(1 - y))])/400 + 24*PolyLog[2, -y] - 
       14*PolyLog[2, x*y] + (60403*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 + 
       (74737*PolyLog[2, (x*(1 + y))/(1 + x)])/200 + 
       (34299*PolyLog[2, (1 - x)/(1 - x*y)])/100 + 
       (337473*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/400) + 
     Log[2 + x - x*y]*((-3348037*Pi^2)/4800 + (10841*PolyLog[2, (1 - x)/2])/
        100 + (402291*PolyLog[2, 1 - x])/400 - (155081*PolyLog[2, -x])/200 - 
       (283287*PolyLog[2, (1 - y)/2])/400 - 
       (74261*PolyLog[2, -1/2*(x*(1 - y))])/400 + 
       (183967*PolyLog[2, (x*(1 + y))/2])/200 - 
       (58149*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/200 + 
       (45*PolyLog[2, (x*(1 + y))/(1 + x)])/4 - 
       (183967*PolyLog[2, -((1 - x)/(1 - x*y))])/200 + 
       (303031*PolyLog[2, (1 - x)/(1 - x*y)])/400 + 
       (183967*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/200 - 
       (45*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/4 + 
       (183967*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/200) - 
     163*PolyLog[3, (1 - x)/2] - 96*PolyLog[3, 1 - x] - 
     (485031*PolyLog[3, -x])/50 - (34907*PolyLog[3, x])/5 - 
     (5029*PolyLog[3, (4*x)/(1 + x)^2])/50 - (11062*PolyLog[3, (1 + x)^(-1)])/
      5 - (100603*PolyLog[3, -((1 - x)/(1 + x))])/200 + 14*PolyLog[3, -y] - 
     10*PolyLog[3, x*y] + 26*PolyLog[3, y/(1 + y)] - 
     (382413*PolyLog[3, (1 + y)/2])/200 - 254*PolyLog[3, (x*(1 + y))/2] + 
     (146803*PolyLog[3, (x*(1 + y))/(1 + x)])/200 + 
     (15667*PolyLog[3, -((1 - x)/(1 - x*y))])/50 + 
     (37203*PolyLog[3, (1 - x)/(1 - x*y)])/200 - 
     20*PolyLog[3, -((x*y)/(1 - x*y))] + 
     (67787*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/50 - 
     (38552*PolyLog[3, -1/2*((1 - x)*x*(1 + y))/(1 - x*y)])/25 + 
     (27907*PolyLog[3, -((1 - x*y)/(1 + x))])/20 - 
     20*PolyLog[3, (1 - x*y)/(1 + x)] - 
     (34907*PolyLog[3, (1 - x)/(2 - x - x*y)])/40 - 
     (423679*PolyLog[3, ((1 - x)*(1 + y))/(2 - x - x*y)])/200 - 
     (38552*PolyLog[3, ((1 - x)*x*(1 + y))/((1 + x)*(2 - x - x*y))])/25 + 
     (14909*PolyLog[3, 2/(2 + x - x*y)])/200 - 
     (44496*PolyLog[3, (2*x)/(2 + x - x*y)])/25 + 
     (34283*PolyLog[3, (1 + y)/(2 + x - x*y)])/25 - 
     (1505*PolyLog[3, -((x*(1 + y))/(2 + x - x*y))])/2 + 
     (45*PolyLog[3, (x*(1 + y))/(2 + x - x*y)])/2 - 
     (5983*PolyLog[3, (x^2*(1 + y))/(2 + x - x*y)])/100 + 
     (5171013*Zeta[3])/800) - Log[2]*((114933*Log[1 - x]^3)/400 - 
     (683831*Log[1 + x]^3)/600 + (76*Log[1 - y]^3)/9 - 
     (29*Log[y^2]*Log[1 + y]^2)/3 - (175*Log[1 + y]^3)/9 - 
     (969709*Log[1 - x*y]^3)/1200 + (47504*Log[2 - x - x*y]^3)/75 + 
     Log[1 - x*y]^2*((-1277439*Log[2 - x - x*y])/800 - 
       (1595441*Log[2 + x - x*y])/800) + Log[1 + x]^2*
      ((-330301*Log[1 - y])/800 + (4727*Log[1 + y])/5 - 
       (20719*Log[1 - x*y])/160 - (1716957*Log[2 - x - x*y])/800 - 
       (8571*Log[2 + x - x*y])/5) + Log[1 - x]^2*((-62261*Log[x])/80 + 
       (513761*Log[1 + x])/200 + (203877*Log[1 - y])/200 - 
       (135751*Log[1 - x*y])/50 + (494383*Log[2 - x - x*y])/400 - 
       (67*Log[2 + x - x*y])/4) - (262637*Log[2 - x - x*y]^2*
       Log[2 + x - x*y])/80 + (5472761*Log[2 + x - x*y]^3)/1200 + 
     Log[1 - y]^2*((-29*Log[y^2])/3 + (14791*Log[1 + y])/400 + 
       (149297*Log[1 - x*y])/800 - (74891*Log[2 - x - x*y])/800 + 
       (27069*Log[2 + x - x*y])/800) + Log[1 + y]^2*
      ((-982317*Log[1 - x*y])/800 + (1176277*Log[2 - x - x*y])/800 + 
       (422821*Log[2 + x - x*y])/800) + Log[x]^2*(-2555*Log[1 + x] - 
       (68937*Log[1 - x*y])/200 + 5110*Log[2 + x - x*y]) + 
     Log[1 - y]*((-993083*Pi^2)/7200 - (58*Log[y^2]*Log[1 + y])/3 + 
       (579473*Log[1 + y]^2)/1200 + (242291*Log[1 - x*y]^2)/160 + 
       (141991*Log[2 - x - x*y]^2)/160 + (1673*Log[2 - x - x*y]*
         Log[2 + x - x*y])/25 - 1660*Log[2 + x - x*y]^2 + 
       Log[1 + y]*((114013*Log[1 - x*y])/400 + (94599*Log[2 - x - x*y])/400 + 
         (363337*Log[2 + x - x*y])/400) + Log[1 - x*y]*
        ((-316553*Log[2 - x - x*y])/400 + (451741*Log[2 + x - x*y])/200) + 
       (298273*PolyLog[2, (1 - x)/2])/400 + (134043*PolyLog[2, 1 - x])/400 - 
       (16617*PolyLog[2, -x])/80 + (28277*PolyLog[2, (1 - y)/2])/400 - 
       (58*PolyLog[2, -y])/3 + (5393*PolyLog[2, (x*(1 + y))/2])/8 + 
       (37203*PolyLog[2, (1 - x)/(1 - x*y)])/400 - 
       (373*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/2) + 
     Log[x]*((-2269739*Pi^2)/2400 + (688691*Log[1 + x]^2)/160 + 
       (1676187*Log[1 - x*y]^2)/800 + (1458903*Log[2 - x - x*y]^2)/800 + 
       (22248*Log[2 - x - x*y]*Log[2 + x - x*y])/25 - 
       (1714511*Log[2 + x - x*y]^2)/160 + Log[1 - y]*
        ((-41763*Log[1 + y])/200 - (12987*Log[1 - x*y])/200 - 
         (74697*Log[2 - x - x*y])/400 + (9023*Log[2 + x - x*y])/400) + 
       Log[1 + x]*((-250733*Log[1 + y])/100 - (426123*Log[1 - x*y])/400 + 
         (421563*Log[2 - x - x*y])/100 + (26763*Log[2 + x - x*y])/100) + 
       Log[1 - x*y]*((-2443961*Log[2 - x - x*y])/400 + 
         (463077*Log[2 + x - x*y])/100) + Log[1 + y]*
        ((-63229*Log[1 - x*y])/20 + (1337897*Log[2 - x - x*y])/400 + 
         (2276589*Log[2 + x - x*y])/400) + (260821*PolyLog[2, (1 - x)/2])/
        100 - (201489*PolyLog[2, 1 - x])/100 - (69937*PolyLog[2, -x])/200 - 
       (2093*PolyLog[2, (1 - y)/2])/2 + (5393*PolyLog[2, (x*(1 + y))/2])/8 - 
       (69937*PolyLog[2, (x*(1 + y))/(1 + x)])/200 + 
       (69937*PolyLog[2, (1 - x)/(1 - x*y)])/200 - 
       15*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))]) + 
     Log[1 + y]*((-403703*Pi^2)/720 - (63673*Log[1 - x*y]^2)/50 - 
       (1156403*Log[2 - x - x*y]^2)/400 - 1378*Log[2 - x - x*y]*
        Log[2 + x - x*y] - (1111717*Log[2 + x - x*y]^2)/160 + 
       Log[1 - x*y]*((333693*Log[2 - x - x*y])/100 + 
         (760107*Log[2 + x - x*y])/200) + (336799*PolyLog[2, (1 - x)/2])/
        400 + (93843*PolyLog[2, 1 - x])/400 - (209427*PolyLog[2, -x])/80 + 
       (28277*PolyLog[2, (1 - y)/2])/400 - 
       (33713*PolyLog[2, -1/2*(x*(1 - y))])/200 - (58*PolyLog[2, -y])/3 - 
       (5077*PolyLog[2, (x*(1 + y))/2])/400 + 
       (60403*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 + 
       (69937*PolyLog[2, (x*(1 + y))/(1 + x)])/200 - 
       (86337*PolyLog[2, -((1 - x)/(1 - x*y))])/200 + 
       (58403*PolyLog[2, (1 - x)/(1 - x*y)])/400 - 
       (80503*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/400 + 
       (58403*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/400) + 
     Log[1 - x*y]*((2142271*Pi^2)/2400 - (178741*Log[2 - x - x*y]^2)/800 + 
       (632833*Log[2 - x - x*y]*Log[2 + x - x*y])/100 - 
       (92277*Log[2 + x - x*y]^2)/200 - (140281*PolyLog[2, (1 - x)/2])/100 - 
       (771687*PolyLog[2, 1 - x])/400 + (407939*PolyLog[2, -x])/400 + 
       (100671*PolyLog[2, (1 - y)/2])/400 + 
       (133533*PolyLog[2, -1/2*(x*(1 - y))])/50 + 
       (2552*PolyLog[2, (x*(1 + y))/2])/25 - 
       (353377*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 + 
       (325183*PolyLog[2, (x*(1 + y))/(1 + x)])/400 + 
       (773383*PolyLog[2, -((1 - x)/(1 - x*y))])/400 - 
       (169663*PolyLog[2, (1 - x)/(1 - x*y)])/50 - 
       (314633*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/200 - 
       (40981*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/50 - 
       (163879*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/100) + 
     Log[2 + x - x*y]*((286993*Pi^2)/800 + (16539*PolyLog[2, (1 - x)/2])/
        400 - (601991*PolyLog[2, 1 - x])/400 + (681319*PolyLog[2, -x])/400 - 
       (96681*PolyLog[2, (1 - y)/2])/200 + 
       (303777*PolyLog[2, -1/2*(x*(1 - y))])/400 + 
       (15573*PolyLog[2, (x*(1 + y))/2])/8 - 
       (345887*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/200 - 
       10*PolyLog[2, (x*(1 + y))/(1 + x)] + 
       (283817*PolyLog[2, -((1 - x)/(1 - x*y))])/200 - 
       (110707*PolyLog[2, (1 - x)/(1 - x*y)])/100 - 
       (285817*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/200 + 
       (64403*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/400 - 
       (283817*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/200) + 
     Log[1 + x]*((184063*Pi^2)/150 + (69937*Log[1 + y]^2)/100 + 
       (34881*Log[1 - x*y]^2)/400 - (386887*Log[2 - x - x*y]^2)/400 + 
       Log[1 - x*y]*((284749*Log[2 - x - x*y])/100 - (35773*Log[2 + x - x*y])/
          100) - (123973*Log[2 - x - x*y]*Log[2 + x - x*y])/40 + 
       (366517*Log[2 + x - x*y]^2)/800 + Log[1 - y]*((22253*Log[1 + y])/40 + 
         (129419*Log[1 - x*y])/200 + (311587*Log[2 + x - x*y])/400) + 
       Log[1 + y]*((-66801*Log[1 - x*y])/100 - (359727*Log[2 - x - x*y])/
          100 + (764159*Log[2 + x - x*y])/200) + (29*PolyLog[2, (1 - x)/2])/
        4 - (25771*PolyLog[2, 1 - x])/10 - (73971*PolyLog[2, -x])/100 - 
       (71921*PolyLog[2, (1 - y)/2])/80 + 
       (472069*PolyLog[2, -1/2*(x*(1 - y))])/400 - 
       (1100029*PolyLog[2, (x*(1 + y))/2])/400 + 
       (11579*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/80 + 
       (5903*PolyLog[2, (x*(1 + y))/(1 + x)])/400 - 
       (67337*PolyLog[2, -((1 - x)/(1 - x*y))])/50 + 
       (141729*PolyLog[2, (1 - x)/(1 - x*y)])/200 + 
       (11149*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/80 - 
       (53903*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/400 - 
       (183967*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/200) + 
     Log[1 - x]*((-29567*Pi^2)/480 + (177959*Log[x]^2)/200 + 
       (525007*Log[1 + x]^2)/800 - (37203*Log[1 - y]^2)/400 + 
       (17137*Log[1 - x*y]^2)/10 - (324833*Log[2 - x - x*y]^2)/100 + 
       Log[x]*((-636243*Log[1 + x])/200 + (118357*Log[1 - y])/200 + 
         (76123*Log[1 + y])/200 - (37031*Log[1 - x*y])/80 + 
         (4059*Log[2 - x - x*y])/20 - (2335649*Log[2 + x - x*y])/400) + 
       Log[1 - x*y]*((117927*Log[2 - x - x*y])/25 - 
         (1579143*Log[2 + x - x*y])/400) + (771701*Log[2 - x - x*y]*
         Log[2 + x - x*y])/200 + (2427*Log[2 + x - x*y]^2)/50 + 
       Log[1 - y]*((688977*Log[1 + y])/400 - (147079*Log[1 - x*y])/80 - 
         (316511*Log[2 - x - x*y])/400 + (2909*Log[2 + x - x*y])/400) + 
       Log[1 + y]*((-652167*Log[1 - x*y])/200 + (668407*Log[2 - x - x*y])/
          400 + (58403*Log[2 + x - x*y])/400) + 
       Log[1 + x]*((7887*Log[1 - y])/80 + (435951*Log[1 + y])/100 - 
         (261659*Log[1 - x*y])/80 - (129533*Log[2 - x - x*y])/40 + 
         (1650643*Log[2 + x - x*y])/400) + (219139*PolyLog[2, (1 - x)/2])/
        100 - (18581*PolyLog[2, 1 - x])/100 - (212427*PolyLog[2, -x])/200 - 
       (167617*PolyLog[2, (1 - y)/2])/400 - 
       (5029*PolyLog[2, -1/2*(x*(1 - y))])/50 + 
       (12389*PolyLog[2, (x*(1 + y))/2])/25 + 
       (53903*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/400 - 
       (70337*PolyLog[2, (x*(1 + y))/(1 + x)])/200 - 
       (5779*PolyLog[2, -((1 - x)/(1 - x*y))])/50 + 
       (247309*PolyLog[2, (1 - x)/(1 - x*y)])/400 + 
       (40231*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/100 - 
       (28673*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/100 + 
       (5779*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/50) + 
     Log[2 - x - x*y]*((-171611*Pi^2)/2400 - (42483*Log[2 + x - x*y]^2)/100 - 
       (10247*PolyLog[2, (1 - x)/2])/10 + (57951*PolyLog[2, 1 - x])/80 - 
       (513253*PolyLog[2, -x])/400 - (2311*PolyLog[2, (1 - y)/2])/50 - 
       (2555*PolyLog[2, -1/2*(x*(1 - y))])/2 - 
       (162801*PolyLog[2, (x*(1 + y))/2])/100 + 
       (2555*PolyLog[2, (x*(1 + y))/(2*(1 + x))])/2 + 
       (144413*PolyLog[2, (x*(1 + y))/(1 + x)])/400 - 
       (1180807*PolyLog[2, -((1 - x)/(1 - x*y))])/400 + 
       (190497*PolyLog[2, (1 - x)/(1 - x*y)])/100 + 
       (62891*PolyLog[2, (x*(1 - y))/(2*(1 - x*y))])/40 + 
       (17601*PolyLog[2, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/25 + 
       (28673*PolyLog[2, (x^2*(1 - y))/(2 - x - x*y)])/50) - 
     (30887*PolyLog[3, (1 - x)/2])/20 - 2459*PolyLog[3, 1 - x] - 
     (138129*PolyLog[3, -x])/20 - (34331*PolyLog[3, x])/5 - 
     (16211*PolyLog[3, (1 + x)^(-1)])/50 - 
     (751867*PolyLog[3, -((1 - x)/(1 + x))])/200 + 
     2555*PolyLog[3, (1 - x)/(1 + x)] - (151987*PolyLog[3, (1 - y)/2])/50 - 
     2555*PolyLog[3, -1/2*(x*(1 - y))] + (10*PolyLog[3, -y])/3 - 
     42*PolyLog[3, y] - (116*PolyLog[3, -(y/(1 - y))])/3 + 
     (29*PolyLog[3, (4*y)/(1 + y)^2])/3 - (116*PolyLog[3, y/(1 + y)])/3 + 
     (449047*PolyLog[3, (1 + y)/2])/120 - (330383*PolyLog[3, (x*(1 + y))/2])/
      100 + (29173*PolyLog[3, (x*(1 + y))/(2*(1 + x))])/25 - 
     (156569*PolyLog[3, (x*(1 + y))/(1 + x)])/100 + 
     (222039*PolyLog[3, -((1 - x)/(1 - x*y))])/200 - 
     (180021*PolyLog[3, (1 - x)/(1 - x*y)])/100 + 
     (51153*PolyLog[3, (x*(1 - y))/(2*(1 - x*y))])/100 - 
     (85069*PolyLog[3, (x*(1 - y))/(1 - x*y)])/100 + 
     (45989*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/40 - 
     (35202*PolyLog[3, (x*(1 + x)*(1 - y))/(2*(1 - x*y))])/25 + 
     (59963*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/50 - 
     (317903*PolyLog[3, -((1 - x*y)/(1 + x))])/200 + 
     (196697*PolyLog[3, (1 - x*y)/(1 + x)])/200 + 
     (188961*PolyLog[3, (4*(1 - x)*(1 - x*y))/(2 - x - x*y)^2])/400 + 
     (137203*PolyLog[3, (1 - x)/(2 - x - x*y)])/200 + 
     (66539*PolyLog[3, (2*(1 - x))/(2 - x - x*y)])/100 + 
     (5863*PolyLog[3, (1 - y)/(2 - x - x*y)])/8 - 
     2555*PolyLog[3, (x*(1 - y))/(2 - x - x*y)] + 
     (2555*PolyLog[3, (x^2*(1 - y))/(2 - x - x*y)])/2 - 
     (87321*PolyLog[3, ((1 - x)*(1 + y))/(2 - x - x*y)])/200 + 
     2555*PolyLog[3, ((1 - x)*x*(1 + y))/((1 + x)*(2 - x - x*y))] + 
     (28673*PolyLog[3, (2*x*(1 - x*y))/((1 + x)*(2 - x - x*y))])/25 - 
     3148*PolyLog[3, (2 - x - x*y)/2] + 
     (2555*PolyLog[3, ((1 - y)*(2 - x - x*y))/4])/2 - 
     2555*PolyLog[3, ((1 + y)*(2 - x - x*y))/(4*(1 - x*y))] - 
     (2535*PolyLog[3, (4*(1 + x)*(1 - x*y))/(2 + x - x*y)^2])/4 - 
     (5353*PolyLog[3, 2/(2 + x - x*y)])/4 + 
     (28317*PolyLog[3, (2*x)/(2 + x - x*y)])/100 - 
     (60403*PolyLog[3, (1 + x)/(2 + x - x*y)])/200 - 
     (102521*PolyLog[3, ((1 + x)*(1 - y))/(2 + x - x*y)])/200 - 
     (1373*PolyLog[3, (1 + y)/(2 + x - x*y)])/8 - 
     (195211*PolyLog[3, -((x*(1 + y))/(2 + x - x*y))])/100 - 
     2555*PolyLog[3, (x*(1 + y))/(2 + x - x*y)] + 
     2555*PolyLog[3, (x^2*(1 + y))/(2 + x - x*y)] - 
     (58*PolyLog[3, 1 - y^2])/3 + (39269*Zeta[3])/5) + 
   ((-210102567257*Pi^4)/10181408400 - (28863539557963*Log[2]^4)/339380280 - 
     (2614402993*Log[4 - eta - 4*y]^4)/7938720 - 
     (1220396339431*Log[2 - eta - 2*y]^4)/1357521120 - 
     (9355349953*Log[1 - y]^4)/90501408 - (320331923711*Log[1 + y]^4)/
      271504224 + (21916105637*Log[2 + eta + 2*y]^4)/150835680 - 
     (1755816058867*Log[4 + eta + 4*y]^4)/1357521120 + 
     (116622176311*Log[8 - eta^2 - 6*eta*y - 8*y^2]^4)/42422535 + 
     (3300707*Log[8 - eta^2 - 4*eta*y - 8*y^2]^4)/16986 + 
     Log[y^2]*((10223*Log[1 + y]^3)/447 + Log[1 + y]^2*
        ((-28*Log[2 + eta + 2*y])/3 - (20777*Log[4 + eta + 4*y])/3576 + 
         6*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         (15281*Log[8 - eta^2 - 4*eta*y - 8*y^2])/3576)) + 
     Log[2]^3*((36068961359*Log[eta^2])/18854460 + 
       (106934643771*Log[4 - eta - 4*y])/2094940 + 
       (1170875544397*Log[2 - eta - 2*y])/42422535 - (33626614661*Log[1 - y])/
        2828169 - (161532336128*Log[1 + y])/8484507 + 
       (360641999123*Log[2 + eta + 2*y])/56563380 + 
       (1346047179038*Log[4 + eta + 4*y])/42422535 + 
       (1599443617063*Log[8 - eta^2 - 6*eta*y - 8*y^2])/33938028 - 
       (6089527*Log[8 - eta^2 - 4*eta*y - 8*y^2])/50958 - 
       (418596248207*Log[2 - eta*y - 2*y^2])/9427230) + 
     Log[8 - eta^2 - 6*eta*y - 8*y^2]^3*
      ((-18890*Log[8 - eta^2 - 4*eta*y - 8*y^2])/1341 - 
       (9556915099*Log[2 - eta*y - 2*y^2])/1885446) + 
     Log[2 + eta + 2*y]^3*((-1320514325*Log[4 + eta + 4*y])/3770892 + 
       (2238413*Log[8 - eta^2 - 6*eta*y - 8*y^2])/8493 + 
       (57643*Log[8 - eta^2 - 4*eta*y - 8*y^2])/5662 - 
       (3425872553*Log[2 - eta*y - 2*y^2])/56563380) + 
     (19871*Log[8 - eta^2 - 4*eta*y - 8*y^2]^3*Log[2 - eta*y - 2*y^2])/171 - 
     (6015847009*Log[2 - eta*y - 2*y^2]^4)/28281690 + 
     Log[1 - y]^3*((28823*Log[y^2])/3576 - (50975321*Log[1 + y])/396936 + 
       (4653964837*Log[2 + eta + 2*y])/7541784 - 
       (7353377041*Log[4 + eta + 4*y])/11312676 - 
       (165403*Log[8 - eta^2 - 6*eta*y - 8*y^2])/2682 + 
       (285517*Log[8 - eta^2 - 4*eta*y - 8*y^2])/33972 + 
       (122985607*Log[2 - eta*y - 2*y^2])/3770892) + 
     Log[4 - eta - 4*y]^3*((3460196614*Log[2 - eta - 2*y])/2828169 - 
       (304269061*Log[1 - y])/2828169 + (20652917695*Log[1 + y])/11312676 + 
       (888859*Log[2 + eta + 2*y])/595404 + (10301713459*Log[4 + eta + 4*y])/
        22625352 - (23814684617*Log[8 - eta^2 - 6*eta*y - 8*y^2])/14140845 + 
       (742617611*Log[8 - eta^2 - 4*eta*y - 8*y^2])/595404 + 
       (23417021*Log[2 - eta*y - 2*y^2])/523735) + 
     Log[1 + y]^3*((-24306068545*Log[2 + eta + 2*y])/22625352 + 
       (226471177771*Log[4 + eta + 4*y])/67876056 + 
       (288552827*Log[8 - eta^2 - 6*eta*y - 8*y^2])/229311 - 
       (329497*Log[8 - eta^2 - 4*eta*y - 8*y^2])/447 + 
       (285806635*Log[2 - eta*y - 2*y^2])/3770892) + 
     Log[2 - eta - 2*y]^3*((5300280421*Log[1 - y])/7541784 + 
       (27831219881*Log[1 + y])/67876056 - (16928612471*Log[2 + eta + 2*y])/
        37708920 - (956683359751*Log[4 + eta + 4*y])/169690140 + 
       (313300723597*Log[8 - eta^2 - 6*eta*y - 8*y^2])/84845070 - 
       (1589964619*Log[8 - eta^2 - 4*eta*y - 8*y^2])/5656338 + 
       (11013165161*Log[2 - eta*y - 2*y^2])/18854460) + 
     Log[4 + eta + 4*y]^3*((245346068*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
        284715 - (4060963*Log[8 - eta^2 - 4*eta*y - 8*y^2])/101916 + 
       (58677852089*Log[2 - eta*y - 2*y^2])/28281690) + 
     Log[eta^2]^2*((17482821809*Log[4 - eta - 4*y]^2)/37708920 - 
       (540327065*Log[2 - eta - 2*y]^2)/793872 - (1015376*Log[1 - y]^2)/
        8493 + (6886025*Log[1 + y]^2)/99234 + 
       (577343503*Log[2 + eta + 2*y]^2)/15083568 - 
       (5023574321*Log[4 + eta + 4*y]^2)/6284820 - 
       (6450493*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/101916 - 
       (4245793*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/135888 + 
       Log[1 + y]*((834725159*Log[2 + eta + 2*y])/1885446 - 
         (2217110329*Log[4 + eta + 4*y])/7541784 + 
         (1577971*Log[8 - eta^2 - 6*eta*y - 8*y^2])/2831 - 
         (573083*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2831 - 
         (4959171275*Log[2 - eta*y - 2*y^2])/7541784) + 
       Log[2 + eta + 2*y]*((1820779579*Log[4 + eta + 4*y])/3770892 - 
         (38031941*Log[8 - eta^2 - 6*eta*y - 8*y^2])/67944 + 
         (3663041*Log[8 - eta^2 - 4*eta*y - 8*y^2])/22648 - 
         (4556050499*Log[2 - eta*y - 2*y^2])/7541784) + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        ((535*Log[8 - eta^2 - 4*eta*y - 8*y^2])/24 - 
         (4753730*Log[2 - eta*y - 2*y^2])/8493) + Log[4 - eta - 4*y]*
        ((754069993*Log[2 - eta - 2*y])/7541784 - (323241*Log[1 - y])/5662 + 
         (1190467727*Log[1 + y])/3770892 + (380862759*Log[2 + eta + 2*y])/
          837976 + (3769853549*Log[4 + eta + 4*y])/18854460 - 
         (57071785*Log[8 - eta^2 - 6*eta*y - 8*y^2])/101916 - 
         (1830887*Log[8 - eta^2 - 4*eta*y - 8*y^2])/22648 - 
         (6209110609*Log[2 - eta*y - 2*y^2])/18854460) + 
       Log[2 - eta - 2*y]*((7935827*Log[1 - y])/33972 - 
         (372128639*Log[1 + y])/7541784 + (110769499*Log[2 + eta + 2*y])/
          198468 - (11587502971*Log[4 + eta + 4*y])/7541784 + 
         (83163769*Log[8 - eta^2 - 6*eta*y - 8*y^2])/67944 + 
         (660629*Log[8 - eta^2 - 4*eta*y - 8*y^2])/67944 - 
         (777058765*Log[2 - eta*y - 2*y^2])/3770892) + 
       Log[1 - y]*((359593*Log[1 + y])/16986 - (89192*Log[2 + eta + 2*y])/
          8493 - (16705*Log[4 + eta + 4*y])/228 + 
         (335519*Log[8 - eta^2 - 4*eta*y - 8*y^2])/5662 - 
         (142531*Log[2 - eta*y - 2*y^2])/33972) + 
       (294751*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
        5662 + (6629124443*Log[2 - eta*y - 2*y^2]^2)/12569640 + 
       Log[4 + eta + 4*y]*((16978706*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
          25479 + (1959065*Log[8 - eta^2 - 4*eta*y - 8*y^2])/67944 + 
         (3403636324*Log[2 - eta*y - 2*y^2])/4713615)) - 
     (3842461034*PolyLog[2, -x]^2)/942723 - (145851679*PolyLog[2, x]^2)/
      209494 - (44625658471*PolyLog[2, (1 + x)/2]^2)/14140845 + 
     (193312912*PolyLog[2, -(eta/(2 - eta - 2*y))]^2)/942723 - 
     (11271173017*PolyLog[2, -1/2*eta/(2 - eta - 2*y)]^2)/4713615 - 
     (1133220655*PolyLog[2, (2 - eta - 2*y)/4]^2)/1885446 - 
     (6620465006*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)]^2)/2828169 - 
     (20335*PolyLog[2, (x - y)/(1 + x)]^2)/894 + 32*PolyLog[2, y]^2 + 
     PolyLog[2, -y]*(-10*Pi^2 - 48*PolyLog[2, -x] - 24*PolyLog[2, y] - 
       48*PolyLog[2, x*y]) - 24*PolyLog[2, x*y]^2 + 
     (102123235*PolyLog[2, (1 + y)/2]^2)/209494 + 
     (30865*PolyLog[2, (eta + 4*y)/4]^2)/894 + 
     (390980*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
            (4 + eta + 4*y)))]^2)/4023 - 
     (2317392568*PolyLog[2, (4 + eta + 4*y)/8]^2)/942723 - 
     (5077836578*PolyLog[2, (1 - x)/(1 - x*y)]^2)/2828169 - 
     (184345*Pi^2*PolyLog[2, -((x - y)/(1 - x*y))])/5364 - 
     (30611*PolyLog[2, -((x - y)/(1 - x*y))]^2)/894 + 
     ((2210*Pi^2)/1341 + (42067*PolyLog[2, -((x - y)/(1 - x*y))])/894)*
      PolyLog[2, (x - y)/(1 - x*y)] - (215*PolyLog[2, (x - y)/(1 - x*y)]^2)/
      894 + PolyLog[2, x*y]*((134*Pi^2)/3 - 24*PolyLog[2, (1 + x)/2] + 
       120*PolyLog[2, (1 - x)/(1 - x*y)] - 
       216*PolyLog[2, (1 - x*y)/(1 + x)]) - 
     (15584489653*PolyLog[2, (1 - x*y)/(1 + x)]^2)/5656338 + 
     PolyLog[2, y]*((-172*Pi^2)/3 - 72*PolyLog[2, -x] + 32*PolyLog[2, x] + 
       24*PolyLog[2, (1 + x)/2] + 56*PolyLog[2, x*y] + 
       72*PolyLog[2, (1 + y)/2] + 24*PolyLog[2, (1 - x)/(1 - x*y)] + 
       72*PolyLog[2, (1 - x*y)/(1 + x)]) + 
     (430315*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)]^
        2)/8046 - (4891752182*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
          (8 - eta^2 - 4*eta*y - 8*y^2)]^2)/2828169 + 
     (132704111*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
           (1 + y))]^2)/314241 + 
     (1146784526*PolyLog[2, eta/(2 - eta*y - 2*y^2)]^2)/942723 - 
     (6801592373*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
          (4*(2 - eta*y - 2*y^2))]^2)/2828169 - 
     (40059725*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))]^
        2)/314241 - (7951044035*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
           (2 - eta*y - 2*y^2)]^2)/2828169 - 
     (6791494745*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
          (4*(2 - eta*y - 2*y^2))]^2)/2828169 - 
     (723098527*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
           (4 + eta + 4*y))]^2)/382185 + 
     PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 2*y^2)]*
      ((-10360226557*Pi^2)/16969014 - (410*PolyLog[2, (x - y)/(1 + x)])/447 - 
       (4*PolyLog[2, -((x - y)/(1 - x*y))])/3 + 
       4*PolyLog[2, (x - y)/(1 - x*y)] + 
       (15356896474*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/2828169 + 
       (11561932534*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/2828169 - 
       (30013220*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/8493) + PolyLog[2, (1 - x*y)/(1 + x)]*
      ((-7043110993*Pi^2)/16969014 + (5299*PolyLog[2, (x - y)/(1 + x)])/149 + 
       (106435*PolyLog[2, -((x - y)/(1 - x*y))])/894 - 
       (11*PolyLog[2, (x - y)/(1 - x*y)])/149 - 
       (15693*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/2831 - 
       (14706175846*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/2828169 + 
       (9084903*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/104747 - 
       (14619587854*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/2828169 + 
       (13928224576*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/2828169 + 
       (10983993718*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/2828169 - 
       (29996234*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/8493) + PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
        (4*(2 - eta*y - 2*y^2))]*((-3064164992*Pi^2)/8484507 + 
       (360*PolyLog[2, (x - y)/(1 + x)])/149 - 
       (2*PolyLog[2, -((x - y)/(1 - x*y))])/3 + 
       (2*PolyLog[2, (x - y)/(1 - x*y)])/3 - 
       (57901454*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/942723 - 
       (16293820612*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/2828169 + 
       (14385749260*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/2828169 + 
       (10523221729*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/2828169 - 
       (29648648*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/8493) + PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
        (8 - eta^2 - 4*eta*y - 8*y^2)]*((-3351441740*Pi^2)/8484507 + 
       (15956*PolyLog[2, (x - y)/(1 + x)])/447 - 
       2*PolyLog[2, -((x - y)/(1 - x*y))] - (2*PolyLog[2, (x - y)/(1 - x*y)])/
        3 - (10714729279*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 - 
       (103317779*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/104747 - 
       (134089847*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/314241 - 
       (10570213780*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/2828169 - 
       (908071034*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/942723 - 
       (11057086579*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/2828169 + 
       (10308862219*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/2828169 + 
       (11499463189*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/2828169 - 
       (28917148*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/8493) + PolyLog[2, eta/(2 - eta*y - 2*y^2)]*
      ((1368941624*Pi^2)/2828169 - (23753*PolyLog[2, (x - y)/(1 + x)])/447 - 
       2*PolyLog[2, -((x - y)/(1 - x*y))] - (2*PolyLog[2, (x - y)/(1 - x*y)])/
        3 + (350122802*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/942723 - 
       (406892629*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/314241 - 
       (21355*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/2831 + 
       (41417*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/8493 - 
       (1004098235*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/942723 - 
       (5120108*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/2831) + Log[2 - eta*y - 2*y^2]^2*
      ((-42252098213*Pi^2)/169690140 + (875862085*PolyLog[2, -x])/314241 - 
       (498208265*PolyLog[2, x])/314241 + (21759554671*PolyLog[2, (1 + x)/2])/
        2828169 + (821315315*PolyLog[2, -(eta/(2 - eta - 2*y))])/628482 + 
       (1617741917*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/1885446 - 
       (4775521267*PolyLog[2, (2 - eta - 2*y)/4])/1885446 + 
       (690265633*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/297702 - 
       (20673*PolyLog[2, (x - y)/(1 + x)])/298 - 
       (1645097866*PolyLog[2, (1 + y)/2])/942723 - 
       (13105*PolyLog[2, (eta + 4*y)/4])/447 - 
       (208147*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/4023 - 
       (400371737*PolyLog[2, (4 + eta + 4*y)/8])/942723 + 
       (3832798268*PolyLog[2, (1 - x)/(1 - x*y)])/2828169 - 
       (5*PolyLog[2, -((x - y)/(1 - x*y))])/3 + 
       (5*PolyLog[2, (x - y)/(1 - x*y)])/3 - 
       (864351475*PolyLog[2, (1 - x*y)/(1 + x)])/297702 + 
       (54484*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/4023 - (3491830244*PolyLog[2, 
          ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        2828169 - (2748840853*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/1885446 + 
       (208693661*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/99234 - 
       (15587657959*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/5656338 - 
       (2560414931*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/942723 - 
       (18509569045*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/5656338 + 
       (17542136779*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/5656338 + 
       (8202163747*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/5656338 - 
       (13062944*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/8493) + PolyLog[2, x]*((-1058143543*Pi^2)/11312676 + 
       (1067118140*PolyLog[2, -x])/314241 + (527370704*PolyLog[2, (1 + x)/2])/
        104747 + (5245*PolyLog[2, (x - y)/(1 + x)])/149 - 
       24*PolyLog[2, x*y] + (598057120*PolyLog[2, (1 - x)/(1 - x*y)])/
        314241 + (106435*PolyLog[2, -((x - y)/(1 - x*y))])/894 - 
       (11*PolyLog[2, (x - y)/(1 - x*y)])/149 - 
       (2734850723*PolyLog[2, (1 - x*y)/(1 + x)])/942723 - 
       (4654*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/149 - (500779310*PolyLog[2, 
          ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        314241 - (444353630*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/942723 + 
       (1486029044*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 - 
       (2865993154*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/942723 + 
       (658443188*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/942723 - 
       (2449477160*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/942723 + 
       (2454505016*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/942723 + 
       (148130116*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/942723 - 
       (7065086*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/8493) + PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
        (2*(2 - eta*y - 2*y^2))]*((-4487840507*Pi^2)/5656338 - 
       (19226*PolyLog[2, (x - y)/(1 + x)])/447 + 
       2*PolyLog[2, -((x - y)/(1 - x*y))] + (2*PolyLog[2, (x - y)/(1 - x*y)])/
        3 + (49262605*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/314241 + 
       (15526171*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/314241 - 
       (135515243*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/942723 - 
       (84248*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/447) + PolyLog[2, (1 + y)/2]*((-777669997*Pi^2)/942723 - 
       (538903166*PolyLog[2, -x])/942723 + (733095668*PolyLog[2, x])/942723 + 
       (1696068514*PolyLog[2, (1 + x)/2])/942723 - 
       (50*PolyLog[2, (x - y)/(1 + x)])/447 - 72*PolyLog[2, x*y] - 
       (4214*PolyLog[2, (eta + 4*y)/4])/447 - 
       (50*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/3 + 
       (830570320*PolyLog[2, (4 + eta + 4*y)/8])/942723 + 
       (875888143*PolyLog[2, (1 - x)/(1 - x*y)])/942723 + 
       74*PolyLog[2, -((x - y)/(1 - x*y))] + 
       (2*PolyLog[2, (x - y)/(1 - x*y)])/3 + 
       (35907709*PolyLog[2, (1 - x*y)/(1 + x)])/314241 - 
       (15514*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/447 - (565550347*PolyLog[2, 
          ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        942723 + (1479979738*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/942723 - 
       (153045*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/149 + 
       (136854580*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/942723 + 
       (712269259*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/942723 + 
       (2869205*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/5513 - 
       (8563511*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/16539 - 
       (448784867*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/942723 - 
       (59894*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/447) + PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
        (2*(4 - eta - 4*y)*(1 + y))]*((-7651535*Pi^2)/49617 - 
       (14876*PolyLog[2, (x - y)/(1 + x)])/447 + 
       (4*PolyLog[2, -((x - y)/(1 - x*y))])/3 + 
       (4*PolyLog[2, (x - y)/(1 - x*y)])/3 - 
       (96047511*PolyLog[2, (1 - x*y)/(1 + x)])/104747 + 
       (43976312*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/104747 - 
       (744184904*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/942723 + 
       (6030691*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/6327 - 
       (262915045*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/314241 + 
       (221082401*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/314241 - 
       (955705601*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/942723 - 
       (58582*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/447) + PolyLog[2, (2 - eta - 2*y)/4]*
      ((621275465*Pi^2)/11312676 + (2086176122*PolyLog[2, -x])/942723 - 
       (1975571726*PolyLog[2, x])/942723 + (4689273752*PolyLog[2, (1 + x)/2])/
        942723 - (168134680*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/
        942723 - (6548*PolyLog[2, (x - y)/(1 + x)])/447 + 
       (1771122736*PolyLog[2, (1 + y)/2])/942723 - 
       (4257*PolyLog[2, (eta + 4*y)/4])/149 + 
       (31036*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/447 - 
       (1345705528*PolyLog[2, (4 + eta + 4*y)/8])/314241 + 
       (1006177975*PolyLog[2, (1 - x)/(1 - x*y)])/942723 + 
       (4*PolyLog[2, -((x - y)/(1 - x*y))])/3 + 
       (4*PolyLog[2, (x - y)/(1 - x*y)])/3 - 
       (1299312848*PolyLog[2, (1 - x*y)/(1 + x)])/942723 - 
       (55997*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/447 - (1006177975*PolyLog[2, 
          ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        942723 + (445430711*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/942723 - 
       (205235323*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/314241 - 
       (2592599801*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/942723 + 
       (1640172827*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/942723 - 
       (1398414536*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/942723 + 
       (1400928464*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/942723 - 
       (1107109492*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/942723 - 
       (28336*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/447) + PolyLog[2, (x - y)/(1 + x)]*
      ((-10741*Pi^2)/894 - (13625*PolyLog[2, -((x - y)/(1 - x*y))])/298 + 
       (2555*PolyLog[2, (x - y)/(1 - x*y)])/149 - 
       (26137*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/447) + ((-3146511257*Pi^2)/5656338 + 
       (2*PolyLog[2, -((x - y)/(1 - x*y))])/3 + 
       (14*PolyLog[2, (x - y)/(1 - x*y)])/3)*
      PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 8*y^2)] - 
     (7130470918*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
           8*y^2)]^2)/4713615 + PolyLog[2, (eta + 4*y)/4]*
      ((-6923*Pi^2)/596 + (13709*PolyLog[2, -x])/447 + 
       (11021*PolyLog[2, x])/894 - (22867*PolyLog[2, (1 + x)/2])/447 + 
       (820*PolyLog[2, (x - y)/(1 + x)])/447 + 
       (256*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/447 - (15197*PolyLog[2, (4 + eta + 4*y)/8])/
        447 + (10028*PolyLog[2, (1 - x)/(1 - x*y)])/447 + 
       2*PolyLog[2, -((x - y)/(1 - x*y))] + (2*PolyLog[2, (x - y)/(1 - x*y)])/
        3 - (29116*PolyLog[2, (1 - x*y)/(1 + x)])/447 - 
       (54857*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/894 - 
       (10028*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/447 - 
       (6164*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
            (1 + y))])/149 + (2012*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/447 - 
       (28520*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/447 - 
       2*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))] - 
       (28222*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/447 + 
       (29414*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/447 + 
       (9432*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/149 + 
       (820*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/447) + 
     PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 4*y)))]*
      ((-70237*Pi^2)/4023 - (7730*PolyLog[2, -x])/149 - 
       (15158*PolyLog[2, x])/447 - (396421*PolyLog[2, (1 + x)/2])/4023 - 
       (443*PolyLog[2, (x - y)/(1 + x)])/149 + 
       (47990*PolyLog[2, (4 + eta + 4*y)/8])/447 + 
       (379034*PolyLog[2, (1 - x)/(1 - x*y)])/4023 - 
       2*PolyLog[2, -((x - y)/(1 - x*y))] - (2*PolyLog[2, (x - y)/(1 - x*y)])/
        3 - (394766*PolyLog[2, (1 - x*y)/(1 + x)])/4023 - 
       (259825*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/4023 - 
       (373670*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/4023 - 
       (9496*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
            (1 + y))])/447 + (5654*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/447 - 
       (464498*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/4023 + 
       2*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))] - 
       (467180*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/4023 + 
       (456452*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/4023 - 
       (9289*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/4023 + 
       (2282*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/149) + 
     PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)]*
      ((1615321*Pi^2)/48276 + (894263*PolyLog[2, (1 + x)/2])/4023 - 
       (12787*PolyLog[2, (x - y)/(1 + x)])/149 - 
       (366170*PolyLog[2, (1 - x)/(1 - x*y)])/4023 + 
       (2*PolyLog[2, -((x - y)/(1 - x*y))])/3 + 
       2*PolyLog[2, (x - y)/(1 - x*y)] + 
       (109094*PolyLog[2, (1 - x*y)/(1 + x)])/4023 + 
       (366170*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/4023 - 
       (9720*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
            (1 + y))])/149 + (8032*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/447 + 
       (103730*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/4023 - 
       (2*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))])/3 + 
       (36680*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/4023 - 
       (101048*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/4023 + 
       (236155*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/4023 + 
       (11608*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/447) + PolyLog[2, (4 + eta + 4*y)/8]*
      ((4540532995*Pi^2)/5656338 + (3495561830*PolyLog[2, -x])/942723 - 
       (3526863608*PolyLog[2, x])/942723 + (3613480238*PolyLog[2, (1 + x)/2])/
        942723 - (2*PolyLog[2, (x - y)/(1 + x)])/3 + 
       (61977338*PolyLog[2, (1 - x)/(1 - x*y)])/104747 - 
       (2*PolyLog[2, -((x - y)/(1 - x*y))])/3 + 
       (2*PolyLog[2, (x - y)/(1 - x*y)])/3 - 
       (784519810*PolyLog[2, (1 - x*y)/(1 + x)])/314241 - 
       (33091*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/447 - (61977338*PolyLog[2, 
          ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        104747 - (604872616*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/314241 + 
       (43400756*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/25479 - 
       (3171448496*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/942723 + 
       (802830614*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/942723 - 
       (272727396*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/104747 + 
       (272727396*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/104747 + 
       (158874640*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/314241 + 
       (28622*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/447) + PolyLog[2, -(eta/(2 - eta - 2*y))]*
      ((13449056567*Pi^2)/11312676 + (1257569521*PolyLog[2, -x])/942723 - 
       (1578989557*PolyLog[2, x])/942723 - (1131974987*PolyLog[2, (1 + x)/2])/
        942723 + (21506641*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/49617 - 
       (2416377988*PolyLog[2, (2 - eta - 2*y)/4])/942723 - 
       (674383300*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/942723 + 
       (5316*PolyLog[2, (x - y)/(1 + x)])/149 - 
       (1100007331*PolyLog[2, (1 + y)/2])/942723 + 
       2*PolyLog[2, (eta + 4*y)/4] + 
       (44*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/3 - 
       (407795099*PolyLog[2, (4 + eta + 4*y)/8])/314241 - 
       (1097239445*PolyLog[2, (1 - x)/(1 - x*y)])/942723 - 
       2*PolyLog[2, -((x - y)/(1 - x*y))] - (2*PolyLog[2, (x - y)/(1 - x*y)])/
        3 - (8761178*PolyLog[2, (1 - x*y)/(1 + x)])/8493 - 
       (20*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)])/
        3 + (868670465*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/942723 - 
       (2243952029*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/942723 + 
       (122736625*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/104747 - 
       (1297882*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/2831 - 
       (256463035*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/314241 - 
       (5655124*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/8493 + 
       (3904076*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/8493 + 
       (544757872*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/942723 + 
       (152404*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/447) + PolyLog[2, -1/2*eta/(2 - eta - 2*y)]*
      ((-70138619299*Pi^2)/56563380 - (3836580370*PolyLog[2, -x])/942723 + 
       (1317933332*PolyLog[2, x])/314241 - 
       (21242262634*PolyLog[2, (1 + x)/2])/4713615 + 
       (4612169728*PolyLog[2, (2 - eta - 2*y)/4])/942723 + 
       (468400549*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/942723 + 
       (8*PolyLog[2, (x - y)/(1 + x)])/3 + (353218910*PolyLog[2, (1 + y)/2])/
        942723 + (14303*PolyLog[2, (eta + 4*y)/4])/447 - 
       (47096*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/447 + 
       (4542465932*PolyLog[2, (4 + eta + 4*y)/8])/942723 - 
       (48145180*PolyLog[2, (1 - x)/(1 - x*y)])/314241 + 
       (8*PolyLog[2, -((x - y)/(1 - x*y))])/3 - 
       (8*PolyLog[2, (x - y)/(1 - x*y)])/3 + 
       (2924740421*PolyLog[2, (1 - x*y)/(1 + x)])/942723 + 
       (371*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)])/
        149 + (48145180*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/314241 + 
       (2802930233*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/942723 - 
       (2142645775*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
       (4111904240*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/942723 - 
       (389470112*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/942723 + 
       (167276327*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/49617 - 
       (167276327*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/49617 - 
       (3980073827*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/4713615 + 
       (2836308968*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/4713615) + Log[8 - eta^2 - 6*eta*y - 8*y^2]^2*
      ((-70767066823*Pi^2)/33938028 - (9826*Log[8 - eta^2 - 4*eta*y - 8*y^2]^
          2)/447 + (14*Log[8 - eta^2 - 4*eta*y - 8*y^2]*
         Log[2 - eta*y - 2*y^2])/3 + (809523679*Log[2 - eta*y - 2*y^2]^2)/
        764370 - (7061461597*PolyLog[2, -x])/1885446 + 
       (932333045*PolyLog[2, x])/314241 - (13638539203*PolyLog[2, (1 + x)/2])/
        5656338 - (1133468159*PolyLog[2, -(eta/(2 - eta - 2*y))])/1885446 - 
       (16738124831*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/9427230 + 
       (4418260925*PolyLog[2, (2 - eta - 2*y)/4])/1885446 - 
       (10853660095*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/5656338 - 
       (42109*PolyLog[2, (x - y)/(1 + x)])/1341 + 48*PolyLog[2, -y] + 
       60*PolyLog[2, y] + 84*PolyLog[2, x*y] + 
       (838223189*PolyLog[2, (1 + y)/2])/942723 + 
       (14381*PolyLog[2, (eta + 4*y)/4])/894 - 
       (386821*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/4023 + 
       (3448145183*PolyLog[2, (4 + eta + 4*y)/8])/1885446 - 
       (5987640163*PolyLog[2, (1 - x)/(1 - x*y)])/5656338 - 
       (107*PolyLog[2, -((x - y)/(1 - x*y))])/3 + 
       (12731*PolyLog[2, (x - y)/(1 - x*y)])/447 + 
       (7857446729*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 + 
       (434521*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/8046 + (2845748468*PolyLog[2, 
          ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        2828169 + (1492946884*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/942723 - 
       (856015445*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
       (8799490466*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/2828169 + 
       (956079485*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/942723 + 
       (8067454844*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/2828169 - 
       (8086309304*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/2828169 - 
       (4765027757*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/2828169 + 
       (3768286621*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/4713615) + PolyLog[2, (1 - x)/(1 - x*y)]*
      ((14229206363*Pi^2)/33938028 + (3566*PolyLog[2, (x - y)/(1 + x)])/149 + 
       (60328*PolyLog[2, -((x - y)/(1 - x*y))])/447 - 
       (8984*PolyLog[2, (x - y)/(1 - x*y)])/149 + 
       (11337579805*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 + 
       (10662022966*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/2828169 + 
       (7454813*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
            (1 + y))])/16539 + (134089847*PolyLog[2, 
          eta/(2 - eta*y - 2*y^2)])/314241 + 
       (11722122052*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/2828169 + 
       (751413626*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/942723 + 
       (11739022627*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/2828169 - 
       (10990798267*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/2828169 - 
       (12384928171*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/2828169 + 
       (28917148*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/8493) + PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
        (4*(2 - eta*y - 2*y^2))]*((9028208575*Pi^2)/16969014 - 
       (782*PolyLog[2, (x - y)/(1 + x)])/447 - 
       (4*PolyLog[2, -((x - y)/(1 - x*y))])/3 - 
       (4*PolyLog[2, (x - y)/(1 - x*y)])/3 - 
       (10459442794*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/2828169 + 
       (10011956*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/2831) + PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)]*
      ((43577590043*Pi^2)/33938028 - (4109806237*PolyLog[2, -x])/942723 + 
       (681603205*PolyLog[2, x])/942723 - (21921690689*PolyLog[2, (1 + x)/2])/
        2828169 - (14834*PolyLog[2, (x - y)/(1 + x)])/447 - 
       (1878595*PolyLog[2, (1 + y)/2])/6327 + 
       (19490*PolyLog[2, (eta + 4*y)/4])/447 + 
       (446084*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/4023 + 
       (137241359*PolyLog[2, (4 + eta + 4*y)/8])/942723 - 
       (13510568875*PolyLog[2, (1 - x)/(1 - x*y)])/2828169 + 
       2*PolyLog[2, -((x - y)/(1 - x*y))] + (2*PolyLog[2, (x - y)/(1 - x*y)])/
        3 + (8330977336*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 - 
       (211532*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/4023 + (625521973*PolyLog[2, 
          ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        148851 - (277995613*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/314241 + 
       (366382957*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/314241 + 
       (8368723900*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/2828169 + 
       (567435649*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/942723 + 
       (465939418*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/148851 - 
       (7540181590*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/2828169 - 
       (502229758*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/148851 + 
       (30374980*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/8493) + PolyLog[2, (4*(2 - eta*y - 2*y^2))/
        ((2 - eta - 2*y)*(4 + eta + 4*y))]*((38819043211*Pi^2)/42422535 + 
       (87398*PolyLog[2, (x - y)/(1 + x)])/447 - 
       (4*PolyLog[2, -((x - y)/(1 - x*y))])/3 - 
       (4*PolyLog[2, (x - y)/(1 - x*y)])/3 + 
       (19716768109*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/4713615) + PolyLog[2, -x]*((309428945*Pi^2)/1256964 - 
       (3342541402*PolyLog[2, (1 + x)/2])/314241 + 
       (8767*PolyLog[2, (x - y)/(1 + x)])/149 + 240*PolyLog[2, x*y] - 
       (561077311*PolyLog[2, (1 - x)/(1 - x*y)])/104747 - 
       (212*PolyLog[2, -((x - y)/(1 - x*y))])/3 - 
       4*PolyLog[2, (x - y)/(1 - x*y)] + 
       (6205176812*PolyLog[2, (1 - x*y)/(1 + x)])/942723 + 
       (46969*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/447 + (1589573870*PolyLog[2, 
          ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        314241 + (595050116*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/942723 - 
       (30512948*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/49617 + 
       (6278673946*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/942723 - 
       (480764156*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/942723 + 
       (5869699736*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/942723 - 
       (5872213664*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/942723 - 
       (3676538065*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/942723 + 
       (13243746*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/2831) + PolyLog[2, (1 + x)/2]*
      ((32340279037*Pi^2)/84845070 + (36253*PolyLog[2, (x - y)/(1 + x)])/
        447 - (17920906988*PolyLog[2, (1 - x)/(1 - x*y)])/2828169 - 
       (220*PolyLog[2, -((x - y)/(1 - x*y))])/3 - 
       (4*PolyLog[2, (x - y)/(1 - x*y)])/3 + 
       (27913558952*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 + 
       (16786265432*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/2828169 + 
       (3000930938*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/942723 + 
       (2964619852*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
       (28660823720*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/2828169 + 
       (1913179726*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/942723 + 
       (27306842276*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/2828169 - 
       (27314384060*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/2828169 - 
       (109427782216*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/14140845 + 
       (23264952677*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/4713615) + Log[2]^2*((-496179519473*Pi^2)/339380280 - 
       (104730761*Log[eta^2]^2)/226480 - (191178030149*Log[4 - eta - 4*y]^2)/
        56563380 - (28422047071*Log[2 - eta - 2*y]^2)/2094940 - 
       (858055999*Log[1 - y]^2)/1885446 - (9226712509*Log[1 + y]^2)/418988 + 
       (43416418459*Log[2 + eta + 2*y]^2)/18854460 - 
       (131710814543*Log[4 + eta + 4*y]^2)/14140845 + 
       (133739491037*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/9427230 + 
       (3604943*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/11324 + 
       Log[1 - y]*((9627787289*Log[1 + y])/628482 + 
         (13235743307*Log[2 + eta + 2*y])/3770892 + 
         (239450533*Log[4 + eta + 4*y])/203832 - 
         (1042788253*Log[8 - eta^2 - 6*eta*y - 8*y^2])/942723 - 
         (1515374*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 - 
         (1642838017*Log[2 - eta*y - 2*y^2])/99234) + 
       Log[eta^2]*((-140097009179*Log[4 - eta - 4*y])/37708920 + 
         (5094129499*Log[2 - eta - 2*y])/330780 + (543867217*Log[1 - y])/
          942723 + (17092074229*Log[1 + y])/1256964 - 
         (92172053929*Log[2 + eta + 2*y])/12569640 + 
         (22843320001*Log[4 + eta + 4*y])/4713615 - 
         (176194976213*Log[8 - eta^2 - 6*eta*y - 8*y^2])/37708920 + 
         (24536693*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 - 
         (83795343917*Log[2 - eta*y - 2*y^2])/9427230) + 
       Log[4 + eta + 4*y]*((-41606875511*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
          1488510 - (12375635*Log[8 - eta^2 - 4*eta*y - 8*y^2])/16986 - 
         (6418059319*Log[2 - eta*y - 2*y^2])/11312676) - 
       (4703265*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
        2831 - (789856137313*Log[2 - eta*y - 2*y^2]^2)/56563380 + 
       Log[2 - eta - 2*y]*((22577123965*Log[1 - y])/1256964 - 
         (48821683381*Log[1 + y])/1885446 + (306960914173*Log[2 + eta + 2*y])/
          18854460 - (222259408621*Log[4 + eta + 4*y])/37708920 - 
         (1047987869639*Log[8 - eta^2 - 6*eta*y - 8*y^2])/28281690 + 
         (49299313235*Log[8 - eta^2 - 4*eta*y - 8*y^2])/3770892 + 
         (79337926132*Log[2 - eta*y - 2*y^2])/14140845) + 
       Log[1 + y]*((-17186095772*Log[2 + eta + 2*y])/2828169 + 
         (474817188649*Log[4 + eta + 4*y])/22625352 + 
         (6716963147*Log[8 - eta^2 - 6*eta*y - 8*y^2])/2828169 - 
         (77025649*Log[8 - eta^2 - 4*eta*y - 8*y^2])/16986 + 
         (54652217*Log[2 - eta*y - 2*y^2])/8046) + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        ((1429*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2 + 
         (301894722752*Log[2 - eta*y - 2*y^2])/14140845) + 
       Log[2 + eta + 2*y]*((328696676611*Log[4 + eta + 4*y])/12569640 - 
         (1964418749129*Log[8 - eta^2 - 6*eta*y - 8*y^2])/56563380 + 
         (25316791*Log[8 - eta^2 - 4*eta*y - 8*y^2])/33972 + 
         (117903678284*Log[2 - eta*y - 2*y^2])/4713615) + 
       Log[4 - eta - 4*y]*((-246185157617*Log[2 - eta - 2*y])/12569640 + 
         (29113667741*Log[1 - y])/7541784 + (9885655891*Log[1 + y])/7541784 - 
         (1153006383659*Log[2 + eta + 2*y])/113126760 - 
         (9158147863*Log[4 + eta + 4*y])/1047470 - 
         (282409592861*Log[8 - eta^2 - 6*eta*y - 8*y^2])/11312676 - 
         (16016454737*Log[8 - eta^2 - 4*eta*y - 8*y^2])/942723 + 
         (3027106619759*Log[2 - eta*y - 2*y^2])/56563380) + 
       (46148802401*PolyLog[2, -x])/1885446 - (16491705911*PolyLog[2, x])/
        942723 + (235931446285*PolyLog[2, (1 + x)/2])/5656338 - 
       (31777288529*PolyLog[2, -(eta/(2 - eta - 2*y))])/1885446 + 
       (153935724211*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/4713615 - 
       (17413360934*PolyLog[2, (2 - eta - 2*y)/4])/942723 + 
       (788016891*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/209494 - 
       (217006*PolyLog[2, (x - y)/(1 + x)])/1341 + 24*PolyLog[2, -y] + 
       12*PolyLog[2, y] - 36*PolyLog[2, x*y] + 
       (9866453671*PolyLog[2, (1 + y)/2])/942723 - 
       (352495*PolyLog[2, (eta + 4*y)/4])/2682 + 
       (414079*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/4023 - 
       (6680606209*PolyLog[2, (4 + eta + 4*y)/8])/209494 + 
       (12361866206*PolyLog[2, (1 - x)/(1 - x*y)])/942723 + 
       (24524*PolyLog[2, -((x - y)/(1 - x*y))])/447 + 
       (45980*PolyLog[2, (x - y)/(1 - x*y)])/447 - 
       (6585154097*PolyLog[2, (1 - x*y)/(1 + x)])/314241 - 
       (982339*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/2682 - (12492888164*PolyLog[2, 
          ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        942723 - (3436491484*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/942723 + 
       (6113620588*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 - 
       (24579062308*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/942723 + 
       (2569361080*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/314241 - 
       (20580764089*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/942723 + 
       (134740357*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/6327 + 
       (2390157851*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/942723 - 
       (27245804909*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/4713615 + (92618*PolyLog[2, ((1 - x^2)*(1 - y^2))/
           (1 - x*y)^2])/1341 - 
       (43316*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
           (8 - eta^2 - 4*eta*y - 8*y^2)^2])/1341) + 
     Log[1 + y]^2*((-53040054125*Pi^2)/45250704 + 
       (19447463903*Log[2 + eta + 2*y]^2)/15083568 - 
       (16849361275*Log[4 + eta + 4*y]^2)/7541784 + 
       (39075501331*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/5656338 - 
       (9562513*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/33972 + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        ((51637*Log[8 - eta^2 - 4*eta*y - 8*y^2])/894 - 
         (13872897*Log[2 - eta*y - 2*y^2])/2831) + Log[4 + eta + 4*y]*
        ((-18936804319*Log[8 - eta^2 - 6*eta*y - 8*y^2])/5656338 + 
         (16567049*Log[8 - eta^2 - 4*eta*y - 8*y^2])/16986 - 
         (10993847233*Log[2 - eta*y - 2*y^2])/3770892) - 
       (2692351*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
        16986 + (51667783769*Log[2 - eta*y - 2*y^2]^2)/22625352 + 
       Log[2 + eta + 2*y]*((929062609*Log[4 + eta + 4*y])/203832 - 
         (609370060*Log[8 - eta^2 - 6*eta*y - 8*y^2])/76437 + 
         (2865747*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11324 + 
         (49124313283*Log[2 - eta*y - 2*y^2])/11312676) + 
       (877279166*PolyLog[2, -x])/314241 - (615827546*PolyLog[2, x])/314241 + 
       (12620708087*PolyLog[2, (1 + x)/2])/2828169 - 
       (171679309*PolyLog[2, -(eta/(2 - eta - 2*y))])/1885446 + 
       (523926229*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/209494 - 
       (21389827*PolyLog[2, (2 - eta - 2*y)/4])/11026 + 
       (258103151*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/297702 - 
       (35647*PolyLog[2, (x - y)/(1 + x)])/447 - 
       (111344219*PolyLog[2, (1 + y)/2])/1885446 + 
       (4224*PolyLog[2, (eta + 4*y)/4])/149 - 
       (186998*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/4023 - 
       (1888796639*PolyLog[2, (4 + eta + 4*y)/8])/942723 + 
       (4150081133*PolyLog[2, (1 - x)/(1 - x*y)])/5656338 - 
       (12949*PolyLog[2, -((x - y)/(1 - x*y))])/447 - 
       (12949*PolyLog[2, (x - y)/(1 - x*y)])/447 - 
       (15808937411*PolyLog[2, (1 - x*y)/(1 + x)])/5656338 - 
       (303655*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/4023 - (5112253997*PolyLog[2, 
          ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        5656338 - (1875299735*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/942723 + 
       (184372346*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 - 
       (8217942664*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/2828169 + 
       (1497680939*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/628482 - 
       (15565736189*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/5656338 + 
       (15238022897*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/5656338 + 
       (7736584969*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/2828169 - 
       (3451145*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/2831 - 
       (13247*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
           (8 - eta^2 - 4*eta*y - 8*y^2)^2])/894) + 
     Log[8 - eta^2 - 4*eta*y - 8*y^2]^2*((-43397*Pi^2)/684 + 
       (788497*Log[2 - eta*y - 2*y^2]^2)/5662 - (140827*PolyLog[2, -x])/894 + 
       (94549*PolyLog[2, x])/447 - (105983*PolyLog[2, (1 + x)/2])/447 - 
       (2266679*PolyLog[2, -(eta/(2 - eta - 2*y))])/8493 + 
       (12113*PolyLog[2, (2 - eta - 2*y)/4])/447 - 
       (1806385*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/8493 + 
       (25738*PolyLog[2, (x - y)/(1 + x)])/447 - 24*PolyLog[2, -y] + 
       64*PolyLog[2, y] - 16*PolyLog[2, x*y] + (73799*PolyLog[2, (1 + y)/2])/
        447 + (12113*PolyLog[2, (eta + 4*y)/4])/447 - 
       (11815*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/447 - (734690*PolyLog[2, (1 - x)/(1 - x*y)])/
        8493 + (5868*PolyLog[2, -((x - y)/(1 - x*y))])/149 - 
       (25738*PolyLog[2, (x - y)/(1 - x*y)])/447 + 
       (8769*PolyLog[2, (1 - x*y)/(1 + x)])/149 + 
       (12113*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/447 + 
       (539449*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/2831 - 
       (969165*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
            (1 + y))])/2831 - (12113*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/
        447 + (13630*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/57 + 
       (12113*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))])/
        447 + (600241*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/2831 - 
       (2261017*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/8493 - 
       (957405*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/2831 + 
       (12113*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/447 - (4137*PolyLog[2, (16*(2 - eta - 2*y)*
            (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
        298) + Log[1 - y]^2*((-195803497*Pi^2)/2381616 + 
       (8124055871*Log[1 + y]^2)/15083568 + (2692178513*Log[2 + eta + 2*y]^2)/
        5027856 - (1962394753*Log[4 + eta + 4*y]^2)/1885446 - 
       (88651*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/1788 - 
       (2003*Log[8 - eta^2 - 6*eta*y - 8*y^2]*Log[8 - eta^2 - 4*eta*y - 
           8*y^2])/298 + (9136643*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/33972 + 
       Log[y^2]*((69715*Log[1 + y])/1788 - (28*Log[2 + eta + 2*y])/3 - 
         (20777*Log[4 + eta + 4*y])/3576 + 
         6*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
         (15281*Log[8 - eta^2 - 4*eta*y - 8*y^2])/3576) + 
       Log[4 + eta + 4*y]*((-208*Log[8 - eta^2 - 6*eta*y - 8*y^2])/3 + 
         (23401*Log[8 - eta^2 - 4*eta*y - 8*y^2])/447) + 
       Log[1 + y]*((-1410639817*Log[2 + eta + 2*y])/7541784 + 
         (486138007*Log[4 + eta + 4*y])/1885446 - 
         32*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         (1935101*Log[8 - eta^2 - 4*eta*y - 8*y^2])/5662 - 
         (50412141*Log[2 - eta*y - 2*y^2])/104747) + Log[2 + eta + 2*y]*
        ((27332839*Log[4 + eta + 4*y])/33972 - 
         (166*Log[8 - eta^2 - 6*eta*y - 8*y^2])/3 - 
         (1800575*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2831 - 
         (8732*Log[2 - eta*y - 2*y^2])/57) + 
       (1528*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/19 + 
       (18259899*Log[2 - eta*y - 2*y^2]^2)/44104 - (20021*PolyLog[2, -x])/
        894 - (20021*PolyLog[2, (1 + x)/2])/894 - 
       (20021*PolyLog[2, -(eta/(2 - eta - 2*y))])/894 + 
       (20021*PolyLog[2, (2 - eta - 2*y)/4])/894 + 
       (20021*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/894 + 
       (20021*PolyLog[2, (x - y)/(1 + x)])/894 + 
       (20021*PolyLog[2, (1 + y)/2])/894 + (20021*PolyLog[2, (eta + 4*y)/4])/
        894 - (20021*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/894 + (20021*PolyLog[2, (1 - x)/(1 - x*y)])/
        894 - (20021*PolyLog[2, -((x - y)/(1 - x*y))])/894 - 
       (20021*PolyLog[2, (x - y)/(1 - x*y)])/894 + 
       (20021*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/894 - 
       (20021*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/894 + 
       (20021*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
            (1 + y))])/894 - (20021*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/
        894 + (20021*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/894 - 
       (20021*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/894 - 
       (20021*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/894 - 
       (20021*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/894 + 
       (20021*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/894 - (20021*PolyLog[2, (16*(2 - eta - 2*y)*
            (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
        1788) + Log[4 - eta - 4*y]^2*((697266749*Pi^2)/14140845 - 
       (10622244221*Log[2 - eta - 2*y]^2)/12569640 + 
       (3793538543*Log[1 - y]^2)/7541784 - (179048969*Log[1 + y]^2)/595404 + 
       (379876301*Log[2 + eta + 2*y]^2)/3770892 - 
       (101403711239*Log[4 + eta + 4*y]^2)/45250704 + 
       (24364018663*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/14140845 - 
       (5103744644*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/2828169 + 
       Log[4 + eta + 4*y]*((5577340805*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
          1885446 + (1731076507*Log[8 - eta^2 - 4*eta*y - 8*y^2])/3770892 - 
         (566873605*Log[2 - eta*y - 2*y^2])/99234) + 
       Log[1 - y]*((-1692220435*Log[1 + y])/942723 - 
         (17486185*Log[2 + eta + 2*y])/33972 + 
         (3470648783*Log[4 + eta + 4*y])/3770892 + 
         (143681*Log[8 - eta^2 - 6*eta*y - 8*y^2])/894 - 
         (3646405*Log[8 - eta^2 - 4*eta*y - 8*y^2])/33972 - 
         (197091761*Log[2 - eta*y - 2*y^2])/198468) + 
       Log[2 + eta + 2*y]*((70576861*Log[4 + eta + 4*y])/25479 - 
         (17383727*Log[8 - eta^2 - 6*eta*y - 8*y^2])/8046 + 
         (2218939*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11324 - 
         (866861911*Log[2 - eta*y - 2*y^2])/5656338) + 
       (10661091019*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
        2828169 - (635963563921*Log[2 - eta*y - 2*y^2]^2)/113126760 + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        ((13557949*Log[8 - eta^2 - 4*eta*y - 8*y^2])/50958 + 
         (4625650031*Log[2 - eta*y - 2*y^2])/1571205) + 
       Log[2 - eta - 2*y]*((658019180*Log[1 - y])/942723 - 
         (3539570803*Log[1 + y])/1256964 + (6387242671*Log[2 + eta + 2*y])/
          1885446 - (231346579*Log[4 + eta + 4*y])/2094940 - 
         (23290799423*Log[8 - eta^2 - 6*eta*y - 8*y^2])/14140845 - 
         (1617423075*Log[8 - eta^2 - 4*eta*y - 8*y^2])/418988 + 
         (64458012535*Log[2 - eta*y - 2*y^2])/11312676) + 
       Log[1 + y]*((403964695*Log[2 + eta + 2*y])/3770892 + 
         (8557853029*Log[4 + eta + 4*y])/2828169 - 
         (55659799*Log[8 - eta^2 - 6*eta*y - 8*y^2])/8493 - 
         (7137837299*Log[8 - eta^2 - 4*eta*y - 8*y^2])/3770892 + 
         (9096871400*Log[2 - eta*y - 2*y^2])/942723) - 
       (2395941025*PolyLog[2, -x])/942723 + (1629992993*PolyLog[2, x])/
        1885446 - (5001586796*PolyLog[2, (1 + x)/2])/2828169 - 
       (2220150343*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 + 
       (4013606543*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/1885446 + 
       (328052783*PolyLog[2, (2 - eta - 2*y)/4])/314241 - 
       (8513937347*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/2828169 - 
       (39838*PolyLog[2, (x - y)/(1 + x)])/1341 - 48*PolyLog[2, y] + 
       (2541669785*PolyLog[2, (1 + y)/2])/1885446 - 
       (32816*PolyLog[2, (eta + 4*y)/4])/1341 + 
       (174034*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/4023 - 
       (24231292*PolyLog[2, (4 + eta + 4*y)/8])/49617 - 
       (10794979393*PolyLog[2, (1 - x)/(1 - x*y)])/5656338 + 
       (623*PolyLog[2, -((x - y)/(1 - x*y))])/12 + 
       (197*PolyLog[2, (x - y)/(1 - x*y)])/4 + 
       (4277344796*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 - 
       (51025*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/4023 + (8075868559*PolyLog[2, 
          ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        5656338 + (12650747*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/16986 + 
       (723137749*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/1885446 + 
       (5173540061*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/2828169 + 
       (1624463419*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/1885446 + 
       (4693001279*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/2828169 - 
       (4353293549*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/2828169 - 
       (8045337368*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/2828169 + 
       (292627*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/171 + (378769*PolyLog[2, ((1 - x^2)*(1 - y^2))/
           (1 - x*y)^2])/10728 - 
       (14324*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
           (8 - eta^2 - 4*eta*y - 8*y^2)^2])/1341) + 
     Log[2 + eta + 2*y]^2*((13238390917*Pi^2)/75417840 + 
       (356619059527*Log[4 + eta + 4*y]^2)/113126760 + 
       (222246875189*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/56563380 + 
       (1435975*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/33972 + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        ((38955*Log[8 - eta^2 - 4*eta*y - 8*y^2])/298 - 
         (97512955807*Log[2 - eta*y - 2*y^2])/28281690) + 
       (16289*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/57 + 
       (2432540899*Log[2 - eta*y - 2*y^2]^2)/5954040 + 
       Log[4 + eta + 4*y]*((-105000646721*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
          14140845 + (3659645*Log[8 - eta^2 - 4*eta*y - 8*y^2])/16986 + 
         (142602627821*Log[2 - eta*y - 2*y^2])/28281690) + 
       (41353*PolyLog[2, -x])/447 - 84*PolyLog[2, x] + 
       (41353*PolyLog[2, (1 + x)/2])/447 + 
       (3805*PolyLog[2, -(eta/(2 - eta - 2*y))])/447 - 
       (3805*PolyLog[2, (2 - eta - 2*y)/4])/447 - 
       (3805*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/447 - 
       (3805*PolyLog[2, (x - y)/(1 + x)])/447 - 48*PolyLog[2, y] - 
       (30625*PolyLog[2, (1 + y)/2])/447 - (3805*PolyLog[2, (eta + 4*y)/4])/
        447 + (3805*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/447 - (52081*PolyLog[2, (1 - x)/(1 - x*y)])/
        447 + (3805*PolyLog[2, -((x - y)/(1 - x*y))])/447 + 
       (3805*PolyLog[2, (x - y)/(1 - x*y)])/447 - 
       84*PolyLog[2, (1 - x*y)/(1 + x)] - 
       (3805*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/447 + 
       (3805*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/447 - 
       (3805*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
            (1 + y))])/447 + (3805*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/447 - 
       (3805*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))])/
        447 + (3805*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/447 + 
       (3805*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/447 + 
       (3805*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/447 - 
       (3805*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/447 + (3805*PolyLog[2, (16*(2 - eta - 2*y)*
            (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
        894) + Log[4 + eta + 4*y]^2*((495472423823*Pi^2)/339380280 + 
       (2205233755*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/3770892 + 
       (12107657*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/33972 + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        ((833328*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2831 - 
         (1041696364*Log[2 - eta*y - 2*y^2])/942723) + 
       (6373*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/57 + 
       (34245502879*Log[2 - eta*y - 2*y^2]^2)/113126760 + 
       (1292415527*PolyLog[2, -x])/1885446 - (1151679064*PolyLog[2, x])/
        942723 - (54350276309*PolyLog[2, (1 + x)/2])/28281690 + 
       (1294402939*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 - 
       (388198204*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/4713615 - 
       (199064775*PolyLog[2, (2 - eta - 2*y)/4])/209494 - 
       (1629191957*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/2828169 + 
       (3151*PolyLog[2, (x - y)/(1 + x)])/149 - 72*PolyLog[2, -y] + 
       36*PolyLog[2, y] - 84*PolyLog[2, x*y] - 
       (471151325*PolyLog[2, (1 + y)/2])/314241 - 
       (2087*PolyLog[2, (eta + 4*y)/4])/1341 - 
       (833575*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/8046 + 
       (363308408*PolyLog[2, (4 + eta + 4*y)/8])/942723 - 
       (4527259037*PolyLog[2, (1 - x)/(1 - x*y)])/2828169 + 
       (149711*PolyLog[2, -((x - y)/(1 - x*y))])/1788 + 
       (85343*PolyLog[2, (x - y)/(1 - x*y)])/1788 + 
       (3927049937*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 - 
       (210202*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/4023 + (5285307563*PolyLog[2, 
          ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        2828169 - (14009068*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/16539 - 
       (175031222*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
       (4446834007*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/5656338 - 
       (480114464*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/314241 + 
       (8335954981*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/5656338 - 
       (7262789665*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/5656338 - 
       (16002723052*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/14140845 + 
       (15641097473*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/9427230 + (188203*PolyLog[2, ((1 - x^2)*(1 - y^2))/
           (1 - x*y)^2])/10728 + 
       (33913*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
           (8 - eta^2 - 4*eta*y - 8*y^2)^2])/5364) + 
     Log[2 - eta - 2*y]^2*((3491200007*Pi^2)/25139280 - 
       (2034333661*Log[1 - y]^2)/15083568 + (171772121953*Log[1 + y]^2)/
        45250704 + (7035342863*Log[2 + eta + 2*y]^2)/11908080 - 
       (24203721293*Log[4 + eta + 4*y]^2)/3770892 - 
       (335959827613*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/56563380 - 
       (4123888481*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/2828169 + 
       Log[2 + eta + 2*y]*((206431258249*Log[4 + eta + 4*y])/56563380 - 
         (1922980871*Log[8 - eta^2 - 6*eta*y - 8*y^2])/56563380 + 
         (49307733215*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11312676 - 
         (100155737567*Log[2 - eta*y - 2*y^2])/28281690) + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        ((7903897876*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2828169 - 
         (26428225979*Log[2 - eta*y - 2*y^2])/9427230) + 
       Log[1 + y]*((-45058579717*Log[2 + eta + 2*y])/7541784 - 
         (22664710795*Log[4 + eta + 4*y])/3770892 + 
         (7159652249*Log[8 - eta^2 - 6*eta*y - 8*y^2])/942723 - 
         (766064239*Log[8 - eta^2 - 4*eta*y - 8*y^2])/5656338 - 
         (37274869*Log[2 - eta*y - 2*y^2])/16539) + 
       (15712589*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
        628482 - (218945201*Log[2 - eta*y - 2*y^2]^2)/3057480 + 
       Log[1 - y]*((2609130551*Log[1 + y])/7541784 + 
         (7757567651*Log[2 + eta + 2*y])/2513928 + 
         (187864228*Log[4 + eta + 4*y])/314241 - 
         (188228015*Log[8 - eta^2 - 6*eta*y - 8*y^2])/99234 - 
         (154037419*Log[8 - eta^2 - 4*eta*y - 8*y^2])/3770892 + 
         (33427229*Log[2 - eta*y - 2*y^2])/418988) + Log[4 + eta + 4*y]*
        ((108229746943*Log[8 - eta^2 - 6*eta*y - 8*y^2])/28281690 - 
         (5965739417*Log[8 - eta^2 - 4*eta*y - 8*y^2])/3770892 + 
         (21843102979*Log[2 - eta*y - 2*y^2])/3770892) + 
       (1263675611*PolyLog[2, -x])/628482 - (70749914*PolyLog[2, x])/942723 - 
       (3307316497*PolyLog[2, (1 + x)/2])/1488510 + 
       (816939089*PolyLog[2, -(eta/(2 - eta - 2*y))])/1885446 - 
       (231374543*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/314241 - 
       (409728533*PolyLog[2, (2 - eta - 2*y)/4])/942723 + 
       (754235567*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/5656338 + 
       (35701*PolyLog[2, (x - y)/(1 + x)])/149 - 72*PolyLog[2, -y] + 
       36*PolyLog[2, y] - 84*PolyLog[2, x*y] - 
       (278361872*PolyLog[2, (1 + y)/2])/942723 + 
       (340*PolyLog[2, (eta + 4*y)/4])/149 + 
       (499487*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/8046 + 
       (746324753*PolyLog[2, (4 + eta + 4*y)/8])/942723 - 
       (503260934*PolyLog[2, (1 - x)/(1 - x*y)])/2828169 + 
       (15025*PolyLog[2, -((x - y)/(1 - x*y))])/298 + 
       (3105*PolyLog[2, (x - y)/(1 - x*y)])/298 - 
       (1736439635*PolyLog[2, (1 - x*y)/(1 + x)])/5656338 - 
       (285187*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/4023 + (169090439*PolyLog[2, 
          ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        2828169 - (1566949441*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/1885446 - 
       (422798235*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/209494 + 
       (2501743231*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/5656338 - 
       (338927087*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/314241 + 
       (145450997*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/2828169 - 
       (447180965*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/2828169 + 
       (5893193998*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/2828169 - 
       (13445351*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/16986 + 
       (11699*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
           (8 - eta^2 - 4*eta*y - 8*y^2)^2])/1788) - 
     (6221961802*PolyLog[4, 1/2])/942723 - 
     (10107447199*PolyLog[4, (1 - x)/2])/1571205 + 
     (5180606*PolyLog[4, 1 - x])/8493 - (23200244*PolyLog[4, -x])/8493 + 
     (8228171*PolyLog[4, x])/8493 - (1378624*PolyLog[4, (-4*x)/(1 - x)^2])/
      8493 + (44326403*PolyLog[4, (-2*x)/(1 - x)])/49617 + 
     (9515930*PolyLog[4, -(x/(1 - x))])/8493 - 
     (3855563*PolyLog[4, (4*x)/(1 + x)^2])/8493 + 
     (4149415*PolyLog[4, (1 + x)^(-1)])/2831 - 
     (1818237913*PolyLog[4, -((1 - x)/(1 + x))])/523735 - 
     (97947407*PolyLog[4, (1 - x)/(1 + x)])/314241 - 
     (24889967*PolyLog[4, x/(1 + x)])/8493 + 
     (15432661*PolyLog[4, (2*x)/(1 + x)])/16539 - 
     (2687343973*PolyLog[4, (1 + x)/2])/314241 - 
     (2199863*PolyLog[4, 1 - x^2])/8493 + (21392*PolyLog[4, (-eta - 4*y)/4])/
      149 + (479099225*PolyLog[4, -(eta/(4 - eta - 4*y))])/942723 - 
     (9632887348*PolyLog[4, eta/(4 - eta - 4*y)])/4713615 + 
     (634214591*PolyLog[4, (4 - eta - 4*y)/8])/1885446 - 
     (364515881*PolyLog[4, -((eta*(4 - eta - 4*y))/(2 - eta - 2*y)^2)])/
      3770892 + (1023158230*PolyLog[4, -(eta/(2 - eta - 2*y))])/942723 - 
     (6949810168*PolyLog[4, -1/2*eta/(2 - eta - 2*y)])/4713615 + 
     (491364196*PolyLog[4, (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/314241 - 
     (1947582595*PolyLog[4, (2 - eta - 2*y)/4])/942723 - 
     (33157000*PolyLog[4, (2 - eta - 2*y)/(4 - eta - 4*y)])/942723 - 
     (798319939*PolyLog[4, (eta*(4 - eta - 4*y))/(4*(1 - y)^2)])/3770892 + 
     (67659383*PolyLog[4, eta/(4*(1 - y))])/942723 + 
     (698628316*PolyLog[4, eta/(2*(1 - y))])/314241 + 
     (49463545*PolyLog[4, (1 - y)/2])/104747 + 
     (17538*PolyLog[4, -((x*(1 - y))/(1 - x))])/19 + 
     (141016652*PolyLog[4, (2*(1 - y))/(4 - eta - 4*y)])/942723 - 
     (683964757*PolyLog[4, (4*(1 - y))/(4 - eta - 4*y)])/942723 + 
     (8847095*PolyLog[4, (-2*(1 - y))/(2 - eta - 2*y)])/8493 - 
     (5724289*PolyLog[4, (2*(1 - y))/(2 - eta - 2*y)])/8493 + 
     (8328451*PolyLog[4, (8*(2 - eta - 2*y)*(1 - y))/(4 - eta - 4*y)^2])/
      50958 + (28162007*PolyLog[4, ((2 - eta - 2*y)*(1 - y))/
         (4 - eta - 4*y)])/628482 + (41471*PolyLog[4, -((x - y)/(1 - x))])/
      447 - (57445*PolyLog[4, (x - y)/(1 + x)])/447 - 
     (27929*PolyLog[4, -((x*(x - y))/(1 - x^2))])/447 + 
     (41471*PolyLog[4, (x - y)/(1 - y)])/447 - 
     (79913*PolyLog[4, (x - y)/((1 + x)*(1 - y))])/447 + 
     (74930*PolyLog[4, (2*(x - y))/((1 + x)*(1 - y))])/447 + 
     24*PolyLog[4, -y] + 48*PolyLog[4, y] + 424*PolyLog[4, x*y] - 
     6*PolyLog[4, (-4*y)/(1 - y)^2] + 144*PolyLog[4, (-2*y)/(1 - y)] - 
     144*PolyLog[4, -(y/(1 - y))] - 48*PolyLog[4, -(((1 - x)*y)/(1 - y))] + 
     6*PolyLog[4, (4*y)/(1 + y)^2] - 
     (1923381028*PolyLog[4, -1/2*eta/(1 + y)])/942723 + 
     (962427244*PolyLog[4, -1/4*eta/(1 + y)])/314241 - 
     (1262663627*PolyLog[4, (-2*eta)/((4 - eta - 4*y)*(1 + y))])/942723 - 
     (16945382*PolyLog[4, (-2*eta)/((2 - eta - 2*y)*(1 + y))])/8493 + 
     (122509643*PolyLog[4, -(eta/((2 - eta - 2*y)*(1 + y)))])/104747 - 
     (11414*PolyLog[4, -1/2*(eta*(2 - eta - 2*y))/((4 - eta - 4*y)*(1 + y))])/
      19 + (221569235*PolyLog[4, -((1 - y)/(1 + y))])/314241 + 
     (224972299*PolyLog[4, -((eta*(1 - y))/((4 - eta - 4*y)*(1 + y)))])/
      942723 - (8378*PolyLog[4, -((x - y)/(1 + y))])/447 + 
     (58838*PolyLog[4, (-2*(x - y))/((1 - x)*(1 + y))])/447 - 
     (37592*PolyLog[4, -((x - y)/((1 - x)*(1 + y)))])/149 + 
     240*PolyLog[4, y/(1 + y)] - 384*PolyLog[4, ((1 + x)*y)/(1 + y)] + 
     (367720532*PolyLog[4, (1 + y)/2])/942723 + 
     (207830*PolyLog[4, (x*(1 + y))/(1 + x)])/8493 - 
     (11698*PolyLog[4, -(((1 - x)*(1 + y))/((1 + x)*(1 - y)))])/19 - 
     (1377855275*PolyLog[4, eta/(2*(2 + eta + 2*y))])/942723 - 
     (100168400*PolyLog[4, eta/(2 + eta + 2*y)])/49617 + 
     (281815393*PolyLog[4, (eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
          (2 + eta + 2*y))])/942723 + 
     (167887477*PolyLog[4, eta/((1 - y)*(2 + eta + 2*y))])/49617 - 
     (4013966*PolyLog[4, (2*eta)/((1 - y)*(2 + eta + 2*y))])/8493 - 
     (14161205*PolyLog[4, -(eta^2/((4 - eta - 4*y)*(1 + y)*
           (2 + eta + 2*y)))])/1885446 - 
     (4379*PolyLog[4, -((eta^2*(2 - eta - 2*y)*(1 - y))/((4 - eta - 4*y)^2*
           (1 + y)*(2 + eta + 2*y)))])/114 + 
     (2242711004*PolyLog[4, (2 + eta + 2*y)/4])/942723 + 
     (2071846429*PolyLog[4, -((2 + eta + 2*y)/(2 - eta - 2*y))])/942723 - 
     (29387750*PolyLog[4, -1/2*(2 + eta + 2*y)/(1 + y)])/25479 - 
     (2839348*PolyLog[4, (2 + eta + 2*y)/(2*(1 + y))])/2831 - 
     (50518319*PolyLog[4, -(((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
           (1 + y)))])/25479 + 
     (730256*PolyLog[4, ((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*(1 + y))])/
      2831 + (46081*PolyLog[4, (eta + 4*y)/4])/447 + 
     (37265*PolyLog[4, (-16*(eta + 4*y))/(4 - eta - 4*y)^2])/596 - 
     (215246*PolyLog[4, (-2*(eta + 4*y))/(4 - eta - 4*y)])/447 + 
     (173665*PolyLog[4, -((eta + 4*y)/(4 - eta - 4*y))])/447 + 
     (55832*PolyLog[4, -((eta + 4*y)/(2 - eta - 2*y))])/447 - 
     (8260*PolyLog[4, -1/2*((2 - eta - 2*y)*(eta + 4*y))/(4 - eta - 4*y)])/
      149 + (24764*PolyLog[4, -1/2*(eta + 4*y)/(1 - y)])/447 - 
     (15362*PolyLog[4, (-2*(eta + 4*y))/((2 - eta - 2*y)*(1 - y))])/447 + 
     (56*PolyLog[4, -1/4*((4 - eta - 4*y)*(eta + 4*y))/((2 - eta - 2*y)*
           (1 - y))])/3 - 
     (19534*PolyLog[4, -1/8*((2 - eta - 2*y)*(eta + 4*y))/(1 - y)])/447 + 
     (20492*PolyLog[4, -1/2*((1 - y)*(eta + 4*y))/(2 - eta - 2*y)])/447 + 
     (7648*PolyLog[4, (eta + 4*y)/(2*(1 + y))])/149 - 
     (61738*PolyLog[4, (eta*(eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))])/447 + 
     (20552*PolyLog[4, ((1 - y)*(eta + 4*y))/((4 - eta - 4*y)*(1 + y))])/
      447 + (25000*PolyLog[4, (eta + 4*y)/(2 + eta + 2*y)])/447 + 
     (6080*PolyLog[4, -((eta*(eta + 4*y))/((4 - eta - 4*y)*
           (2 + eta + 2*y)))])/149 - 
     (10610*PolyLog[4, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
           (2 + eta + 2*y)))])/447 + 
     4*PolyLog[4, -1/2*(eta*(eta + 4*y))/((2 - eta - 2*y)*(2 + eta + 2*y))] - 
     (478*PolyLog[4, -((eta*(2 - eta - 2*y)*(eta + 4*y))/((4 - eta - 4*y)^2*
           (2 + eta + 2*y)))])/447 - 
     24*PolyLog[4, ((2 - eta - 2*y)*(eta + 4*y))/((4 - eta - 4*y)*
         (2 + eta + 2*y))] - 
     (11308*PolyLog[4, (2*(eta + 4*y))/((1 + y)*(2 + eta + 2*y))])/447 - 
     (50*PolyLog[4, (2*eta^2*(eta + 4*y))/((4 - eta - 4*y)^2*(1 + y)*
          (2 + eta + 2*y))])/3 + 
     (56*PolyLog[4, (eta^2*(eta + 4*y))/(4*(4 - eta - 4*y)*(1 + y)*
          (2 + eta + 2*y))])/3 - 
     (11308*PolyLog[4, ((1 + y)*(eta + 4*y))/(2*(2 + eta + 2*y))])/447 + 
     (1270*PolyLog[4, ((2 + eta + 2*y)*(eta + 4*y))/(8*(1 + y))])/447 + 
     (1026167*PolyLog[4, (8*(1 + y)*(2 + eta + 2*y))/(4 + eta + 4*y)^2])/
      25479 + (9947*PolyLog[4, -((eta^2*(1 + y)*(2 + eta + 2*y))/
          ((2 - eta - 2*y)*(1 - y)*(4 + eta + 4*y)^2))])/114 + 
     (95359*PolyLog[4, (16*(eta + 4*y))/(4 + eta + 4*y)^2])/1788 - 
     26*PolyLog[4, (-2*eta^2*(eta + 4*y))/((2 - eta - 2*y)*(1 - y)*
         (4 + eta + 4*y)^2)] - 
     (717686*PolyLog[4, -((eta*(2 + eta + 2*y)*(eta + 4*y))/
          ((2 - eta - 2*y)*(4 + eta + 4*y)^2))])/4023 - 
     (197622552*PolyLog[4, -(eta/(4 + eta + 4*y))])/104747 + 
     (416731901*PolyLog[4, eta/(4 + eta + 4*y)])/104747 + 
     (146474891*PolyLog[4, -(eta^2/((4 - eta - 4*y)*(4 + eta + 4*y)))])/
      209494 + (25198*PolyLog[4, eta^2/((4 - eta - 4*y)*(4 + eta + 4*y))])/
      57 - (2577378619*PolyLog[4, (2*eta)/((1 - y)*(4 + eta + 4*y))])/
      942723 + (100971295*PolyLog[4, -(eta^2/((2 - eta - 2*y)*(1 - y)*
           (4 + eta + 4*y)))])/209494 + 
     (305549474*PolyLog[4, (2*(1 + y))/(4 + eta + 4*y)])/104747 - 
     (863572531*PolyLog[4, (eta*(1 + y))/((1 - y)*(4 + eta + 4*y))])/942723 + 
     (135526505*PolyLog[4, -(((4 - eta - 4*y)*(1 + y)^2)/
          ((1 - y)^2*(4 + eta + 4*y)))])/1256964 + 
     (2685032318*PolyLog[4, (2 + eta + 2*y)/(4 + eta + 4*y)])/942723 + 
     (950750359*PolyLog[4, (2*(2 + eta + 2*y))/(4 + eta + 4*y)])/942723 - 
     (2894643037*PolyLog[4, -((eta*(2 + eta + 2*y))/((2 - eta - 2*y)*
           (4 + eta + 4*y)))])/1571205 - 
     (17644*PolyLog[4, (eta*(2 + eta + 2*y))/(2*(1 - y)*(4 + eta + 4*y))])/
      19 + (1139562269*PolyLog[4, ((1 + y)*(2 + eta + 2*y))/(4 + eta + 4*y)])/
      1885446 - (441147319*PolyLog[4, -(((4 - eta - 4*y)*(2 + eta + 2*y)^2)/
          ((2 - eta - 2*y)^2*(4 + eta + 4*y)))])/1256964 + 
     (67724*PolyLog[4, (eta + 4*y)/(4 + eta + 4*y)])/149 - 
     (182374*PolyLog[4, (2*(eta + 4*y))/(4 + eta + 4*y)])/447 - 
     (7733*PolyLog[4, (eta*(eta + 4*y))/((4 - eta - 4*y)*(4 + eta + 4*y))])/
      447 - (48950*PolyLog[4, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
           (4 + eta + 4*y)))])/447 + 
     (116*PolyLog[4, (eta*(eta + 4*y))/(2*(1 - y)*(4 + eta + 4*y))])/3 + 
     (56*PolyLog[4, -1/4*(eta^2*(eta + 4*y))/((2 - eta - 2*y)*(1 - y)*
           (4 + eta + 4*y))])/3 - 
     (16*PolyLog[4, -(((1 + y)*(eta + 4*y))/((1 - y)*(4 + eta + 4*y)))])/3 - 
     (15332*PolyLog[4, ((2 + eta + 2*y)*(eta + 4*y))/(2*(4 + eta + 4*y))])/
      149 - (40240*PolyLog[4, -(((2 + eta + 2*y)*(eta + 4*y))/
          ((2 - eta - 2*y)*(4 + eta + 4*y)))])/447 - 
     (23383*PolyLog[4, -((eta + 4*y)^2/((4 - eta - 4*y)*(4 + eta + 4*y)))])/
      596 + (42931205*PolyLog[4, (4 + eta + 4*y)/8])/628482 - 
     (39744931*PolyLog[4, -((4 + eta + 4*y)/(4 - eta - 4*y))])/209494 - 
     (48575*PolyLog[4, ((4 - eta - 4*y)*(4 + eta + 4*y))/16])/1788 + 
     (1438225613*PolyLog[4, -1/4*(eta*(4 + eta + 4*y))/(1 + y)^2])/3770892 - 
     (2343581843*PolyLog[4, (4 + eta + 4*y)/(4*(1 + y))])/942723 + 
     (2423334373*PolyLog[4, ((1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*
          (1 + y))])/942723 + 
     (433068751*PolyLog[4, (eta*(4 + eta + 4*y))/(2 + eta + 2*y)^2])/
      1256964 + (56*PolyLog[4, ((eta + 4*y)*(4 + eta + 4*y))/
         (4*(1 + y)*(2 + eta + 2*y))])/3 - 
     (2370561*PolyLog[4, (1 - x)/(1 - x*y)])/2831 + 
     (10874405*PolyLog[4, (x*(1 - y))/(1 - x*y)])/8493 + 
     (3426280*PolyLog[4, ((1 + x)*(1 - y))/(2*(1 - x*y))])/8493 - 
     (4900*PolyLog[4, -((x - y)/(1 - x*y))])/447 - 
     54*PolyLog[4, (x - y)/(1 - x*y)] - 
     (42746*PolyLog[4, (x*(x - y))/(1 - x*y)])/447 + 
     240*PolyLog[4, ((1 - x)*y)/(1 - x*y)] + 
     96*PolyLog[4, -((x*y)/(1 - x*y))] - 
     48*PolyLog[4, -(((1 + x)*y)/(1 - x*y))] - 
     (3934734*PolyLog[4, ((1 - x)*(1 + y))/(2*(1 - x*y))])/2831 + 
     (6364150*PolyLog[4, -((x*(1 + y))/(1 - x*y))])/8493 - 
     (86762*PolyLog[4, (1 - x*y)/(1 + x)])/149 - 
     (6349*PolyLog[4, (4*(x - y)*(1 - x*y))/((1 + x)^2*(1 - y)^2)])/447 - 
     (2326*PolyLog[4, (-4*(x - y)*(1 - x*y))/((1 - x)^2*(1 + y)^2)])/447 - 
     (188696*PolyLog[4, (eta*(2 - eta - 2*y))/((1 - y)*(8 - eta^2 - 6*eta*y - 
           8*y^2))])/447 - 
     (710026771*PolyLog[4, ((2 - eta - 2*y)*(2 + eta + 2*y))/
         (8 - eta^2 - 6*eta*y - 8*y^2)])/523735 + 
     (43833844*PolyLog[4, -((eta*(2 + eta + 2*y))/
          ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2)))])/8493 - 
     (121673*PolyLog[4, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
           8*y^2)])/2682 - (41216*PolyLog[4, ((2 - eta - 2*y)*(eta + 4*y))/
         (8 - eta^2 - 6*eta*y - 8*y^2)])/447 - 
     (56497*PolyLog[4, -(((2 + eta + 2*y)*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
           8*y^2))])/447 - 
     (217226*PolyLog[4, (eta*(2 + eta + 2*y)*(eta + 4*y))/
         (4*(1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/1341 - 
     (6744*PolyLog[4, (eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
         ((4 - eta - 4*y)*(2 + eta + 2*y)^2)])/149 + 
     (2129920894*PolyLog[4, -((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
          ((2 - eta - 2*y)^2*(4 + eta + 4*y)))])/4713615 + 
     (6508*PolyLog[4, -((eta^2*(4 - eta - 4*y)*(4 + eta + 4*y))/
          (8 - eta^2 - 4*eta*y - 8*y^2)^2)])/57 - 
     (49664*PolyLog[4, -(eta^2/(8 - eta^2 - 4*eta*y - 8*y^2))])/57 + 
     (15176*PolyLog[4, -1/2*eta^2/(8 - eta^2 - 4*eta*y - 8*y^2)])/57 - 
     (6464*PolyLog[4, (eta*(2 - eta - 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
      57 - (1223*PolyLog[4, (eta*(4 - eta - 4*y)*(1 + y))/
         ((1 - y)*(8 - eta^2 - 4*eta*y - 8*y^2))])/19 - 
     (8862*PolyLog[4, -((eta*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2))])/19 + 
     (10727*PolyLog[4, -((eta*(4 - eta - 4*y)*(2 + eta + 2*y))/
          ((2 - eta - 2*y)*(8 - eta^2 - 4*eta*y - 8*y^2)))])/57 + 
     (36601*PolyLog[4, ((2 - eta - 2*y)*(2 + eta + 2*y))/
         (8 - eta^2 - 4*eta*y - 8*y^2)])/57 - 
     (40*PolyLog[4, -((eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2))])/3 - 
     (40*PolyLog[4, (eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/3 + 
     (28*PolyLog[4, (eta^2*(eta + 4*y))/((4 - eta - 4*y)*
          (8 - eta^2 - 4*eta*y - 8*y^2))])/3 + 
     (28*PolyLog[4, ((4 - eta - 4*y)*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 
          8*y^2)])/3 + 
     (28*PolyLog[4, -((eta^2*(eta + 4*y))/((4 + eta + 4*y)*
           (8 - eta^2 - 4*eta*y - 8*y^2)))])/3 + 
     864*PolyLog[4, (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
         8*y^2)] - (2765*PolyLog[4, -((eta*(1 - y)*(4 + eta + 4*y))/
          ((1 + y)*(8 - eta^2 - 4*eta*y - 8*y^2)))])/57 - 
     (637*PolyLog[4, (eta*(2 - eta - 2*y)*(4 + eta + 4*y))/
         ((2 + eta + 2*y)*(8 - eta^2 - 4*eta*y - 8*y^2))])/57 + 
     (28*PolyLog[4, -(((eta + 4*y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2))])/3 - (22318*PolyLog[4, (8 - eta^2 - 4*eta*y - 8*y^2)/
         (2*(4 - eta - 4*y)*(1 + y))])/57 + 
     (26*PolyLog[4, ((eta + 4*y)*(8 - eta^2 - 4*eta*y - 8*y^2))/
         (4*(4 - eta - 4*y)*(1 + y)^2)])/3 + 
     (21568*PolyLog[4, (8 - eta^2 - 4*eta*y - 8*y^2)/((4 - eta - 4*y)*
          (4 + eta + 4*y))])/57 - 
     (15176*PolyLog[4, (2*(8 - eta^2 - 4*eta*y - 8*y^2))/
         ((4 - eta - 4*y)*(4 + eta + 4*y))])/57 + 
     (26*PolyLog[4, -(((eta + 4*y)*(8 - eta^2 - 4*eta*y - 8*y^2))/
          ((2 - eta - 2*y)^2*(4 + eta + 4*y)))])/3 + 
     (2258*PolyLog[4, (eta^2*(4 - eta - 4*y)*(4 + eta + 4*y))/
         (16*(2 - eta*y - 2*y^2)^2)])/19 + 
     (34529595*PolyLog[4, -(eta/(2 - eta*y - 2*y^2))])/104747 - 
     (812209135*PolyLog[4, eta/(2 - eta*y - 2*y^2)])/314241 + 
     (616227841*PolyLog[4, eta^2/(8*(2 - eta*y - 2*y^2))])/1885446 - 
     (17264*PolyLog[4, eta^2/(4*(2 - eta*y - 2*y^2))])/19 - 
     (669025229*PolyLog[4, eta^2/((4 - eta - 4*y)*(2 - eta*y - 2*y^2))])/
      1885446 + (187653265*PolyLog[4, -1/4*(eta*(2 - eta - 2*y))/
          (2 - eta*y - 2*y^2)])/314241 + 
     (6233312*PolyLog[4, -((eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
           (2 - eta*y - 2*y^2)))])/8493 + 
     (245640823*PolyLog[4, (eta*(1 - y))/(2*(2 - eta*y - 2*y^2))])/942723 + 
     (745817357*PolyLog[4, -1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2)])/942723 + 
     (15893*PolyLog[4, -1/2*(eta*(4 - eta - 4*y)*(1 + y))/
          ((2 - eta - 2*y)*(2 - eta*y - 2*y^2))])/57 + 
     (287677009*PolyLog[4, ((2 - eta - 2*y)*(1 + y))/
         (2*(2 - eta*y - 2*y^2))])/25479 - 
     (313982545*PolyLog[4, ((4 - eta - 4*y)*(1 + y)^2)/
         (4*(2 - eta*y - 2*y^2))])/1256964 - 
     (1105988740*PolyLog[4, (eta*(2 + eta + 2*y))/(4*(2 - eta*y - 2*y^2))])/
      942723 + (392019572*PolyLog[4, ((4 - eta - 4*y)*(2 + eta + 2*y))/
         (4*(2 - eta*y - 2*y^2))])/314241 + 
     (6643*PolyLog[4, (eta*(4 - eta - 4*y)*(2 + eta + 2*y))/
         (8*(1 - y)*(2 - eta*y - 2*y^2))])/57 - 
     (62167241*PolyLog[4, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))])/
      25479 - (2425620403*PolyLog[4, ((1 - y)*(2 + eta + 2*y))/
         (2 - eta*y - 2*y^2)])/942723 - 
     (352932421*PolyLog[4, ((4 - eta - 4*y)*(2 + eta + 2*y)^2)/
         (16*(2 - eta*y - 2*y^2))])/1256964 - 
     (40698973*PolyLog[4, eta^2/((4 + eta + 4*y)*(2 - eta*y - 2*y^2))])/
      628482 + (57287468*PolyLog[4, (eta*(2 + eta + 2*y))/
         ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))])/8493 - 
     (600626503*PolyLog[4, ((4 - eta - 4*y)*(1 + y)*(2 + eta + 2*y))/
         ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))])/1885446 - 
     (865022141*PolyLog[4, ((4 - eta - 4*y)*(2 + eta + 2*y)^2)/
         (2*(4 + eta + 4*y)*(2 - eta*y - 2*y^2))])/1885446 - 
     (16809953*PolyLog[4, ((4 - eta - 4*y)*(4 + eta + 4*y))/
         (8*(2 - eta*y - 2*y^2))])/49617 + 
     (423238283*PolyLog[4, ((2 - eta - 2*y)^2*(4 + eta + 4*y))/
         (16*(2 - eta*y - 2*y^2))])/1256964 + 
     (722924875*PolyLog[4, ((1 - y)*(4 + eta + 4*y))/
         (2*(2 - eta*y - 2*y^2))])/942723 - 
     (299561981*PolyLog[4, ((2 - eta - 2*y)*(1 - y)*(4 + eta + 4*y))/
         ((4 - eta - 4*y)*(2 - eta*y - 2*y^2))])/628482 - 
     (28144007*PolyLog[4, ((1 - y)^2*(4 + eta + 4*y))/
         (4*(2 - eta*y - 2*y^2))])/418988 - 
     (567*PolyLog[4, -1/8*(eta*(2 - eta - 2*y)*(4 + eta + 4*y))/
          ((1 + y)*(2 - eta*y - 2*y^2))])/19 - 
     (7931*PolyLog[4, (eta*(1 - y)*(4 + eta + 4*y))/(2*(2 + eta + 2*y)*
          (2 - eta*y - 2*y^2))])/57 + 
     (1011518194*PolyLog[4, (eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
         (2*(4 - eta - 4*y)*(2 - eta*y - 2*y^2))])/4713615 + 
     (188696*PolyLog[4, ((1 - y)*(8 - eta^2 - 6*eta*y - 8*y^2))/
         ((4 - eta - 4*y)*(2 - eta*y - 2*y^2))])/447 - 
     (6744*PolyLog[4, -1/2*(eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
          ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))])/149 - 
     (6193*PolyLog[4, (eta^2*(2 - eta - 2*y)*(1 - y))/
         (2*(8 - eta^2 - 4*eta*y - 8*y^2)*(2 - eta*y - 2*y^2))])/114 - 
     (2287*PolyLog[4, (eta^2*(1 + y)*(2 + eta + 2*y))/
         (2*(8 - eta^2 - 4*eta*y - 8*y^2)*(2 - eta*y - 2*y^2))])/114 + 
     (14947*PolyLog[4, ((4 - eta - 4*y)^2*(1 + y)*(2 + eta + 2*y))/
         (2*(8 - eta^2 - 4*eta*y - 8*y^2)*(2 - eta*y - 2*y^2))])/114 - 
     (6605*PolyLog[4, ((2 - eta - 2*y)*(1 - y)*(4 + eta + 4*y)^2)/
         (2*(8 - eta^2 - 4*eta*y - 8*y^2)*(2 - eta*y - 2*y^2))])/114 - 
     (48350*PolyLog[4, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
          (2 - eta*y - 2*y^2)])/57 + 
     (33038*PolyLog[4, (8 - eta^2 - 4*eta*y - 8*y^2)/
         (4*(2 - eta*y - 2*y^2))])/57 - 
     (1907*PolyLog[4, ((1 - y)*(8 - eta^2 - 4*eta*y - 8*y^2))/
         (2*(2 - eta - 2*y)*(2 - eta*y - 2*y^2))])/57 - 
     (160*PolyLog[4, ((2 + eta + 2*y)*(8 - eta^2 - 4*eta*y - 8*y^2))/
         (8*(1 + y)*(2 - eta*y - 2*y^2))])/57 - 
     (547130963*PolyLog[4, (2 - eta*y - 2*y^2)/(4 - eta - 4*y)])/1885446 - 
     (10504637*PolyLog[4, -((2 - eta*y - 2*y^2)/((2 - eta - 2*y)*(1 - y)))])/
      209494 + (2944396*PolyLog[4, (-4*eta*(2 - eta*y - 2*y^2))/
         ((2 - eta - 2*y)^2*(1 + y)^2)])/8493 + 
     (50663935*PolyLog[4, (2*(2 - eta*y - 2*y^2))/((4 - eta - 4*y)*(1 + y))])/
      942723 + (3693999827*PolyLog[4, (2 - eta*y - 2*y^2)/
         ((2 - eta - 2*y)*(1 + y))])/942723 + 
     (235049841*PolyLog[4, (-2*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
          (2 + eta + 2*y))])/523735 - 
     (496878929*PolyLog[4, -((2 - eta*y - 2*y^2)/((1 + y)*(2 + eta + 2*y)))])/
      1885446 + (602362027*PolyLog[4, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)])/
      1885446 + (53860*PolyLog[4, (4*(2 - eta*y - 2*y^2))/
         ((4 - eta - 4*y)*(4 + eta + 4*y))])/57 + 
     (2160569257*PolyLog[4, (2*(4 - eta - 4*y)*(2 - eta*y - 2*y^2))/
         ((2 - eta - 2*y)^2*(4 + eta + 4*y))])/9427230 + 
     (1569428572*PolyLog[4, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
          (4 + eta + 4*y))])/942723 + 
     (14072487424*PolyLog[4, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
          8*y^2)])/4713615 - 
     (81944002*PolyLog[4, ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/
         ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/8493 - 
     (281*PolyLog[4, (8*(1 - y)*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
          (8 - eta^2 - 4*eta*y - 8*y^2))])/19 + 
     (3962*PolyLog[4, (2*(2 + eta + 2*y)*(2 - eta*y - 2*y^2))/
         ((1 + y)*(8 - eta^2 - 4*eta*y - 8*y^2))])/19 + 
     (8057*PolyLog[4, -((x - y)^2/((1 - x^2)*(1 - y^2)))])/298 + 
     30*PolyLog[4, -(y^2/(1 - y^2))] - 
     (2336286799*PolyLog[4, -(eta^2/((2 - eta - 2*y)*(2 + eta + 2*y)*
           (1 - y^2)))])/3770892 + 
     4*PolyLog[4, (eta*(eta + 4*y))/(8*(1 - y^2))] - 
     4*PolyLog[4, (eta*(eta + 4*y))/(4*(1 - y^2))] - 
     (9*PolyLog[4, -1/16*(eta^2*(eta + 4*y)^2)/((2 - eta - 2*y)*
           (2 + eta + 2*y)*(1 - y^2))])/2 + 18*PolyLog[4, 1 - y^2] - 
     (16369*PolyLog[4, (-4*(1 - y^2))/((2 - eta - 2*y)*(2 + eta + 2*y))])/
      19 - (7483*PolyLog[4, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/894 - 
     (7*PolyLog[4, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
         (8 - eta^2 - 4*eta*y - 8*y^2)^2])/6 - 
     (59423*PolyLog[4, (4*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)])/57 + 
     (1761912859*PolyLog[4, ((2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
         (2 - eta*y - 2*y^2)^2])/3770892 + Log[4 - eta - 4*y]*
      ((-4744983436*Log[2 - eta - 2*y]^3)/1571205 + (2796044383*Log[1 - y]^3)/
        11312676 - (40*Log[y^2]*Log[1 + y]^2)/3 - (13149475709*Log[1 + y]^3)/
        2513928 + (174209839*Log[2 + eta + 2*y]^3)/2828169 + 
       (38237357941*Log[4 + eta + 4*y]^3)/113126760 - 
       (293954222833*Log[8 - eta^2 - 6*eta*y - 8*y^2]^3)/56563380 - 
       (12877871*Log[8 - eta^2 - 4*eta*y - 8*y^2]^3)/50958 + 
       Log[4 + eta + 4*y]^2*((-88126388023*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
          56563380 + (3275420129*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2828169 - 
         (29057780368*Log[2 - eta*y - 2*y^2])/14140845) + 
       Log[1 - y]^2*((-40*Log[y^2])/3 + (997114309*Log[1 + y])/628482 + 
         (15288971*Log[2 + eta + 2*y])/33972 + (298152511*Log[4 + eta + 4*y])/
          1256964 - 76*Log[8 - eta^2 - 6*eta*y - 8*y^2] - 
         (12422635*Log[8 - eta^2 - 4*eta*y - 8*y^2])/16986 - 
         (223247681*Log[2 - eta*y - 2*y^2])/1885446) + 
       Log[2 - eta - 2*y]^2*((416616557*Log[1 - y])/314241 - 
         (52450725809*Log[1 + y])/11312676 - 
         (190972653229*Log[2 + eta + 2*y])/56563380 - 
         (16792531529*Log[4 + eta + 4*y])/11312676 + 
         (257307698509*Log[8 - eta^2 - 6*eta*y - 8*y^2])/56563380 + 
         (3985120213*Log[8 - eta^2 - 4*eta*y - 8*y^2])/1885446 - 
         (159309077*Log[2 - eta*y - 2*y^2])/11312676) + 
       Log[2 + eta + 2*y]^2*((510937*Log[4 + eta + 4*y])/1788 + 
         (5935099*Log[8 - eta^2 - 6*eta*y - 8*y^2])/8493 + 
         (16517*Log[8 - eta^2 - 4*eta*y - 8*y^2])/894 - 
         (16*Log[2 - eta*y - 2*y^2])/3) - 
       (41303*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2*Log[2 - eta*y - 2*y^2])/
        114 - (6590931359*Log[2 - eta*y - 2*y^2]^3)/18854460 + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]^2*
        ((15435756053*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11312676 + 
         (9404719036*Log[2 - eta*y - 2*y^2])/2828169) + 
       Log[1 + y]^2*((22792572629*Log[2 + eta + 2*y])/7541784 + 
         (38242852711*Log[4 + eta + 4*y])/3770892 - 
         (107614202*Log[8 - eta^2 - 6*eta*y - 8*y^2])/8493 - 
         (6965117761*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2828169 + 
         (172023384553*Log[2 - eta*y - 2*y^2])/11312676) + 
       Log[2 - eta*y - 2*y^2]*((-318101953721*Pi^2)/169690140 - 
         (7093241188*PolyLog[2, -x])/942723 + (3834985594*PolyLog[2, x])/
          942723 - (23900068448*PolyLog[2, (1 + x)/2])/2828169 - 
         (188479234*PolyLog[2, -(eta/(2 - eta - 2*y))])/314241 - 
         (4066614055*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/942723 + 
         (1508607685*PolyLog[2, (2 - eta - 2*y)/4])/314241 - 
         (6184064944*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/2828169 + 
         (1304*PolyLog[2, (x - y)/(1 + x)])/447 + 
         (94506064*PolyLog[2, (1 + y)/2])/49617 + 
         (28520*PolyLog[2, (eta + 4*y)/4])/447 + 
         (464498*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/4023 + (2827675534*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 - (8774900764*PolyLog[2, (1 - x)/(1 - x*y)])/2828169 + 
         (2*PolyLog[2, -((x - y)/(1 - x*y))])/3 - 
         6*PolyLog[2, (x - y)/(1 - x*y)] + 
         (987535774*PolyLog[2, (1 - x*y)/(1 + x)])/148851 - 
         (82274*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/4023 + (7834162444*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          2828169 + (3245507428*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/942723 - 
         (416142814*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/314241 + 
         (19128290737*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 + 
         (293941442*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 + 
         (19840166308*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/2828169 - 
         (18730531720*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/2828169 - 
         (14055375061*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/2828169 + 
         (28257430*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/8493) + Log[8 - eta^2 - 4*eta*y - 8*y^2]*
        ((-6395476195*Pi^2)/16969014 - (10060638097*Log[2 - eta*y - 2*y^2]^2)/
          5656338 + (3710970311*PolyLog[2, -x])/628482 - 
         (802310551*PolyLog[2, x])/314241 + 
         (19404515228*PolyLog[2, (1 + x)/2])/2828169 + 
         (1201422047*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 + 
         (118402852*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/314241 - 
         (1714894105*PolyLog[2, (2 - eta - 2*y)/4])/942723 + 
         (11944993351*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/2828169 + 
         (16751*PolyLog[2, (x - y)/(1 + x)])/447 - 16*PolyLog[2, y] + 
         16*PolyLog[2, x*y] - (1332913771*PolyLog[2, (1 + y)/2])/942723 + 
         (3200*PolyLog[2, (eta + 4*y)/4])/447 - 
         (570500*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/4023 - (68659094*PolyLog[2, (4 + eta + 4*y)/8])/
          104747 + (11076335239*PolyLog[2, (1 - x)/(1 - x*y)])/2828169 - 
         (14613*PolyLog[2, -((x - y)/(1 - x*y))])/149 - 
         (1093*PolyLog[2, (x - y)/(1 - x*y)])/447 - 
         (13375817194*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 + 
         (453038*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/4023 - (10198044076*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          2828169 - (132715315*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/104747 - 
         (47796377*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/104747 - 
         (14086372102*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 - 
         (723515774*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 - 
         (13669163221*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/2828169 + 
         (12746009965*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/2828169 + 
         (14575876363*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/2828169 - 
         (28552576*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/8493 - (2304*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          149) + Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        ((6991535173*Pi^2)/3572424 - (112759*Log[8 - eta^2 - 4*eta*y - 8*y^2]^
            2)/447 - (14166*Log[8 - eta^2 - 4*eta*y - 8*y^2]*
           Log[2 - eta*y - 2*y^2])/149 + (168654266*Log[2 - eta*y - 2*y^2]^2)/
          1571205 + (7007015407*PolyLog[2, -x])/1885446 - 
         (8252763745*PolyLog[2, x])/1885446 + 
         (7492052017*PolyLog[2, (1 + x)/2])/5656338 + 
         (30186044*PolyLog[2, -(eta/(2 - eta - 2*y))])/8493 + 
         (8543190223*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/9427230 - 
         (7669934047*PolyLog[2, (2 - eta - 2*y)/4])/1885446 + 
         (63829834*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/25479 + 
         (9884*PolyLog[2, (x - y)/(1 + x)])/149 - 96*PolyLog[2, -y] - 
         160*PolyLog[2, y] - (9440683*PolyLog[2, (1 + y)/2])/2831 + 
         20*PolyLog[2, (eta + 4*y)/4] + 
         (543032*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/4023 - (1296337135*PolyLog[2, (4 + eta + 4*y)/8])/
          1885446 - (6267998*PolyLog[2, (1 - x)/(1 - x*y)])/25479 - 
         (128*PolyLog[2, -((x - y)/(1 - x*y))])/3 - 
         (11048*PolyLog[2, (x - y)/(1 - x*y)])/149 - 
         (76994818*PolyLog[2, (1 - x*y)/(1 + x)])/25479 - 
         (24619*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/447 + (4977062*PolyLog[2, ((2 - eta - 2*y)*
              (2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/25479 - 
         (28709896*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/8493 + 
         (635668*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/8493 - 
         (82186834*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/25479 + 
         (6368056*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/8493 - 
         (81458374*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/25479 + 
         (80575102*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/25479 + 
         (17070318677*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/4713615 - 
         (1751870257*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/1571205 - 
         (34*PolyLog[2, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/3 - 
         (34*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3) + 
       Log[1 + y]*((2544312157*Pi^2)/7541784 - 
         (56679803*Log[2 + eta + 2*y]^2)/942723 - 
         (130525907893*Log[4 + eta + 4*y]^2)/22625352 - 
         (22401524879*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/2828169 - 
         (2249635*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/16986 + 
         Log[4 + eta + 4*y]*((46378310920*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            2828169 + (18288181387*Log[8 - eta^2 - 4*eta*y - 8*y^2])/
            11312676 - (73884507419*Log[2 - eta*y - 2*y^2])/5656338) + 
         Log[2 + eta + 2*y]*((-611368207*Log[4 + eta + 4*y])/101916 + 
           (48846520*Log[8 - eta^2 - 6*eta*y - 8*y^2])/8493 - 
           (10759337*Log[8 - eta^2 - 4*eta*y - 8*y^2])/16986 - 
           (21067868231*Log[2 - eta*y - 2*y^2])/3770892) + 
         (1892849*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          5513 - (6814970729*Log[2 - eta*y - 2*y^2]^2)/3770892 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((355348*Log[8 - eta^2 - 4*eta*y - 8*y^2])/4023 + 
           (554729570*Log[2 - eta*y - 2*y^2])/76437) + 
         (85642733*PolyLog[2, -x])/198468 - (13689218*PolyLog[2, x])/49617 + 
         (11192914871*PolyLog[2, (1 + x)/2])/3770892 - 
         (6495163597*PolyLog[2, -(eta/(2 - eta - 2*y))])/3770892 + 
         (3147776422*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/942723 - 
         (20792207*PolyLog[2, (2 - eta - 2*y)/4])/101916 - 
         (343276409*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/198468 - 
         (43595*PolyLog[2, (x - y)/(1 + x)])/1788 + 
         (4520263861*PolyLog[2, (1 + y)/2])/3770892 - 
         (19353*PolyLog[2, (eta + 4*y)/4])/596 - 
         (8597*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/1788 - (1434286013*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 - (239053315*PolyLog[2, (1 - x)/(1 - x*y)])/3770892 - 
         (8719*PolyLog[2, -((x - y)/(1 - x*y))])/298 - 
         (8719*PolyLog[2, (x - y)/(1 - x*y)])/298 - 
         (9752545*PolyLog[2, (1 - x*y)/(1 + x)])/16539 - 
         (33577*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/596 - (1675236701*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          3770892 + (56189969*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/3770892 + 
         (510665885*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/1256964 - 
         (670737716*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/942723 + 
         (3627843917*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/3770892 - 
         (964914623*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/1256964 + 
         (258405331*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/418988 - 
         (4150163237*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/3770892 - 
         (226763*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/1788 - (38789*PolyLog[2, ((1 - x^2)*(1 - y^2))/
             (1 - x*y)^2])/3576 - 
         (5303*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/1192) + 
       Log[4 + eta + 4*y]*((-95294975269*Pi^2)/169690140 + 
         (14003451979*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/2828169 + 
         (16224647*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/16986 + 
         (3473615711*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          942723 - (7395196117*Log[2 - eta*y - 2*y^2]^2)/3770892 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((-11036426995*Log[8 - eta^2 - 4*eta*y - 8*y^2])/1885446 + 
           (5621352938*Log[2 - eta*y - 2*y^2])/4713615) - 
         (8235335341*PolyLog[2, -x])/1885446 + (940717747*PolyLog[2, x])/
          314241 - (20460519019*PolyLog[2, (1 + x)/2])/5656338 - 
         (617742901*PolyLog[2, -(eta/(2 - eta - 2*y))])/209494 - 
         (5008515169*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/4713615 + 
         (1772396077*PolyLog[2, (2 - eta - 2*y)/4])/628482 - 
         (1209193957*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/628482 - 
         (21821*PolyLog[2, (x - y)/(1 + x)])/2682 + 96*PolyLog[2, -y] + 
         24*PolyLog[2, y] - 24*PolyLog[2, x*y] + 
         (5795684807*PolyLog[2, (1 + y)/2])/1885446 + 
         (28747*PolyLog[2, (eta + 4*y)/4])/2682 - 
         (685117*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/8046 + (146002879*PolyLog[2, (4 + eta + 4*y)/8])/
          314241 - (1051787651*PolyLog[2, (1 - x)/(1 - x*y)])/1885446 + 
         (52729*PolyLog[2, -((x - y)/(1 - x*y))])/894 + 
         (89681*PolyLog[2, (x - y)/(1 - x*y)])/894 + 
         (2529379442*PolyLog[2, (1 - x*y)/(1 + x)])/942723 + 
         (60931*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/2682 + (309980423*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          1885446 + (4147817357*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/1885446 + 
         (1606373671*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/1885446 + 
         (2448408758*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/942723 - 
         (1827870347*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/1885446 + 
         (561389851*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/209494 - 
         (5095440869*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/1885446 - 
         (3071442421*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/1047470 + 
         (12301070087*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/9427230 + 
         (141743*PolyLog[2, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/2682 - 
         (23383*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/5364) + 
       Log[1 - y]*((637491605*Pi^2)/7541784 - (80*Log[y^2]*Log[1 + y])/3 + 
         (1430398615*Log[1 + y]^2)/837976 - (5365099*Log[2 + eta + 2*y]^2)/
          11324 + (491091207*Log[4 + eta + 4*y]^2)/837976 - 
         (5454953*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/22052 + 
         (5637655*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/8493 + 
         Log[1 + y]*((-10194409*Log[2 + eta + 2*y])/33972 + 
           (1664024531*Log[4 + eta + 4*y])/1256964 + 
           (6872297*Log[8 - eta^2 - 6*eta*y - 8*y^2])/8493 - 
           (234948830*Log[8 - eta^2 - 4*eta*y - 8*y^2])/942723 - 
           (25976643385*Log[2 - eta*y - 2*y^2])/3770892) + 
         Log[2 + eta + 2*y]*((369253*Log[4 + eta + 4*y])/16986 - 
           (21671*Log[8 - eta^2 - 6*eta*y - 8*y^2])/149 + 
           (24449*Log[8 - eta^2 - 4*eta*y - 8*y^2])/298 - 
           (190261756*Log[2 - eta*y - 2*y^2])/314241) + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((44788*Log[8 - eta^2 - 4*eta*y - 8*y^2])/149 - 
           (3194942*Log[2 - eta*y - 2*y^2])/8493) + 
         (937717913*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          942723 + (2178465385*Log[2 - eta*y - 2*y^2]^2)/628482 + 
         Log[4 + eta + 4*y]*((13361939*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            33078 - (12373441*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11324 + 
           (195320572*Log[2 - eta*y - 2*y^2])/314241) - 
         (24081301*PolyLog[2, -x])/66156 + (7491029*PolyLog[2, x])/16539 - 
         (9678953*PolyLog[2, (1 + x)/2])/22052 + 
         (1133612717*PolyLog[2, -(eta/(2 - eta - 2*y))])/3770892 - 
         (17705564*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/25479 + 
         (13355963*PolyLog[2, (2 - eta - 2*y)/4])/66156 + 
         (682085363*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/3770892 + 
         (32155*PolyLog[2, (x - y)/(1 + x)])/1788 - 48*PolyLog[2, -y] + 
         112*PolyLog[2, y] - 16*PolyLog[2, x*y] + 
         (374205241*PolyLog[2, (1 + y)/2])/1256964 + 
         (52519*PolyLog[2, (eta + 4*y)/4])/1788 + 
         (5113*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/1788 + 24*PolyLog[2, (4 + eta + 4*y)/8] - 
         (5973263*PolyLog[2, (1 - x)/(1 - x*y)])/33972 + 
         (39071*PolyLog[2, -((x - y)/(1 - x*y))])/894 - 
         (45229*PolyLog[2, (x - y)/(1 - x*y)])/894 + 
         (148106287*PolyLog[2, (1 - x*y)/(1 + x)])/314241 - 
         (155593*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/1788 + (5228611*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          33972 + (81493073*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/1256964 + 
         (366338671*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/1256964 + 
         (105035512*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/314241 - 
         (149089*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/1788 + 
         (144876725*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/418988 - 
         (219956459*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/418988 - 
         (134856459*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/418988 - 
         (4667*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/596 - (56567*PolyLog[2, ((1 - x^2)*(1 - y^2))/
             (1 - x*y)^2])/3576 + 
         (6075*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/1192) + 
       Log[2 + eta + 2*y]*((10946897375*Pi^2)/22625352 + 
         (505592895367*Log[4 + eta + 4*y]^2)/113126760 + 
         (100307986766*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/14140845 - 
         (1448843*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/16986 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((255316483*Log[8 - eta^2 - 4*eta*y - 8*y^2])/76437 - 
           (5674156928*Log[2 - eta*y - 2*y^2])/744255) + 
         (6051825844*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          2828169 - (13420332979*Log[2 - eta*y - 2*y^2]^2)/11312676 + 
         Log[4 + eta + 4*y]*((-1693035373*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            152874 - (951175109*Log[8 - eta^2 - 4*eta*y - 8*y^2])/305748 + 
           (129458232262*Log[2 - eta*y - 2*y^2])/14140845) + 
         (433471*PolyLog[2, -x])/1788 - 192*PolyLog[2, x] + 
         (433471*PolyLog[2, (1 + x)/2])/1788 + 
         (90175*PolyLog[2, -(eta/(2 - eta - 2*y))])/1788 - 
         (90175*PolyLog[2, (2 - eta - 2*y)/4])/1788 - 
         (90175*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/1788 - 
         (90175*PolyLog[2, (x - y)/(1 + x)])/1788 - 96*PolyLog[2, y] - 
         (347647*PolyLog[2, (1 + y)/2])/1788 - 
         (90175*PolyLog[2, (eta + 4*y)/4])/1788 + 
         (90175*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/1788 - (433471*PolyLog[2, (1 - x)/(1 - x*y)])/1788 + 
         (46819*PolyLog[2, -((x - y)/(1 - x*y))])/894 + 
         (46819*PolyLog[2, (x - y)/(1 - x*y)])/894 - 
         192*PolyLog[2, (1 - x*y)/(1 + x)] - 
         (90175*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/1788 + (90175*PolyLog[2, ((2 - eta - 2*y)*
              (2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/1788 - 
         (90175*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
              (1 + y))])/1788 + (90175*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/
          1788 - (90175*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/1788 + 
         (90175*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/1788 + 
         (90175*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/1788 + 
         (90175*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/1788 - 
         (90175*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/1788 + (3463*PolyLog[2, ((1 - x^2)*(1 - y^2))/
             (1 - x*y)^2])/3576 + 
         (90175*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3576) + 
       Log[2 - eta - 2*y]*((-10495559603*Pi^2)/339380280 + 
         (509423*Log[1 - y]^2)/8493 - (89760237799*Log[1 + y]^2)/22625352 + 
         (273736499*Log[2 + eta + 2*y]^2)/1885446 + 
         (25634017441*Log[4 + eta + 4*y]^2)/7541784 + 
         (3717103661*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/2828169 + 
         (26358137135*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/5656338 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((-17964629537*Log[8 - eta^2 - 4*eta*y - 8*y^2])/5656338 - 
           (104820289*Log[2 - eta*y - 2*y^2])/20115) + 
         Log[1 - y]*((19163025349*Log[1 + y])/3770892 + 
           (13533695*Log[2 + eta + 2*y])/104747 + 
           (978938923*Log[4 + eta + 4*y])/1885446 + 
           (466465225*Log[8 - eta^2 - 6*eta*y - 8*y^2])/628482 - 
           (7485457439*Log[8 - eta^2 - 4*eta*y - 8*y^2])/3770892 - 
           (6199757915*Log[2 - eta*y - 2*y^2])/1256964) + 
         Log[1 + y]*((180837319*Log[2 + eta + 2*y])/314241 - 
           (1977773419*Log[4 + eta + 4*y])/418988 + 
           (26147640508*Log[8 - eta^2 - 6*eta*y - 8*y^2])/2828169 + 
           (9149812013*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11312676 - 
           (4383241757*Log[2 - eta*y - 2*y^2])/2828169) - 
         (8154030517*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          2828169 + (9841370656*Log[2 - eta*y - 2*y^2]^2)/2828169 + 
         Log[4 + eta + 4*y]*((-61050405343*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            14140845 - (2957643473*Log[8 - eta^2 - 4*eta*y - 8*y^2])/
            3770892 + (10314555817*Log[2 - eta*y - 2*y^2])/1885446) + 
         Log[2 + eta + 2*y]*((-1901884157*Log[4 + eta + 4*y])/14140845 - 
           (3379249808*Log[8 - eta^2 - 6*eta*y - 8*y^2])/942723 - 
           (57901515497*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11312676 + 
           (160212206981*Log[2 - eta*y - 2*y^2])/18854460) + 
         (9332111633*PolyLog[2, -x])/3770892 - (77362672*PolyLog[2, x])/
          314241 + (47352025907*PolyLog[2, (1 + x)/2])/11312676 - 
         (986948563*PolyLog[2, -(eta/(2 - eta - 2*y))])/3770892 - 
         (1896619711*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/4713615 - 
         (4118863669*PolyLog[2, (2 - eta - 2*y)/4])/3770892 + 
         (11652920713*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/11312676 + 
         (22729*PolyLog[2, (x - y)/(1 + x)])/5364 + 96*PolyLog[2, -y] + 
         24*PolyLog[2, y] - 24*PolyLog[2, x*y] + 
         (2211784567*PolyLog[2, (1 + y)/2])/3770892 - 
         (69149*PolyLog[2, (eta + 4*y)/4])/1788 - 
         (3841939*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/16092 - (942398942*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 + (27686627797*PolyLog[2, (1 - x)/(1 - x*y)])/11312676 + 
         (13277*PolyLog[2, -((x - y)/(1 - x*y))])/894 + 
         (51421*PolyLog[2, (x - y)/(1 - x*y)])/894 - 
         (5538292705*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 + 
         (1836851*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/16092 - (26950708453*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          11312676 - (458045351*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/1256964 + 
         (2553702473*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/3770892 - 
         (7221802258*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 - 
         (2413979531*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/1256964 - 
         (24913416145*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/11312676 + 
         (23068552855*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/11312676 + 
         (95436615827*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/56563380 - 
         (41987351641*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/18854460 + 
         (7349*PolyLog[2, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/3576 + 
         (90725*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3576) + 
       (40*PolyLog[3, (1 - x)/2])/3 + (28720*PolyLog[3, 1 - x])/447 + 
       (9974*PolyLog[3, -x])/1341 - (2558*PolyLog[3, x])/447 - 
       (67919*PolyLog[3, (1 + x)^(-1)])/1341 + 
       (407842282*PolyLog[3, (2*x)/(1 + x)])/942723 - 
       (3076116328*PolyLog[3, (1 + x)/2])/4713615 - 
       (18532*PolyLog[3, 1 - x^2])/447 - (612304*PolyLog[3, (-eta - 4*y)/4])/
        1341 + (262749140*PolyLog[3, -(eta/(4 - eta - 4*y))])/314241 - 
       (28402*PolyLog[3, (4 - eta - 4*y)/8])/447 - 
       (41365852*PolyLog[3, -(eta/(2 - eta - 2*y))])/25479 + 
       (988694744*PolyLog[3, -1/2*eta/(2 - eta - 2*y)])/942723 + 
       (1108013528*PolyLog[3, (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/942723 + 
       (1224201784*PolyLog[3, (2 - eta - 2*y)/4])/942723 + 
       (4381612*PolyLog[3, (2 - eta - 2*y)/(4 - eta - 4*y)])/25479 - 
       (11188732*PolyLog[3, (1 - y)/2])/314241 + 
       (13556*PolyLog[3, (2*(1 - y))/(4 - eta - 4*y)])/447 + 
       (34562056*PolyLog[3, (4*(1 - y))/(4 - eta - 4*y)])/25479 - 
       (4137508*PolyLog[3, (2*(1 - y))/(2 - eta - 2*y)])/8493 - 
       (6560*PolyLog[3, ((2 - eta - 2*y)*(1 - y))/(4 - eta - 4*y)])/447 + 
       20*PolyLog[3, -((x - y)/(1 - x))] - 
       (60946*PolyLog[3, (x - y)/(1 + x)])/447 - 
       (18310*PolyLog[3, (x - y)/(1 - y)])/447 - 
       (75311*PolyLog[3, (x - y)/((1 + x)*(1 - y))])/447 - 
       48*PolyLog[3, -y] - 80*PolyLog[3, y] - (800*PolyLog[3, x*y])/3 - 
       (16*PolyLog[3, (-2*y)/(1 - y)])/3 + 
       (224*PolyLog[3, -(((1 - x)*y)/(1 - y))])/3 - 
       (15528*PolyLog[3, -1/2*eta/(1 + y)])/19 + 
       (24799610*PolyLog[3, -1/4*eta/(1 + y)])/314241 - 
       (1525938598*PolyLog[3, (-2*eta)/((4 - eta - 4*y)*(1 + y))])/942723 + 
       (10112296*PolyLog[3, (-2*eta)/((2 - eta - 2*y)*(1 + y))])/25479 - 
       (5082026*PolyLog[3, -(eta/((2 - eta - 2*y)*(1 + y)))])/104747 - 
       (61525274*PolyLog[3, -((eta*(1 - y))/((4 - eta - 4*y)*(1 + y)))])/
        942723 - (34666*PolyLog[3, -((x - y)/(1 + y))])/447 - 
       (16*PolyLog[3, (-2*(x - y))/((1 - x)*(1 + y))])/3 - 
       96*PolyLog[3, -((x - y)/((1 - x)*(1 + y)))] - 
       48*PolyLog[3, y/(1 + y)] - (304*PolyLog[3, (2*y)/(1 + y)])/3 + 
       (320*PolyLog[3, ((1 + x)*y)/(1 + y)])/3 + 
       (542917636*PolyLog[3, (1 + y)/2])/942723 + 
       (18432*PolyLog[3, (x*(1 + y))/(1 + x)])/149 - 
       (784*PolyLog[3, (2 + eta + 2*y)/4])/149 - 
       (8184*PolyLog[3, (2 + eta + 2*y)/(2*(1 + y))])/149 + 
       (55985816*PolyLog[3, -(((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (1 + y)))])/8493 + (6560*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           ((2 - eta - 2*y)*(1 + y))])/447 + (6317*PolyLog[3, (eta + 4*y)/4])/
        447 + (9566*PolyLog[3, (-2*(eta + 4*y))/(4 - eta - 4*y)])/149 + 
       (22856*PolyLog[3, -((eta + 4*y)/(2 - eta - 2*y))])/447 + 
       (112456*PolyLog[3, -1/2*((2 - eta - 2*y)*(eta + 4*y))/
            (4 - eta - 4*y)])/1341 - (8*PolyLog[3, -1/2*(eta + 4*y)/(1 - y)])/
        3 + (16*PolyLog[3, -1/2*((1 - y)*(eta + 4*y))/(2 - eta - 2*y)])/3 - 
       (209740*PolyLog[3, (eta*(eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))])/
        1341 + (8*PolyLog[3, (eta + 4*y)/(2 + eta + 2*y)])/3 + 
       (8*PolyLog[3, -((eta*(eta + 4*y))/((4 - eta - 4*y)*(2 + eta + 2*y)))])/
        3 - (32*PolyLog[3, -1/2*(eta*(eta + 4*y))/((2 - eta - 2*y)*
             (2 + eta + 2*y))])/3 - 
       (16*PolyLog[3, -((eta*(2 - eta - 2*y)*(eta + 4*y))/((4 - eta - 4*y)^2*
             (2 + eta + 2*y)))])/3 + 
       (6584*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(8*(1 + y))])/149 - 
       (3760*PolyLog[3, -((eta*(2 + eta + 2*y)*(eta + 4*y))/
            ((2 - eta - 2*y)*(4 + eta + 4*y)^2))])/447 + 
       (940289771*PolyLog[3, -(eta/(4 + eta + 4*y))])/942723 + 
       (309705944*PolyLog[3, eta/(4 + eta + 4*y)])/942723 + 
       (496*PolyLog[3, -(eta^2/((4 - eta - 4*y)*(4 + eta + 4*y)))])/149 + 
       (14416*PolyLog[3, eta^2/((4 - eta - 4*y)*(4 + eta + 4*y))])/57 + 
       (31640444*PolyLog[3, (2*(1 + y))/(4 + eta + 4*y)])/25479 + 
       (4720*PolyLog[3, (2 + eta + 2*y)/(4 + eta + 4*y)])/149 + 
       (4288*PolyLog[3, (2*(2 + eta + 2*y))/(4 + eta + 4*y)])/447 - 
       (9128*PolyLog[3, -((eta*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/149 + 
       (4360*PolyLog[3, ((1 + y)*(2 + eta + 2*y))/(4 + eta + 4*y)])/149 - 
       (514096*PolyLog[3, (eta + 4*y)/(4 + eta + 4*y)])/1341 + 
       (16150*PolyLog[3, (2*(eta + 4*y))/(4 + eta + 4*y)])/149 - 
       (5104*PolyLog[3, (eta*(eta + 4*y))/((4 - eta - 4*y)*(4 + eta + 4*y))])/
        149 - (55150*PolyLog[3, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/1341 + 
       (19961*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(2*(4 + eta + 4*y))])/
        447 - (736698652*PolyLog[3, (4 + eta + 4*y)/8])/942723 - 
       (14945*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/16])/447 + 
       (184*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*(1 + y))])/
        3 + (16*PolyLog[3, (1 - x)/(1 - x*y)])/3 + 
       (599402*PolyLog[3, (x*(1 - y))/(1 - x*y)])/8493 + 
       (404*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/3 - 
       (386*PolyLog[3, -((x - y)/(1 - x*y))])/3 - 
       (39700*PolyLog[3, (x - y)/(1 - x*y)])/447 + 
       (30164*PolyLog[3, (x*(x - y))/(1 - x*y)])/447 - 
       (64*PolyLog[3, ((1 - x)*y)/(1 - x*y)])/3 - 
       (32*PolyLog[3, -((x*y)/(1 - x*y))])/3 + 
       (32*PolyLog[3, -(((1 + x)*y)/(1 - x*y))])/3 - 
       (32*PolyLog[3, -(((x - y)*y)/(1 - x*y))])/3 + 
       (656*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/3 - 
       (1831868*PolyLog[3, (1 - x*y)/(1 + x)])/8493 - 
       (14872*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/447 + 
       (23812*PolyLog[3, -((eta*(2 + eta + 2*y))/((1 + y)*(8 - eta^2 - 
              6*eta*y - 8*y^2)))])/447 - 
       (24043*PolyLog[3, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/1341 + (144664*PolyLog[3, ((2 - eta - 2*y)*(eta + 4*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/1341 + 
       (12443*PolyLog[3, -(((2 + eta + 2*y)*(eta + 4*y))/(8 - eta^2 - 
             6*eta*y - 8*y^2))])/149 - 
       (23512*PolyLog[3, (eta*(2 + eta + 2*y)*(eta + 4*y))/
           (4*(1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/447 + 
       (3219851708*PolyLog[3, -((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
            ((2 - eta - 2*y)^2*(4 + eta + 4*y)))])/4713615 + 
       16*PolyLog[3, -((eta*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2))] - (16*PolyLog[3, -((eta*(4 - eta - 4*y)*(2 + eta + 2*y))/
            ((2 - eta - 2*y)*(8 - eta^2 - 4*eta*y - 8*y^2)))])/3 - 
       32*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] - 8*PolyLog[3, -((eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2))] - (88*PolyLog[3, (eta*(eta + 4*y))/(8 - eta^2 - 
            4*eta*y - 8*y^2)])/3 + 
       (16*PolyLog[3, (eta^2*(eta + 4*y))/((4 - eta - 4*y)*
            (8 - eta^2 - 4*eta*y - 8*y^2))])/3 + 
       (16*PolyLog[3, -((eta^2*(eta + 4*y))/((4 + eta + 4*y)*
             (8 - eta^2 - 4*eta*y - 8*y^2)))])/3 + 
       (7472*PolyLog[3, (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2)])/57 - (16*PolyLog[3, -((eta*(1 - y)*(4 + eta + 4*y))/
            ((1 + y)*(8 - eta^2 - 4*eta*y - 8*y^2)))])/3 - 
       (18668*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
            (1 + y))])/57 + (128*PolyLog[3, (2*(8 - eta^2 - 4*eta*y - 8*y^2))/
           ((4 - eta - 4*y)*(4 + eta + 4*y))])/3 - 
       (543353624*PolyLog[3, -(eta/(2 - eta*y - 2*y^2))])/314241 + 
       (11778140*PolyLog[3, eta/(2 - eta*y - 2*y^2)])/16539 - 
       (50008*PolyLog[3, -((eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
             (2 - eta*y - 2*y^2)))])/447 - 
       (60276746*PolyLog[3, (eta*(1 - y))/(2*(2 - eta*y - 2*y^2))])/942723 + 
       (246167614*PolyLog[3, -1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2)])/
        314241 + (32*PolyLog[3, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/3 + 
       (55929272*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/8493 - 
       (1392*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/(2 - eta*y - 2*y^2)])/149 - 
       (1392*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/
           (8*(2 - eta*y - 2*y^2))])/149 + 
       (13488*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/(2*(2 - eta*y - 2*y^2))])/
        149 + (11104*PolyLog[3, ((1 - y)*(8 - eta^2 - 6*eta*y - 8*y^2))/
           ((4 - eta - 4*y)*(2 - eta*y - 2*y^2))])/149 + 
       (35992*PolyLog[3, -1/2*(eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
            ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))])/447 - 
       (16*PolyLog[3, (eta^2*(1 + y)*(2 + eta + 2*y))/
           (2*(8 - eta^2 - 4*eta*y - 8*y^2)*(2 - eta*y - 2*y^2))])/3 - 
       (80*PolyLog[3, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 
             2*y^2)])/3 + (23056*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/57 - 
       (135223552*PolyLog[3, (2 - eta*y - 2*y^2)/(4 - eta - 4*y)])/942723 - 
       (1392*PolyLog[3, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)])/149 - 
       (64*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/3 + 
       (3872*PolyLog[3, (2*(4 - eta - 4*y)*(2 - eta*y - 2*y^2))/
           ((2 - eta - 2*y)^2*(4 + eta + 4*y))])/447 - 
       (76606766*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/314241 - 
       (12379664*PolyLog[3, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/8493 + (3734000*PolyLog[3, 
          ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/((1 + y)*(8 - eta^2 - 
             6*eta*y - 8*y^2))])/447 - 
       (32*PolyLog[3, (2*(2 + eta + 2*y)*(2 - eta*y - 2*y^2))/
           ((1 + y)*(8 - eta^2 - 4*eta*y - 8*y^2))])/3 - 
       (32*PolyLog[3, ((x - y)*y)/(1 - y^2)])/3 - (80*PolyLog[3, 1 - y^2])/
        3 - (76*PolyLog[3, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/3 - 
       (4*PolyLog[3, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
           (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3 - 
       (18824*PolyLog[3, (4*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)])/57 - 
       (14863982617*Zeta[3])/1885446) + Log[2 + eta + 2*y]*
      ((189018477731*Log[4 + eta + 4*y]^3)/113126760 - 
       (9286386313*Log[8 - eta^2 - 6*eta*y - 8*y^2]^3)/1256964 - 
       (86867*Log[8 - eta^2 - 4*eta*y - 8*y^2]^3)/342 + 
       Log[4 + eta + 4*y]^2*((-115192223261*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
          18854460 - (8125109*Log[8 - eta^2 - 4*eta*y - 8*y^2])/16986 - 
         (227880864733*Log[2 - eta*y - 2*y^2])/56563380) - 
       (22603*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2*Log[2 - eta*y - 2*y^2])/57 + 
       (3858854215*Log[2 - eta*y - 2*y^2]^3)/5656338 + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]^2*
        ((-25291*Log[8 - eta^2 - 4*eta*y - 8*y^2])/596 + 
         (4353213122*Log[2 - eta*y - 2*y^2])/744255) + 
       Log[2 - eta*y - 2*y^2]*((-132823827721*Pi^2)/84845070 - 
         (136489685*PolyLog[2, -x])/49617 + (1390885415*PolyLog[2, x])/
          942723 - (13736671829*PolyLog[2, (1 + x)/2])/2828169 + 
         (649669091*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 - 
         (12440025841*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/4713615 + 
         (799381996*PolyLog[2, (2 - eta - 2*y)/4])/942723 - 
         (6146701*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/2828169 + 
         (14876*PolyLog[2, (x - y)/(1 + x)])/447 - 
         (451495273*PolyLog[2, (1 + y)/2])/942723 + 
         (29414*PolyLog[2, (eta + 4*y)/4])/447 + 
         (485882*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/4023 + (1727713099*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 - (165487876*PolyLog[2, (1 - x)/(1 - x*y)])/148851 - 
         (4*PolyLog[2, -((x - y)/(1 - x*y))])/3 - 
         (4*PolyLog[2, (x - y)/(1 - x*y)])/3 + 
         (7205009713*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 - 
         (130478*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/4023 + (2258804662*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          2828169 + (288284191*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/314241 - 
         (1817207993*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
         (7670257939*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 + 
         (3269091554*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 + 
         (7782948529*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/2828169 - 
         (7210666051*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/2828169 - 
         (17312278802*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/14140845 + 
         (4815143708*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/4713615) + Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        ((1085408475629*Pi^2)/339380280 - 
         (45831*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/149 - 
         (14070747397*Log[2 - eta*y - 2*y^2]^2)/2828169 + 
         (949857961*PolyLog[2, -x])/1885446 - (6832868395*PolyLog[2, x])/
          1885446 - (18892430965*PolyLog[2, (1 + x)/2])/5656338 + 
         (7111640*PolyLog[2, -(eta/(2 - eta - 2*y))])/2831 + 
         (384511913*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/1047470 - 
         (6267653065*PolyLog[2, (2 - eta - 2*y)/4])/1885446 - 
         (44286490*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/76437 + 
         (29230*PolyLog[2, (x - y)/(1 + x)])/447 - 96*PolyLog[2, -y] - 
         160*PolyLog[2, y] - (20947073*PolyLog[2, (1 + y)/2])/8493 - 
         (9173*PolyLog[2, (eta + 4*y)/4])/447 + 
         (131392*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/4023 - (1531300825*PolyLog[2, (4 + eta + 4*y)/8])/
          1885446 - (241447528*PolyLog[2, (1 - x)/(1 - x*y)])/76437 - 
         (64*PolyLog[2, -((x - y)/(1 - x*y))])/3 - 
         (24800*PolyLog[2, (x - y)/(1 - x*y)])/447 + 
         (56911078*PolyLog[2, (1 - x*y)/(1 + x)])/76437 + 
         (224386*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/4023 + (237676636*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          76437 - (21437026*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/8493 + 
         (5780828*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/2831 - 
         (611869802*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 - 
         (21374554*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/8493 + 
         (43010830*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/76437 - 
         (46475974*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/76437 - 
         (42275872*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/76437 + 
         (1261281101*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/523735 - 
         (34*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3) + 
       Log[8 - eta^2 - 4*eta*y - 8*y^2]*((-7873073*Pi^2)/203832 - 
         (487041*Log[2 - eta*y - 2*y^2]^2)/5662 + (13502*PolyLog[2, -x])/
          149 - (78457*PolyLog[2, x])/447 + (50717*PolyLog[2, (1 + x)/2])/
          298 + (1336123*PolyLog[2, -(eta/(2 - eta - 2*y))])/5662 + 
         (1135*PolyLog[2, (2 - eta - 2*y)/4])/298 + 
         (1379253*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/5662 - 
         (23845*PolyLog[2, (x - y)/(1 + x)])/894 - 16*PolyLog[2, y] + 
         16*PolyLog[2, x*y] - (36413*PolyLog[2, (1 + y)/2])/298 + 
         (1135*PolyLog[2, (eta + 4*y)/4])/298 - 
         (4001*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/894 + (2198201*PolyLog[2, (1 - x)/(1 - x*y)])/
          16986 - (62839*PolyLog[2, -((x - y)/(1 - x*y))])/894 + 
         (23845*PolyLog[2, (x - y)/(1 - x*y)])/894 - 
         (6981*PolyLog[2, (1 - x*y)/(1 + x)])/149 + 
         (1135*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/298 - (3761683*PolyLog[2, ((2 - eta - 2*y)*
              (2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/16986 + 
         (6339979*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
              (1 + y))])/16986 - (1135*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/
          298 - (13630*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/57 + 
         (1135*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))])/
          298 - (4126435*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/16986 + 
         (3997045*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/16986 + 
         (5219441*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/16986 + 
         (1135*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/298 - (2809*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          1788) + Log[4 + eta + 4*y]*((-304267237627*Pi^2)/84845070 + 
         (67470505531*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/5656338 + 
         (1975864*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/8493 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((-9917*Log[8 - eta^2 - 4*eta*y - 8*y^2])/298 - 
           (13061950223*Log[2 - eta*y - 2*y^2])/4713615) + 
         (1597*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/57 + 
         (22279606381*Log[2 - eta*y - 2*y^2]^2)/14140845 - 
         (11400675091*PolyLog[2, -x])/3770892 + (7464293435*PolyLog[2, x])/
          1885446 + (32930485831*PolyLog[2, (1 + x)/2])/11312676 - 
         (93686413*PolyLog[2, -(eta/(2 - eta - 2*y))])/33972 - 
         (1941133210*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/942723 + 
         (19504138691*PolyLog[2, (2 - eta - 2*y)/4])/3770892 + 
         (140652749*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/305748 - 
         (104153*PolyLog[2, (x - y)/(1 + x)])/1788 + 96*PolyLog[2, -y] + 
         24*PolyLog[2, y] - 24*PolyLog[2, x*y] + 
         (94579817*PolyLog[2, (1 + y)/2])/33972 - 
         (163033*PolyLog[2, (eta + 4*y)/4])/1788 + 
         (28947*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/596 + (705298720*PolyLog[2, (4 + eta + 4*y)/8])/
          314241 + (781572341*PolyLog[2, (1 - x)/(1 - x*y)])/305748 + 
         (6382*PolyLog[2, -((x - y)/(1 - x*y))])/447 + 
         (7690*PolyLog[2, (x - y)/(1 - x*y)])/149 - 
         (72980834*PolyLog[2, (1 - x*y)/(1 + x)])/76437 - 
         (1273313*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/16092 - (906896837*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          305748 + (27257127*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/11324 - 
         (367084867*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/418988 + 
         (1148919574*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 + 
         (90226037*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/33972 - 
         (238747781*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/305748 + 
         (205624163*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/305748 + 
         (80515591063*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/56563380 - 
         (63325718453*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/18854460 + 
         (3463*PolyLog[2, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/3576 + 
         (28811*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/1192) + 
       24*PolyLog[3, (1 - x)/2] + (19664*PolyLog[3, 1 - x])/447 - 
       (898*PolyLog[3, -x])/149 - (127*PolyLog[3, x])/3 + 
       (8213*PolyLog[3, (1 + x)^(-1)])/149 + 
       (290299388*PolyLog[3, (2*x)/(1 + x)])/942723 - 
       (436183774*PolyLog[3, (1 + x)/2])/4713615 - 
       (15196*PolyLog[3, 1 - x^2])/447 + (8652*PolyLog[3, (-eta - 4*y)/4])/
        149 - (3376*PolyLog[3, -(eta/(4 - eta - 4*y))])/149 + 
       (5914*PolyLog[3, (4 - eta - 4*y)/8])/149 - 
       (88*PolyLog[3, -(eta/(2 - eta - 2*y))])/3 + 
       (7744*PolyLog[3, -1/2*eta/(2 - eta - 2*y)])/447 - 
       (13100*PolyLog[3, (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/447 + 
       (1497958960*PolyLog[3, (2 - eta - 2*y)/4])/942723 - 
       (1912*PolyLog[3, (2 - eta - 2*y)/(4 - eta - 4*y)])/149 - 
       (8932*PolyLog[3, (1 - y)/2])/447 + 
       (11912*PolyLog[3, (2*(1 - y))/(4 - eta - 4*y)])/447 - 
       (4964*PolyLog[3, (4*(1 - y))/(4 - eta - 4*y)])/149 + 
       (39328*PolyLog[3, (2*(1 - y))/(2 - eta - 2*y)])/447 + 
       (4964*PolyLog[3, ((2 - eta - 2*y)*(1 - y))/(4 - eta - 4*y)])/149 - 
       (64*PolyLog[3, -((x - y)/(1 - x))])/3 - 
       (48310*PolyLog[3, (x - y)/(1 + x)])/447 - 
       (12262*PolyLog[3, (x - y)/(1 - y)])/149 - 
       (52663*PolyLog[3, (x - y)/((1 + x)*(1 - y))])/447 - 
       48*PolyLog[3, -y] - 80*PolyLog[3, y] - (704*PolyLog[3, x*y])/3 + 
       (32*PolyLog[3, (-2*y)/(1 - y)])/3 + 
       (128*PolyLog[3, -(((1 - x)*y)/(1 - y))])/3 - 
       (17216*PolyLog[3, -1/2*eta/(1 + y)])/57 + 
       (7148*PolyLog[3, -1/4*eta/(1 + y)])/447 - 
       (22201756*PolyLog[3, (-2*eta)/((2 - eta - 2*y)*(1 + y))])/25479 - 
       (2380*PolyLog[3, -(eta/((2 - eta - 2*y)*(1 + y)))])/447 + 
       (92*PolyLog[3, -((eta*(1 - y))/((4 - eta - 4*y)*(1 + y)))])/3 - 
       (71918*PolyLog[3, -((x - y)/(1 + y))])/447 + 
       (32*PolyLog[3, (-2*(x - y))/((1 - x)*(1 + y))])/3 - 
       (136*PolyLog[3, -((x - y)/((1 - x)*(1 + y)))])/3 - 
       48*PolyLog[3, y/(1 + y)] - (256*PolyLog[3, (2*y)/(1 + y)])/3 + 
       (224*PolyLog[3, ((1 + x)*y)/(1 + y)])/3 - 
       (28298*PolyLog[3, (1 + y)/2])/149 + 
       (45760*PolyLog[3, (x*(1 + y))/(1 + x)])/447 - 
       (17876*PolyLog[3, (2 + eta + 2*y)/4])/447 + 
       (26816*PolyLog[3, (2 + eta + 2*y)/(2*(1 + y))])/447 + 
       (66846488*PolyLog[3, -(((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (1 + y)))])/8493 - (4964*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           ((2 - eta - 2*y)*(1 + y))])/149 + (64*PolyLog[3, (eta + 4*y)/4])/
        3 - (11786*PolyLog[3, (-2*(eta + 4*y))/(4 - eta - 4*y)])/447 - 
       (32*PolyLog[3, -((eta + 4*y)/(2 - eta - 2*y))])/3 + 
       4*PolyLog[3, -1/2*(eta + 4*y)/(1 - y)] - 
       (32*PolyLog[3, -1/2*((1 - y)*(eta + 4*y))/(2 - eta - 2*y)])/3 - 
       (20*PolyLog[3, (eta*(eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))])/3 - 
       (20*PolyLog[3, (eta + 4*y)/(2 + eta + 2*y)])/3 - 
       (32*PolyLog[3, -((eta*(eta + 4*y))/((4 - eta - 4*y)*
             (2 + eta + 2*y)))])/3 + 
       24*PolyLog[3, -1/2*(eta*(eta + 4*y))/((2 - eta - 2*y)*
            (2 + eta + 2*y))] + 
       (32*PolyLog[3, -((eta*(2 - eta - 2*y)*(eta + 4*y))/((4 - eta - 4*y)^2*
             (2 + eta + 2*y)))])/3 - 
       (32*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(8*(1 + y))])/3 + 
       (280748*PolyLog[3, -((eta*(2 + eta + 2*y)*(eta + 4*y))/
            ((2 - eta - 2*y)*(4 + eta + 4*y)^2))])/1341 + 
       (87058979*PolyLog[3, -(eta/(4 + eta + 4*y))])/104747 - 
       (50880320*PolyLog[3, eta/(4 + eta + 4*y)])/49617 + 
       (992*PolyLog[3, -(eta^2/((4 - eta - 4*y)*(4 + eta + 4*y)))])/149 + 
       (40*PolyLog[3, eta^2/((4 - eta - 4*y)*(4 + eta + 4*y))])/3 + 
       (19112128*PolyLog[3, (2*(1 + y))/(4 + eta + 4*y)])/25479 + 
       (8*PolyLog[3, (2 + eta + 2*y)/(4 + eta + 4*y)])/3 - 
       (7148*PolyLog[3, (2*(2 + eta + 2*y))/(4 + eta + 4*y)])/447 + 
       (3776*PolyLog[3, -((eta*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/149 + 
       (7148*PolyLog[3, ((1 + y)*(2 + eta + 2*y))/(4 + eta + 4*y)])/447 + 
       (16420*PolyLog[3, (eta + 4*y)/(4 + eta + 4*y)])/447 - 
       (5518*PolyLog[3, (2*(eta + 4*y))/(4 + eta + 4*y)])/149 + 
       (13676*PolyLog[3, (eta*(eta + 4*y))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/447 + 
       4*PolyLog[3, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 4*y)))] + 
       (30254*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(2*(4 + eta + 4*y))])/
        149 + (4922*PolyLog[3, (4 + eta + 4*y)/8])/149 + 
       (2461*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/16])/149 - 
       24*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*(1 + y))] - 
       (44*PolyLog[3, (1 - x)/(1 - x*y)])/3 - 
       (21114*PolyLog[3, (x*(1 - y))/(1 - x*y)])/149 + 
       152*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))] - 
       94*PolyLog[3, -((x - y)/(1 - x*y))] - 
       (8068*PolyLog[3, (x - y)/(1 - x*y)])/149 + 
       (37316*PolyLog[3, (x*(x - y))/(1 - x*y)])/447 - 
       (160*PolyLog[3, ((1 - x)*y)/(1 - x*y)])/3 + 
       (64*PolyLog[3, -((x*y)/(1 - x*y))])/3 - 
       (64*PolyLog[3, -(((1 + x)*y)/(1 - x*y))])/3 + 
       (64*PolyLog[3, -(((x - y)*y)/(1 - x*y))])/3 + 
       236*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))] - 
       (8664*PolyLog[3, (1 - x*y)/(1 + x)])/149 - 
       (1792*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/447 - 
       (7744*PolyLog[3, -((eta*(2 + eta + 2*y))/((1 + y)*(8 - eta^2 - 
              6*eta*y - 8*y^2)))])/447 + 
       (1380*PolyLog[3, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/149 + (64*PolyLog[3, ((2 - eta - 2*y)*(eta + 4*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/3 + 
       (30254*PolyLog[3, -(((2 + eta + 2*y)*(eta + 4*y))/(8 - eta^2 - 
             6*eta*y - 8*y^2))])/149 + 
       (295052*PolyLog[3, (eta*(2 + eta + 2*y)*(eta + 4*y))/
           (4*(1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/1341 - 
       (64*PolyLog[3, -((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
            ((2 - eta - 2*y)^2*(4 + eta + 4*y)))])/3 - 
       32*PolyLog[3, -((eta*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2))] + (32*PolyLog[3, -((eta*(4 - eta - 4*y)*(2 + eta + 2*y))/
            ((2 - eta - 2*y)*(8 - eta^2 - 4*eta*y - 8*y^2)))])/3 + 
       (124*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/3 + 
       20*PolyLog[3, -((eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2))] + 
       20*PolyLog[3, (eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)] - 
       (32*PolyLog[3, (eta^2*(eta + 4*y))/((4 - eta - 4*y)*
            (8 - eta^2 - 4*eta*y - 8*y^2))])/3 - 
       (32*PolyLog[3, -((eta^2*(eta + 4*y))/((4 + eta + 4*y)*
             (8 - eta^2 - 4*eta*y - 8*y^2)))])/3 - 
       (27944*PolyLog[3, (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2)])/57 + (32*PolyLog[3, -((eta*(1 - y)*(4 + eta + 4*y))/
            ((1 + y)*(8 - eta^2 - 4*eta*y - 8*y^2)))])/3 + 
       (32*PolyLog[3, (2*(8 - eta^2 - 4*eta*y - 8*y^2))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/3 + 
       (103022806*PolyLog[3, -(eta/(2 - eta*y - 2*y^2))])/942723 + 
       (1325268604*PolyLog[3, eta/(2 - eta*y - 2*y^2)])/942723 - 
       (7744*PolyLog[3, -((eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
             (2 - eta*y - 2*y^2)))])/447 + 
       (24428*PolyLog[3, (eta*(1 - y))/(2*(2 - eta*y - 2*y^2))])/447 - 
       (6560*PolyLog[3, -1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2)])/447 + 
       (4*PolyLog[3, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/3 + 
       (66733400*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/8493 + 
       (10124*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/(2 - eta*y - 2*y^2)])/
        447 + (10124*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/
           (8*(2 - eta*y - 2*y^2))])/447 - 
       (28*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/(2*(2 - eta*y - 2*y^2))])/3 + 
       (43144*PolyLog[3, -1/2*(eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
            ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))])/447 + 
       (32*PolyLog[3, (eta^2*(1 + y)*(2 + eta + 2*y))/
           (2*(8 - eta^2 - 4*eta*y - 8*y^2)*(2 - eta*y - 2*y^2))])/3 + 
       (32*PolyLog[3, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 
             2*y^2)])/3 - (32*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/3 + 
       (3972*PolyLog[3, (2 - eta*y - 2*y^2)/(4 - eta - 4*y)])/149 + 
       (190858030*PolyLog[3, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)])/942723 + 
       (64*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/3 - 
       (1792*PolyLog[3, (2*(4 - eta - 4*y)*(2 - eta*y - 2*y^2))/
           ((2 - eta - 2*y)^2*(4 + eta + 4*y))])/447 - 
       (6408713996*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/4713615 - 
       (12874120*PolyLog[3, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/8493 + (3731320*PolyLog[3, 
          ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/((1 + y)*(8 - eta^2 - 
             6*eta*y - 8*y^2))])/447 + 
       (64*PolyLog[3, (2*(2 + eta + 2*y)*(2 - eta*y - 2*y^2))/
           ((1 + y)*(8 - eta^2 - 4*eta*y - 8*y^2))])/3 + 
       (64*PolyLog[3, ((x - y)*y)/(1 - y^2)])/3 - (56*PolyLog[3, 1 - y^2])/
        3 - (26*PolyLog[3, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/3 + 
       (10*PolyLog[3, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
           (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3 + 
       (26560*PolyLog[3, (4*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)])/57 - 
       (749518603*Zeta[3])/99234) + Log[4 + eta + 4*y]*
      ((-267119761003*Log[8 - eta^2 - 6*eta*y - 8*y^2]^3)/84845070 - 
       (1077886*Log[8 - eta^2 - 4*eta*y - 8*y^2]^3)/2831 - 
       (10015*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2*Log[2 - eta*y - 2*y^2])/
        114 + (1141216675*Log[2 - eta*y - 2*y^2]^3)/11312676 + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]^2*
        ((430045*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 + 
         (27426186163*Log[2 - eta*y - 2*y^2])/4713615) + 
       Log[2 - eta*y - 2*y^2]*((49761756689*Pi^2)/14140845 + 
         (58788038*PolyLog[2, -x])/942723 - (2593731224*PolyLog[2, x])/
          942723 - (9322262146*PolyLog[2, (1 + x)/2])/4713615 + 
         (2740126855*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 - 
         (559485553*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/4713615 - 
         (2897283803*PolyLog[2, (2 - eta - 2*y)/4])/942723 - 
         (1450465151*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/942723 - 
         (20748*PolyLog[2, (x - y)/(1 + x)])/149 - 
         (2455666753*PolyLog[2, (1 + y)/2])/942723 - 
         (105126076*PolyLog[2, (4 + eta + 4*y)/8])/314241 - 
         (3708237965*PolyLog[2, (1 - x)/(1 - x*y)])/942723 - 
         (16*PolyLog[2, (x - y)/(1 - x*y)])/3 + 
         (244583704*PolyLog[2, (1 - x*y)/(1 + x)])/314241 + 
         (16*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/3 + (3551580557*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          942723 - (2456253827*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/942723 + 
         (2123556383*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
         (250024438*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/942723 - 
         (932558233*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/314241 + 
         (107644820*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/104747 - 
         (323375500*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/314241 - 
         (2779053206*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/4713615 + 
         (10224437936*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/4713615) + Log[8 - eta^2 - 4*eta*y - 8*y^2]*
        ((12339305*Pi^2)/101916 + (2366207*Log[2 - eta*y - 2*y^2]^2)/16986 - 
         (748189*PolyLog[2, -x])/2831 + (13996*PolyLog[2, x])/57 - 
         (544357*PolyLog[2, (1 + x)/2])/2831 + 
         (1373571*PolyLog[2, -(eta/(2 - eta - 2*y))])/2831 + 
         24*PolyLog[2, -1/2*eta/(2 - eta - 2*y)] - 
         (665701*PolyLog[2, (2 - eta - 2*y)/4])/8493 - 
         (1142203*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/8493 - 
         (2119*PolyLog[2, (x - y)/(1 + x)])/447 + 48*PolyLog[2, -y] - 
         48*PolyLog[2, x*y] - (18167*PolyLog[2, (1 + y)/2])/149 + 
         (4183*PolyLog[2, (eta + 4*y)/4])/149 - 
         (3885*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/149 - (6068*PolyLog[2, (4 + eta + 4*y)/8])/57 + 
         (374497*PolyLog[2, (1 - x)/(1 - x*y)])/2831 - 
         (28045*PolyLog[2, -((x - y)/(1 - x*y))])/447 - 
         (4183*PolyLog[2, (x - y)/(1 - x*y)])/149 + 
         (21602*PolyLog[2, (1 - x*y)/(1 + x)])/57 + 
         (6589*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/447 + (386773*PolyLog[2, ((2 - eta - 2*y)*
              (2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/8493 + 
         (609917*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
              (1 + y))])/2831 - (4183*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/
          149 - (4594*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/57 - 
         (595075*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/8493 + 
         (218225*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/2831 - 
         (1108889*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/8493 + 
         (222277*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/8493 + 
         (5375*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/149 - (11953*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          894) + Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        ((-182356981*Pi^2)/1047470 - (32729*Log[8 - eta^2 - 4*eta*y - 8*y^2]^
            2)/894 - 12*Log[8 - eta^2 - 4*eta*y - 8*y^2]*
          Log[2 - eta*y - 2*y^2] - (12518676739*Log[2 - eta*y - 2*y^2]^2)/
          4713615 + (7332164401*PolyLog[2, -x])/942723 - 
         (791363282*PolyLog[2, x])/314241 + 
         (120326081257*PolyLog[2, (1 + x)/2])/14140845 - 
         (1277444737*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 + 
         (20002047806*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/4713615 - 
         (1984975757*PolyLog[2, (2 - eta - 2*y)/4])/942723 + 
         (1360677371*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/314241 + 
         (2813*PolyLog[2, (x - y)/(1 + x)])/1341 - 24*PolyLog[2, y] + 
         24*PolyLog[2, x*y] + (623539445*PolyLog[2, (1 + y)/2])/942723 + 
         (17428*PolyLog[2, (eta + 4*y)/4])/447 + 
         (244880*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/4023 - (3427342007*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 + (9955457269*PolyLog[2, (1 - x)/(1 - x*y)])/1885446 + 
         (64715*PolyLog[2, -((x - y)/(1 - x*y))])/894 - 
         (31985*PolyLog[2, (x - y)/(1 - x*y)])/447 - 
         (6016863499*PolyLog[2, (1 - x*y)/(1 + x)])/942723 + 
         (31874*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/1341 - (4746456194*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          942723 - (558644558*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/942723 - 
         (1087060772*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 - 
         (5534145520*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/942723 + 
         (503153300*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 - 
         (5819199028*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/942723 + 
         (5791545820*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/942723 + 
         (3530884198*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/942723 - 
         (15461102857*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/4713615 - 
         (34*PolyLog[2, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/3 - 
         (34*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3) + 
       (141014019676*PolyLog[3, (1 - x)/2])/14140845 - 
       (815689664*PolyLog[3, 1 - x])/314241 - (12658*PolyLog[3, -x])/447 + 
       (403880*PolyLog[3, x])/447 + (44532909*PolyLog[3, (1 + x)^(-1)])/
        104747 - (1364972968*PolyLog[3, (2*x)/(1 + x)])/942723 + 
       (75553436156*PolyLog[3, (1 + x)/2])/14140845 + 
       (105723631*PolyLog[3, 1 - x^2])/209494 + 
       (221530*PolyLog[3, (-eta - 4*y)/4])/447 - 
       (547890608*PolyLog[3, -(eta/(4 - eta - 4*y))])/942723 - 
       (42184778*PolyLog[3, (4 - eta - 4*y)/8])/49617 - 
       (21669568*PolyLog[3, -(eta/(2 - eta - 2*y))])/25479 - 
       (3279645212*PolyLog[3, -1/2*eta/(2 - eta - 2*y)])/4713615 - 
       (8108078858*PolyLog[3, (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/4713615 - 
       (217317640*PolyLog[3, (2 - eta - 2*y)/4])/314241 + 
       (57587900*PolyLog[3, (2 - eta - 2*y)/(4 - eta - 4*y)])/25479 - 
       (3209*PolyLog[3, (1 - y)/2])/298 - 
       (16088*PolyLog[3, (2*(1 - y))/(4 - eta - 4*y)])/447 + 
       (16088*PolyLog[3, (4*(1 - y))/(4 - eta - 4*y)])/447 - 
       (37544*PolyLog[3, (2*(1 - y))/(2 - eta - 2*y)])/447 - 
       (16088*PolyLog[3, ((2 - eta - 2*y)*(1 - y))/(4 - eta - 4*y)])/447 - 
       (24055*PolyLog[3, -((x - y)/(1 - x))])/447 + 
       (27973*PolyLog[3, (x - y)/(1 + x)])/149 - 
       (21671*PolyLog[3, (x - y)/(1 - y)])/447 - 
       (14944*PolyLog[3, (x - y)/((1 + x)*(1 - y))])/149 - 
       48*PolyLog[3, -y] + (65047*PolyLog[3, x*y])/447 - 
       (106601*PolyLog[3, (-2*y)/(1 - y)])/894 + 
       (42233*PolyLog[3, -(((1 - x)*y)/(1 - y))])/447 - 
       (11629960*PolyLog[3, -1/2*eta/(1 + y)])/25479 - 
       (19375042*PolyLog[3, -1/4*eta/(1 + y)])/25479 - 
       (4074117662*PolyLog[3, (-2*eta)/((4 - eta - 4*y)*(1 + y))])/942723 - 
       (9897976*PolyLog[3, (-2*eta)/((2 - eta - 2*y)*(1 + y))])/25479 + 
       (79712744*PolyLog[3, -(eta/((2 - eta - 2*y)*(1 + y)))])/25479 + 
       (6036*PolyLog[3, -((eta*(1 - y))/((4 - eta - 4*y)*(1 + y)))])/19 + 
       (180749*PolyLog[3, -((x - y)/(1 + y))])/447 - 
       (208*PolyLog[3, (-2*(x - y))/((1 - x)*(1 + y))])/3 - 
       (13625*PolyLog[3, -((x - y)/((1 - x)*(1 + y)))])/447 + 
       144*PolyLog[3, y/(1 + y)] - (63689*PolyLog[3, (2*y)/(1 + y)])/894 + 
       (128057*PolyLog[3, ((1 + x)*y)/(1 + y)])/447 + 
       (486206401*PolyLog[3, (1 + y)/2])/1885446 - 
       (18148*PolyLog[3, (x*(1 + y))/(1 + x)])/57 + 
       (250338346*PolyLog[3, (2 + eta + 2*y)/4])/314241 + 
       (4592552*PolyLog[3, (2 + eta + 2*y)/(2*(1 + y))])/8493 + 
       (23280160*PolyLog[3, -(((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (1 + y)))])/25479 + (16088*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           ((2 - eta - 2*y)*(1 + y))])/447 - 
       (43511*PolyLog[3, (eta + 4*y)/4])/149 - 
       (8*PolyLog[3, (-2*(eta + 4*y))/(4 - eta - 4*y)])/3 + 
       (2416*PolyLog[3, -((eta + 4*y)/(2 - eta - 2*y))])/447 - 
       (16*PolyLog[3, -1/2*((1 - y)*(eta + 4*y))/(2 - eta - 2*y)])/3 - 
       (397180*PolyLog[3, (eta*(eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))])/
        4023 + (8*PolyLog[3, -((eta*(eta + 4*y))/((4 - eta - 4*y)*
             (2 + eta + 2*y)))])/3 + 
       (11872*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(8*(1 + y))])/447 - 
       (174284*PolyLog[3, -((eta*(2 + eta + 2*y)*(eta + 4*y))/
            ((2 - eta - 2*y)*(4 + eta + 4*y)^2))])/1341 + 
       (874077298*PolyLog[3, -(eta/(4 + eta + 4*y))])/942723 + 
       (73636328*PolyLog[3, eta/(4 + eta + 4*y)])/49617 - 
       (496*PolyLog[3, -(eta^2/((4 - eta - 4*y)*(4 + eta + 4*y)))])/149 + 
       (4704*PolyLog[3, eta^2/((4 - eta - 4*y)*(4 + eta + 4*y))])/19 + 
       (24332108*PolyLog[3, (2*(1 + y))/(4 + eta + 4*y)])/76437 + 
       (121350880*PolyLog[3, (2 + eta + 2*y)/(4 + eta + 4*y)])/76437 + 
       (2633089964*PolyLog[3, (2*(2 + eta + 2*y))/(4 + eta + 4*y)])/942723 + 
       (7868*PolyLog[3, -((eta*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/447 - 
       (9832*PolyLog[3, ((1 + y)*(2 + eta + 2*y))/(4 + eta + 4*y)])/447 + 
       (50636*PolyLog[3, (eta + 4*y)/(4 + eta + 4*y)])/149 + 
       (8*PolyLog[3, (2*(eta + 4*y))/(4 + eta + 4*y)])/3 - 
       (460985*PolyLog[3, (eta*(eta + 4*y))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/4023 - 
       (2322530*PolyLog[3, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/4023 + 
       (2635*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(2*(4 + eta + 4*y))])/
        447 + (8*PolyLog[3, (4 + eta + 4*y)/8])/3 + 
       (4*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/16])/3 + 
       (56*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*(1 + y))])/
        3 + (17038*PolyLog[3, (1 - x)/(1 - x*y)])/19 - 
       (37333*PolyLog[3, (x*(1 - y))/(1 - x*y)])/447 + 
       (640*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/3 - 
       (29419*PolyLog[3, -((x - y)/(1 - x*y))])/447 - 
       (29717*PolyLog[3, (x - y)/(1 - x*y)])/447 + 
       (18989*PolyLog[3, (x*(x - y))/(1 - x*y)])/447 + 
       (20777*PolyLog[3, ((1 - x)*y)/(1 - x*y)])/447 + 
       (129415*PolyLog[3, -((x*y)/(1 - x*y))])/447 + 
       (85145*PolyLog[3, -(((1 + x)*y)/(1 - x*y))])/447 + 
       (679*PolyLog[3, -(((x - y)*y)/(1 - x*y))])/447 + 
       (27116*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/57 - 
       (2458475*PolyLog[3, (1 - x*y)/(1 + x)])/8493 - 
       (13081900906*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/4713615 + 
       (135572*PolyLog[3, -((eta*(2 + eta + 2*y))/((1 + y)*(8 - eta^2 - 
              6*eta*y - 8*y^2)))])/447 + 
       (1814543*PolyLog[3, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/4023 + (30488*PolyLog[3, ((2 - eta - 2*y)*(eta + 4*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/447 - 
       (20279*PolyLog[3, -(((2 + eta + 2*y)*(eta + 4*y))/(8 - eta^2 - 
             6*eta*y - 8*y^2))])/149 - 
       (273596*PolyLog[3, (eta*(2 + eta + 2*y)*(eta + 4*y))/
           (4*(1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/1341 + 
       (4221036188*PolyLog[3, -((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
            ((2 - eta - 2*y)^2*(4 + eta + 4*y)))])/4713615 - 
       (4568*PolyLog[3, -((eta*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
             8*y^2))])/57 - 
       (8048*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/57 - 
       (8*PolyLog[3, -((eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2))])/3 - 
       (40*PolyLog[3, (eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/3 - 
       (1156*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
            (1 + y))])/3 - 48*PolyLog[3, (2*(8 - eta^2 - 4*eta*y - 8*y^2))/
          ((4 - eta - 4*y)*(4 + eta + 4*y))] + 
       (305494168*PolyLog[3, -(eta/(2 - eta*y - 2*y^2))])/314241 - 
       (1848117368*PolyLog[3, eta/(2 - eta*y - 2*y^2)])/314241 + 
       (47364968*PolyLog[3, -((eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
             (2 - eta*y - 2*y^2)))])/8493 + 
       (2562280*PolyLog[3, (eta*(1 - y))/(2*(2 - eta*y - 2*y^2))])/8493 + 
       (503125694*PolyLog[3, -1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2)])/
        942723 - (22147390*PolyLog[3, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/25479 + 
       (23449792*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/25479 - 
       (16088*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/(2 - eta*y - 2*y^2)])/
        447 - (16088*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/
           (8*(2 - eta*y - 2*y^2))])/447 + 
       (88*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/(2*(2 - eta*y - 2*y^2))])/3 + 
       (2680*PolyLog[3, -1/2*(eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
            ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))])/447 - 
       148*PolyLog[3, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
           (2 - eta*y - 2*y^2)] + 
       (30788*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/57 - 
       (4072*PolyLog[3, (2 - eta*y - 2*y^2)/(4 - eta - 4*y)])/149 + 
       (631353490*PolyLog[3, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)])/314241 + 
       (7176*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/19 - 
       (3872*PolyLog[3, (2*(4 - eta - 4*y)*(2 - eta*y - 2*y^2))/
           ((2 - eta - 2*y)^2*(4 + eta + 4*y))])/447 + 
       (4274067254*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/4713615 + 
       (196211156*PolyLog[3, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/942723 + 
       (4856*PolyLog[3, ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/
           ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/149 + 
       (679*PolyLog[3, ((x - y)*y)/(1 - y^2)])/447 - 
       (20777*PolyLog[3, 1 - y^2])/1788 - 
       (7323*PolyLog[3, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/298 - 
       24*PolyLog[3, (4*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)] - 
       (10675066403*Zeta[3])/2513928) + Log[2 - eta - 2*y]*
      ((-1584806047*Log[1 - y]^3)/22625352 - (23161*Log[y^2]*Log[1 + y]^2)/
        3576 + (138206935145*Log[1 + y]^3)/67876056 - 
       (893464831*Log[2 + eta + 2*y]^3)/5954040 - 
       (1230676569287*Log[4 + eta + 4*y]^3)/339380280 + 
       (223038419869*Log[8 - eta^2 - 6*eta*y - 8*y^2]^3)/84845070 - 
       (8487605*Log[8 - eta^2 - 4*eta*y - 8*y^2]^3)/8493 + 
       Log[1 + y]^2*((-1078581707*Log[2 + eta + 2*y])/7541784 - 
         (3364108595*Log[4 + eta + 4*y])/1190808 + 
         (23726993695*Log[8 - eta^2 - 6*eta*y - 8*y^2])/5656338 + 
         (23621894197*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11312676 - 
         (9651128411*Log[2 - eta*y - 2*y^2])/942723) + 
       Log[1 - y]^2*((-23161*Log[y^2])/3576 - (1263763765*Log[1 + y])/
          7541784 + (3534896807*Log[2 + eta + 2*y])/7541784 - 
         (52218695*Log[4 + eta + 4*y])/418988 + 
         (24794*Log[8 - eta^2 - 6*eta*y - 8*y^2])/149 - 
         (1828855*Log[8 - eta^2 - 4*eta*y - 8*y^2])/5662 - 
         (622574377*Log[2 - eta*y - 2*y^2])/1256964) + 
       (72494*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2*Log[2 - eta*y - 2*y^2])/
        2831 - (1846216741*Log[2 - eta*y - 2*y^2]^3)/5656338 + 
       Log[2 + eta + 2*y]^2*((87422254361*Log[4 + eta + 4*y])/28281690 - 
         (117938386717*Log[8 - eta^2 - 6*eta*y - 8*y^2])/28281690 - 
         (1070507*Log[8 - eta^2 - 4*eta*y - 8*y^2])/5662 + 
         (40408650652*Log[2 - eta*y - 2*y^2])/14140845) + 
       Log[4 + eta + 4*y]^2*((22234955509*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
          14140845 - (33480588209*Log[8 - eta^2 - 4*eta*y - 8*y^2])/
          11312676 + (43594550771*Log[2 - eta*y - 2*y^2])/9427230) + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]^2*
        ((-3140413508*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2828169 + 
         (4917456407*Log[2 - eta*y - 2*y^2])/1047470) + 
       Log[2 - eta*y - 2*y^2]*((66191454109*Pi^2)/28281690 + 
         (104768044*PolyLog[2, -x])/314241 - (232524382*PolyLog[2, x])/
          314241 - (9897618362*PolyLog[2, (1 + x)/2])/4713615 - 
         (194900017*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 + 
         (931164433*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/4713615 + 
         (663745789*PolyLog[2, (2 - eta - 2*y)/4])/942723 - 
         (664432063*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/942723 - 
         (64628*PolyLog[2, (x - y)/(1 + x)])/447 - 
         (112004845*PolyLog[2, (1 + y)/2])/314241 + 
         (649070*PolyLog[2, (4 + eta + 4*y)/8])/8493 - 
         (13715360*PolyLog[2, (1 - x)/(1 - x*y)])/104747 - 
         (246004426*PolyLog[2, (1 - x*y)/(1 + x)])/942723 + 
         (1837228*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
             (8 - eta^2 - 4*eta*y - 8*y^2)])/5513 - 
         (319494886*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/942723 - 
         (636863216*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
         (55606328*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/942723 + 
         (819634706*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 + 
         (95128988*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/942723 - 
         (283276652*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/942723 + 
         (577837028*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/1571205 + 
         (7828*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/149) + Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        ((-276082835*Pi^2)/418988 - (65509*Log[8 - eta^2 - 4*eta*y - 8*y^2]^
            2)/894 + (16870*Log[8 - eta^2 - 4*eta*y - 8*y^2]*
           Log[2 - eta*y - 2*y^2])/447 - (46613278084*Log[2 - eta*y - 2*y^2]^
            2)/14140845 + (5214334240*PolyLog[2, -x])/942723 - 
         (1296341021*PolyLog[2, x])/314241 + 
         (119894042002*PolyLog[2, (1 + x)/2])/14140845 - 
         (43179349*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 + 
         (5805587521*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/1571205 - 
         (3491776670*PolyLog[2, (2 - eta - 2*y)/4])/942723 + 
         (10321459717*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/2828169 - 
         (143617*PolyLog[2, (x - y)/(1 + x)])/1341 - 24*PolyLog[2, y] + 
         24*PolyLog[2, x*y] - (774578371*PolyLog[2, (1 + y)/2])/942723 - 
         (1019*PolyLog[2, (eta + 4*y)/4])/149 + 
         (25888*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/1341 - (3536025104*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 + (13662063299*PolyLog[2, (1 - x)/(1 - x*y)])/5656338 + 
         (27929*PolyLog[2, -((x - y)/(1 - x*y))])/298 - 
         (23641*PolyLog[2, (x - y)/(1 - x*y)])/447 - 
         (14150331475*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 - 
         (41737*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/4023 - (6133443436*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          2828169 - (1956762374*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/942723 + 
         (1642408138*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 - 
         (14883037816*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 + 
         (1369708988*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 - 
         (13576192522*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/2828169 + 
         (13463065762*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/2828169 + 
         (752142527*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/382185 - 
         (3204053287*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/4713615 - 
         (34*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3) + 
       Log[1 + y]*((-3921595475*Pi^2)/5656338 - 
         (9431400103*Log[2 + eta + 2*y]^2)/2513928 - 
         (31008133151*Log[4 + eta + 4*y]^2)/11312676 - 
         (3751970753*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/628482 + 
         (9921497*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/16986 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((-23985253*Log[8 - eta^2 - 4*eta*y - 8*y^2])/76437 - 
           (7943585510*Log[2 - eta*y - 2*y^2])/942723) + 
         (60604571*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          314241 + (18871500959*Log[2 - eta*y - 2*y^2]^2)/5656338 + 
         Log[2 + eta + 2*y]*((-906452333*Log[4 + eta + 4*y])/628482 + 
           (457510916*Log[8 - eta^2 - 6*eta*y - 8*y^2])/76437 - 
           (7759547*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 + 
           (44316400475*Log[2 - eta*y - 2*y^2])/5656338) + 
         Log[4 + eta + 4*y]*((13579014976*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            2828169 - (17015210965*Log[8 - eta^2 - 4*eta*y - 8*y^2])/
            11312676 + (7908346657*Log[2 - eta*y - 2*y^2])/942723) + 
         (6632545457*PolyLog[2, -x])/1885446 - (795553360*PolyLog[2, x])/
          942723 - (10248493841*PolyLog[2, (1 + x)/2])/5656338 + 
         (419137261*PolyLog[2, -(eta/(2 - eta - 2*y))])/209494 - 
         (342775282*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/314241 - 
         (261474463*PolyLog[2, (2 - eta - 2*y)/4])/99234 + 
         (14167354109*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/5656338 - 
         (17167*PolyLog[2, (x - y)/(1 + x)])/298 - 120*PolyLog[2, y] + 
         120*PolyLog[2, x*y] - (1600857511*PolyLog[2, (1 + y)/2])/1885446 + 
         (60719*PolyLog[2, (eta + 4*y)/4])/894 - 
         (606199*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/8046 - (264993718*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 + (4715498711*PolyLog[2, (1 - x)/(1 - x*y)])/5656338 - 
         (46979*PolyLog[2, -((x - y)/(1 - x*y))])/894 - 
         (14795*PolyLog[2, (x - y)/(1 - x*y)])/894 - 
         (285965152*PolyLog[2, (1 - x*y)/(1 + x)])/148851 + 
         (1442347*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/8046 - (4875066983*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          5656338 - (226073485*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/99234 - 
         (1208859073*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/628482 - 
         (5142495529*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 - 
         (3076565255*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/1885446 - 
         (11487811685*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/5656338 + 
         (11293053971*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/5656338 + 
         (30201248225*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/5656338 - 
         (7458049*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/5662 - (14795*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          1788) + Log[8 - eta^2 - 4*eta*y - 8*y^2]*
        ((75695910277*Pi^2)/67876056 + (7951438741*Log[2 - eta*y - 2*y^2]^2)/
          5656338 - (1180834735*PolyLog[2, -x])/209494 + 
         (681109540*PolyLog[2, x])/314241 - 
         (36435482713*PolyLog[2, (1 + x)/2])/5656338 - 
         (903527689*PolyLog[2, -(eta/(2 - eta - 2*y))])/1885446 - 
         (14093116*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/104747 + 
         (3066701105*PolyLog[2, (2 - eta - 2*y)/4])/1885446 - 
         (22235626385*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/5656338 - 
         (49069*PolyLog[2, (x - y)/(1 + x)])/894 + 48*PolyLog[2, -y] - 
         48*PolyLog[2, x*y] + (1327468685*PolyLog[2, (1 + y)/2])/1885446 + 
         (33427*PolyLog[2, (eta + 4*y)/4])/894 + 
         (798649*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/8046 + (180066182*PolyLog[2, (4 + eta + 4*y)/8])/
          314241 - (23201303795*PolyLog[2, (1 - x)/(1 - x*y)])/5656338 - 
         (42575*PolyLog[2, -((x - y)/(1 - x*y))])/894 - 
         (3861*PolyLog[2, (x - y)/(1 - x*y)])/298 + 
         (12994233493*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 - 
         (644185*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/8046 + (18875098331*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          5656338 + (1128762235*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/628482 + 
         (258779881*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/628482 + 
         (12478582834*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 + 
         (1659303175*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/1885446 + 
         (25853854733*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/5656338 - 
         (24503977295*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/5656338 - 
         (27277153535*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/5656338 + 
         (58020401*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/16986 - (10987*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          1788) + Log[1 - y]*((-1084998903*Pi^2)/837976 - 
         (23161*Log[y^2]*Log[1 + y])/1788 + (29337925*Log[1 + y]^2)/10728 + 
         (1962815351*Log[2 + eta + 2*y]^2)/7541784 - 
         (1462054727*Log[4 + eta + 4*y]^2)/1256964 + 
         (1139922569*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/942723 + 
         (26350973*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/16986 + 
         Log[4 + eta + 4*y]*((369715871*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            942723 - (25139437*Log[8 - eta^2 - 4*eta*y - 8*y^2])/33972 - 
           (14097475907*Log[2 - eta*y - 2*y^2])/3770892) + 
         Log[2 + eta + 2*y]*((20411269*Log[4 + eta + 4*y])/5662 - 
           (13489861*Log[8 - eta^2 - 6*eta*y - 8*y^2])/5662 - 
           (15221041*Log[8 - eta^2 - 4*eta*y - 8*y^2])/5662 - 
           (6543002363*Log[2 - eta*y - 2*y^2])/1885446) + 
         Log[1 + y]*((712559789*Log[2 + eta + 2*y])/418988 - 
           (1736105*Log[4 + eta + 4*y])/11324 - 
           (931744741*Log[8 - eta^2 - 6*eta*y - 8*y^2])/942723 + 
           (276581378*Log[8 - eta^2 - 4*eta*y - 8*y^2])/942723 - 
           (1551662321*Log[2 - eta*y - 2*y^2])/1885446) - 
         (1155966793*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          1885446 + (846354967*Log[2 - eta*y - 2*y^2]^2)/3770892 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((36835*Log[8 - eta^2 - 4*eta*y - 8*y^2])/894 + 
           (4181510944*Log[2 - eta*y - 2*y^2])/942723) - 
         (581033453*PolyLog[2, -x])/942723 + (752164040*PolyLog[2, x])/
          942723 + (1804111681*PolyLog[2, (1 + x)/2])/942723 - 
         (485443298*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 + 
         (1194210*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/5513 + 
         (70343684*PolyLog[2, (2 - eta - 2*y)/4])/49617 - 
         (163757944*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/942723 - 
         (20293*PolyLog[2, (x - y)/(1 + x)])/447 + 
         (242375734*PolyLog[2, (1 + y)/2])/942723 - 
         (13823*PolyLog[2, (eta + 4*y)/4])/447 + 
         (1891*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/149 + (802830614*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 + (719989193*PolyLog[2, (1 - x)/(1 - x*y)])/942723 - 
         (1089*PolyLog[2, -((x - y)/(1 - x*y))])/149 - 
         (1089*PolyLog[2, (x - y)/(1 - x*y)])/149 + 
         (60204911*PolyLog[2, (1 - x*y)/(1 + x)])/314241 + 
         (10649*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/149 - (277802489*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          942723 + (31113644*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/49617 - 
         (220359164*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/314241 - 
         (300184262*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/942723 - 
         (175423831*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 - 
         (37698236*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/314241 + 
         (53257174*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/104747 + 
         (116430004*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/942723 - 
         (81143*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/447 - (1387*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          298) + Log[2 + eta + 2*y]*((-19623704419*Pi^2)/8484507 + 
         (245375027069*Log[4 + eta + 4*y]^2)/56563380 + 
         (74788012057*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/28281690 + 
         (452623*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/298 + 
         Log[4 + eta + 4*y]*((-47826470101*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            14140845 + (4558297*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2052 - 
           (218034206201*Log[2 - eta*y - 2*y^2])/18854460) - 
         (9120568757*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          5656338 - (802776547*Log[2 - eta*y - 2*y^2]^2)/1488510 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((-488390141*Log[8 - eta^2 - 4*eta*y - 8*y^2])/152874 + 
           (100853716496*Log[2 - eta*y - 2*y^2])/14140845) + 
         (1119948961*PolyLog[2, -x])/628482 + (175601707*PolyLog[2, x])/
          314241 + (49976630585*PolyLog[2, (1 + x)/2])/5656338 - 
         (6729370237*PolyLog[2, -(eta/(2 - eta - 2*y))])/1885446 + 
         (3057161551*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/942723 + 
         (3939092503*PolyLog[2, (2 - eta - 2*y)/4])/1885446 + 
         (3035704495*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/5656338 - 
         (21095*PolyLog[2, (x - y)/(1 + x)])/298 + 96*PolyLog[2, -y] + 
         24*PolyLog[2, y] - 24*PolyLog[2, x*y] + 
         (177997403*PolyLog[2, (1 + y)/2])/50958 - 
         (98789*PolyLog[2, (eta + 4*y)/4])/894 - 
         (24385*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/298 - (1899905143*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 + (20407044181*PolyLog[2, (1 - x)/(1 - x*y)])/5656338 - 
         (3497*PolyLog[2, -((x - y)/(1 - x*y))])/298 + 
         (20501*PolyLog[2, (x - y)/(1 - x*y)])/894 - 
         (8140070087*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 - 
         (11425*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/8046 - (22062267301*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          5656338 + (4144197113*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/1885446 - 
         (497175365*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/1885446 - 
         (8458248698*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 - 
         (35564369*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/209494 - 
         (16879006375*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/5656338 + 
         (15978777505*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/5656338 + 
         (51044658029*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/28281690 - 
         (31596051379*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/9427230 + 
         (19309*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/1788) + 
       Log[4 + eta + 4*y]*((205081027*Pi^2)/241380 - 
         (3776471252*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/942723 + 
         (3663307*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/5662 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((5577025460*Log[8 - eta^2 - 4*eta*y - 8*y^2])/942723 - 
           (12210805874*Log[2 - eta*y - 2*y^2])/4713615) - 
         (2868681806*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          942723 + (3893650249*Log[2 - eta*y - 2*y^2]^2)/18854460 + 
         (2644550009*PolyLog[2, -x])/1256964 - (800455768*PolyLog[2, x])/
          942723 - (8505091073*PolyLog[2, (1 + x)/2])/18854460 - 
         (1574532709*PolyLog[2, -(eta/(2 - eta - 2*y))])/3770892 + 
         (1083045478*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/1571205 - 
         (3063264187*PolyLog[2, (2 - eta - 2*y)/4])/3770892 - 
         (44641837*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/33972 + 
         (1761007*PolyLog[2, (x - y)/(1 + x)])/5364 - 144*PolyLog[2, -y] + 
         72*PolyLog[2, y] - 168*PolyLog[2, x*y] - 
         (1276407739*PolyLog[2, (1 + y)/2])/3770892 - 
         (24957*PolyLog[2, (eta + 4*y)/4])/596 + 
         (96959*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/1788 - (209565620*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 - (597208211*PolyLog[2, (1 - x)/(1 - x*y)])/3770892 + 
         (55469*PolyLog[2, -((x - y)/(1 - x*y))])/447 + 
         (23881*PolyLog[2, (x - y)/(1 - x*y)])/447 + 
         (12514169*PolyLog[2, (1 - x*y)/(1 + x)])/16539 - 
         (280237*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/5364 + (2744631971*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          3770892 - (2289027191*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/3770892 - 
         (277588507*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/198468 + 
         (77156458*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/942723 - 
         (1036296683*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/3770892 + 
         (657453317*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/1256964 - 
         (359136155*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/1256964 - 
         (27220836929*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/18854460 + 
         (547515187*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/6284820 + (7349*PolyLog[2, ((1 - x^2)*(1 - y^2))/
             (1 - x*y)^2])/3576 + 
         (86983*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3576) - 
       (6997534684*PolyLog[3, (1 - x)/2])/14140845 - 
       (17406731*PolyLog[3, 1 - x])/16539 - (8210*PolyLog[3, -x])/1341 + 
       (143268*PolyLog[3, x])/149 + (1375283947*PolyLog[3, (1 + x)^(-1)])/
        314241 - (807145760*PolyLog[3, (2*x)/(1 + x)])/942723 - 
       (2169200612*PolyLog[3, (1 + x)/2])/14140845 + 
       (149755*PolyLog[3, 1 - x^2])/1406 + 
       (515278*PolyLog[3, (-eta - 4*y)/4])/1341 - 
       (159367264*PolyLog[3, -(eta/(4 - eta - 4*y))])/314241 + 
       (4644*PolyLog[3, (4 - eta - 4*y)/8])/149 + 
       (29265080*PolyLog[3, -(eta/(2 - eta - 2*y))])/25479 - 
       (2138277644*PolyLog[3, -1/2*eta/(2 - eta - 2*y)])/1571205 - 
       (816947578*PolyLog[3, (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/523735 - 
       (152*PolyLog[3, (2 - eta - 2*y)/4])/3 - 
       (1540*PolyLog[3, (2 - eta - 2*y)/(4 - eta - 4*y)])/149 - 
       (24425*PolyLog[3, (1 - y)/2])/298 + 
       (66584*PolyLog[3, (2*(1 - y))/(4 - eta - 4*y)])/8493 - 
       (32770252*PolyLog[3, (4*(1 - y))/(4 - eta - 4*y)])/25479 + 
       (28300*PolyLog[3, (2*(1 - y))/(2 - eta - 2*y)])/57 + 
       (80*PolyLog[3, ((2 - eta - 2*y)*(1 - y))/(4 - eta - 4*y)])/3 - 
       (23459*PolyLog[3, -((x - y)/(1 - x))])/447 + 
       (156157*PolyLog[3, (x - y)/(1 + x)])/447 - 
       (23459*PolyLog[3, (x - y)/(1 - y)])/447 - 
       (17416*PolyLog[3, (x - y)/((1 + x)*(1 - y))])/447 - 
       48*PolyLog[3, -y] + (62663*PolyLog[3, x*y])/447 - 
       (108985*PolyLog[3, (-2*y)/(1 - y)])/894 + 
       (44617*PolyLog[3, -(((1 - x)*y)/(1 - y))])/447 + 
       (8*PolyLog[3, -1/2*eta/(1 + y)])/3 + 
       (108565988*PolyLog[3, -1/4*eta/(1 + y)])/25479 - 
       (670175090*PolyLog[3, (-2*eta)/((4 - eta - 4*y)*(1 + y))])/942723 + 
       (12780796*PolyLog[3, (-2*eta)/((2 - eta - 2*y)*(1 + y))])/25479 + 
       (39763906*PolyLog[3, -(eta/((2 - eta - 2*y)*(1 + y)))])/314241 + 
       (59011346*PolyLog[3, -((eta*(1 - y))/((4 - eta - 4*y)*(1 + y)))])/
        942723 + (75147*PolyLog[3, -((x - y)/(1 + y))])/149 - 
       (232*PolyLog[3, (-2*(x - y))/((1 - x)*(1 + y))])/3 + 
       (4597*PolyLog[3, -((x - y)/((1 - x)*(1 + y)))])/149 + 
       144*PolyLog[3, y/(1 + y)] - (66073*PolyLog[3, (2*y)/(1 + y)])/894 + 
       (130441*PolyLog[3, ((1 + x)*y)/(1 + y)])/447 - 
       (651301435*PolyLog[3, (1 + y)/2])/1885446 - 
       (7772*PolyLog[3, (x*(1 + y))/(1 + x)])/19 + 
       (620689240*PolyLog[3, (2 + eta + 2*y)/4])/942723 + 
       (24735424*PolyLog[3, (2 + eta + 2*y)/(2*(1 + y))])/25479 + 
       (30557068*PolyLog[3, -(((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (1 + y)))])/25479 - (80*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           ((2 - eta - 2*y)*(1 + y))])/3 - (23992*PolyLog[3, (eta + 4*y)/4])/
        149 - (4644*PolyLog[3, (-2*(eta + 4*y))/(4 - eta - 4*y)])/149 - 
       (25240*PolyLog[3, -((eta + 4*y)/(2 - eta - 2*y))])/447 + 
       (57080*PolyLog[3, -1/2*((2 - eta - 2*y)*(eta + 4*y))/(4 - eta - 4*y)])/
        1341 - (8*PolyLog[3, -1/2*(eta + 4*y)/(1 - y)])/3 + 
       (8*PolyLog[3, -1/2*((1 - y)*(eta + 4*y))/(2 - eta - 2*y)])/3 + 
       (590980*PolyLog[3, (eta*(eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))])/
        4023 + 8*PolyLog[3, -((eta*(eta + 4*y))/((4 - eta - 4*y)*
            (2 + eta + 2*y)))] - 
       (8*PolyLog[3, -1/2*(eta*(eta + 4*y))/((2 - eta - 2*y)*
             (2 + eta + 2*y))])/3 - 
       (16*PolyLog[3, -((eta*(2 - eta - 2*y)*(eta + 4*y))/((4 - eta - 4*y)^2*
             (2 + eta + 2*y)))])/3 - 
       (3584*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(8*(1 + y))])/149 - 
       (8*PolyLog[3, -((eta*(2 + eta + 2*y)*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)^2))])/3 - 8*PolyLog[3, -(eta/(4 + eta + 4*y))] + 
       (107275052*PolyLog[3, eta/(4 + eta + 4*y)])/25479 + 
       (80*PolyLog[3, eta^2/((4 - eta - 4*y)*(4 + eta + 4*y))])/3 - 
       (17303792*PolyLog[3, (2*(1 + y))/(4 + eta + 4*y)])/76437 + 
       (35288180*PolyLog[3, (2 + eta + 2*y)/(4 + eta + 4*y)])/76437 - 
       (340467122*PolyLog[3, (2*(2 + eta + 2*y))/(4 + eta + 4*y)])/942723 + 
       (88*PolyLog[3, -((eta*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/3 - 8*PolyLog[3, ((1 + y)*(2 + eta + 2*y))/
          (4 + eta + 4*y)] + (204928*PolyLog[3, (eta + 4*y)/(4 + eta + 4*y)])/
        1341 - (29428*PolyLog[3, (2*(eta + 4*y))/(4 + eta + 4*y)])/447 - 
       (820804*PolyLog[3, (eta*(eta + 4*y))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/4023 + 
       (35456*PolyLog[3, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/4023 + 
       (30000*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(2*(4 + eta + 4*y))])/
        149 + (1100721818*PolyLog[3, (4 + eta + 4*y)/8])/942723 + 
       (2322*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/16])/149 - 
       (7052*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*(1 + y))])/
        57 + (52606*PolyLog[3, (1 - x)/(1 - x*y)])/57 - 
       (12047*PolyLog[3, (x*(1 - y))/(1 - x*y)])/149 + 
       (736*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/3 - 
       (811*PolyLog[3, -((x - y)/(1 - x*y))])/447 - 
       (1109*PolyLog[3, (x - y)/(1 - x*y)])/447 + 
       (3151*PolyLog[3, (x*(x - y))/(1 - x*y)])/149 + 
       (23161*PolyLog[3, ((1 - x)*y)/(1 - x*y)])/447 + 
       (127031*PolyLog[3, -((x*y)/(1 - x*y))])/447 + 
       (87529*PolyLog[3, -(((1 + x)*y)/(1 - x*y))])/447 - 
       (1705*PolyLog[3, -(((x - y)*y)/(1 - x*y))])/447 + 
       (32152*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/57 - 
       (1278809*PolyLog[3, (1 - x*y)/(1 + x)])/2831 - 
       (1467371506*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/4713615 + 
       (103124*PolyLog[3, -((eta*(2 + eta + 2*y))/((1 + y)*(8 - eta^2 - 
              6*eta*y - 8*y^2)))])/447 + 
       (11830*PolyLog[3, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/4023 + (99992*PolyLog[3, ((2 - eta - 2*y)*(eta + 4*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/1341 + 
       (19168*PolyLog[3, -(((2 + eta + 2*y)*(eta + 4*y))/(8 - eta^2 - 
             6*eta*y - 8*y^2))])/447 + 
       32*PolyLog[3, (eta*(2 + eta + 2*y)*(eta + 4*y))/
          (4*(1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))] + 
       (122860*PolyLog[3, -((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
            ((2 - eta - 2*y)^2*(4 + eta + 4*y)))])/447 - 
       (4112*PolyLog[3, -((eta*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
             8*y^2))])/57 - 
       (8*PolyLog[3, -((eta*(4 - eta - 4*y)*(2 + eta + 2*y))/
            ((2 - eta - 2*y)*(8 - eta^2 - 4*eta*y - 8*y^2)))])/3 + 
       (64*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 
            4*eta*y - 8*y^2)])/3 - 
       (28*PolyLog[3, -((eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2))])/
        3 - 4*PolyLog[3, (eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)] + 
       (8*PolyLog[3, (eta^2*(eta + 4*y))/((4 - eta - 4*y)*
            (8 - eta^2 - 4*eta*y - 8*y^2))])/3 + 
       (8*PolyLog[3, -((eta^2*(eta + 4*y))/((4 + eta + 4*y)*
             (8 - eta^2 - 4*eta*y - 8*y^2)))])/3 + 
       (9188*PolyLog[3, (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2)])/19 - (8*PolyLog[3, -((eta*(1 - y)*(4 + eta + 4*y))/
            ((1 + y)*(8 - eta^2 - 4*eta*y - 8*y^2)))])/3 - 
       (25148*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
            (1 + y))])/19 - (8*PolyLog[3, (2*(8 - eta^2 - 4*eta*y - 8*y^2))/
           ((4 - eta - 4*y)*(4 + eta + 4*y))])/3 + 
       (1322932526*PolyLog[3, -(eta/(2 - eta*y - 2*y^2))])/942723 - 
       (1993264600*PolyLog[3, eta/(2 - eta*y - 2*y^2)])/942723 + 
       (41088*PolyLog[3, -((eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
             (2 - eta*y - 2*y^2)))])/149 + 
       (56497418*PolyLog[3, (eta*(1 - y))/(2*(2 - eta*y - 2*y^2))])/942723 - 
       (194499908*PolyLog[3, -1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2)])/
        942723 + (1107780620*PolyLog[3, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/942723 + 
       (8*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))])/3 + 
       (10507616*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/(2 - eta*y - 2*y^2)])/
        8493 + (88*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/
           (8*(2 - eta*y - 2*y^2))])/3 - 
       (46424*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/(2*(2 - eta*y - 2*y^2))])/
        447 - (24968*PolyLog[3, ((1 - y)*(8 - eta^2 - 6*eta*y - 8*y^2))/
           ((4 - eta - 4*y)*(2 - eta*y - 2*y^2))])/447 - 
       (8*PolyLog[3, (eta^2*(1 + y)*(2 + eta + 2*y))/
           (2*(8 - eta^2 - 4*eta*y - 8*y^2)*(2 - eta*y - 2*y^2))])/3 - 
       (8332*PolyLog[3, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/57 - 
       (7796*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/19 - 
       (204479372*PolyLog[3, (2 - eta*y - 2*y^2)/(4 - eta - 4*y)])/942723 + 
       (10760*PolyLog[3, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)])/149 - 
       (16*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/3 + 
       (8*PolyLog[3, (2*(4 - eta - 4*y)*(2 - eta*y - 2*y^2))/
           ((2 - eta - 2*y)^2*(4 + eta + 4*y))])/3 + 
       (19111122722*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/4713615 + 
       (199146884*PolyLog[3, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/942723 - (25055332*PolyLog[3, 
          ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/((1 + y)*(8 - eta^2 - 
             6*eta*y - 8*y^2))])/8493 - 
       (16*PolyLog[3, (2*(2 + eta + 2*y)*(2 - eta*y - 2*y^2))/
           ((1 + y)*(8 - eta^2 - 4*eta*y - 8*y^2))])/3 - 
       (1705*PolyLog[3, ((x - y)*y)/(1 - y^2)])/447 - 
       (23161*PolyLog[3, 1 - y^2])/1788 - 
       (8857*PolyLog[3, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/894 + 
       (43484*PolyLog[3, (4*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)])/57 - 
       (9564716707*Zeta[3])/2513928) + Log[2 - eta*y - 2*y^2]*
      ((48910368068*PolyLog[3, (1 - x)/2])/4713615 - 
       (20060120*PolyLog[3, 1 - x])/314241 - (95416*PolyLog[3, -x])/447 + 
       (14296*PolyLog[3, x])/447 + (98494096*PolyLog[3, (1 + x)^(-1)])/
        314241 - (299458838*PolyLog[3, (2*x)/(1 + x)])/942723 + 
       (33710913808*PolyLog[3, (1 + x)/2])/4713615 - 
       (29941016*PolyLog[3, 1 - x^2])/314241 + 
       (1232199836*PolyLog[3, -(eta/(4 - eta - 4*y))])/942723 - 
       (496*PolyLog[3, (4 - eta - 4*y)/8])/149 - 
       (7700120*PolyLog[3, -(eta/(2 - eta - 2*y))])/25479 + 
       (5002267532*PolyLog[3, -1/2*eta/(2 - eta - 2*y)])/4713615 - 
       (559879336*PolyLog[3, (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/1571205 - 
       (17011024*PolyLog[3, (2 - eta - 2*y)/4])/49617 + 
       (2341704*PolyLog[3, (2 - eta - 2*y)/(4 - eta - 4*y)])/2831 + 
       (10210300*PolyLog[3, (1 - y)/2])/104747 - 
       (256204*PolyLog[3, (2*(1 - y))/(4 - eta - 4*y)])/8493 - 
       (1384732*PolyLog[3, (4*(1 - y))/(4 - eta - 4*y)])/2831 + 
       (1111168*PolyLog[3, (2*(1 - y))/(2 - eta - 2*y)])/2831 - 
       (992*PolyLog[3, ((2 - eta - 2*y)*(1 - y))/(4 - eta - 4*y)])/149 - 
       (129256*PolyLog[3, (x - y)/(1 + x)])/447 + 
       (12460*PolyLog[3, -1/2*eta/(1 + y)])/57 + 
       (605276*PolyLog[3, -1/4*eta/(1 + y)])/8493 - 
       (6086864578*PolyLog[3, (-2*eta)/((4 - eta - 4*y)*(1 + y))])/942723 + 
       (496*PolyLog[3, (-2*eta)/((2 - eta - 2*y)*(1 + y))])/149 + 
       (4919612*PolyLog[3, -(eta/((2 - eta - 2*y)*(1 + y)))])/2831 + 
       (28*PolyLog[3, -((eta*(1 - y))/((4 - eta - 4*y)*(1 + y)))])/3 - 
       (129256*PolyLog[3, -((x - y)/(1 + y))])/447 - 
       (663388994*PolyLog[3, (1 + y)/2])/942723 + 
       (41252*PolyLog[3, (x*(1 + y))/(1 + x)])/57 - 
       (166805074*PolyLog[3, (2 + eta + 2*y)/4])/314241 - 
       (4986916*PolyLog[3, (2 + eta + 2*y)/(2*(1 + y))])/8493 - 
       (56354656*PolyLog[3, -(((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (1 + y)))])/25479 + (992*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           ((2 - eta - 2*y)*(1 + y))])/149 - 
       (1228249190*PolyLog[3, -(eta/(4 + eta + 4*y))])/942723 + 
       (201095158*PolyLog[3, eta/(4 + eta + 4*y)])/942723 - 
       (496*PolyLog[3, -(eta^2/((4 - eta - 4*y)*(4 + eta + 4*y)))])/149 - 
       (5160*PolyLog[3, eta^2/((4 - eta - 4*y)*(4 + eta + 4*y))])/19 - 
       (298380*PolyLog[3, (2*(1 + y))/(4 + eta + 4*y)])/2831 + 
       (17362828*PolyLog[3, (2 + eta + 2*y)/(4 + eta + 4*y)])/25479 - 
       (1278671374*PolyLog[3, (2*(2 + eta + 2*y))/(4 + eta + 4*y)])/942723 + 
       (10252*PolyLog[3, -((eta*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/447 - 
       (496*PolyLog[3, ((1 + y)*(2 + eta + 2*y))/(4 + eta + 4*y)])/149 + 
       (64*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*(1 + y))])/
        3 + (1212*PolyLog[3, (1 - x)/(1 - x*y)])/19 - 
       (11188*PolyLog[3, (x*(1 - y))/(1 - x*y)])/57 + 
       (908*PolyLog[3, (1 - x*y)/(1 + x)])/3 - 
       (216597028*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/248085 - 
       (108224*PolyLog[3, -((eta*(2 + eta + 2*y))/((1 + y)*(8 - eta^2 - 
              6*eta*y - 8*y^2)))])/447 - 
       (4418312048*PolyLog[3, -((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
            ((2 - eta - 2*y)^2*(4 + eta + 4*y)))])/4713615 + 
       (4568*PolyLog[3, -((eta*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
             8*y^2))])/57 - (7756*PolyLog[3, (2*(1 - y)*(4 + eta + 4*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/57 + 
       (33152*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
            (1 + y))])/57 + (38715752*PolyLog[3, -(eta/(2 - eta*y - 2*y^2))])/
        49617 - (1248261952*PolyLog[3, eta/(2 - eta*y - 2*y^2)])/942723 + 
       (40108184*PolyLog[3, -((eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
             (2 - eta*y - 2*y^2)))])/8493 - 
       (992*PolyLog[3, (eta*(1 - y))/(2*(2 - eta*y - 2*y^2))])/149 - 
       (839640842*PolyLog[3, -1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2)])/
        942723 + (128356444*PolyLog[3, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/942723 - 
       (56185024*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/25479 - 
       (3438344*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/(2 - eta*y - 2*y^2)])/
        2831 - (992*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/
           (8*(2 - eta*y - 2*y^2))])/149 - 
       (56*PolyLog[3, ((1 - y)*(8 - eta^2 - 6*eta*y - 8*y^2))/
           ((4 - eta - 4*y)*(2 - eta*y - 2*y^2))])/3 - 
       (35992*PolyLog[3, -1/2*(eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
            ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))])/447 - 
       (33772*PolyLog[3, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/57 - 
       (1040*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/57 - 
       (496*PolyLog[3, (2 - eta*y - 2*y^2)/(4 - eta - 4*y)])/149 - 
       (992*PolyLog[3, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)])/149 - 
       (496*PolyLog[3, (2*(4 - eta - 4*y)*(2 - eta*y - 2*y^2))/
           ((2 - eta - 2*y)^2*(4 + eta + 4*y))])/149 + 
       (2480*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/149 - 
       (496*PolyLog[3, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/149 + 
       (496*PolyLog[3, ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/
           ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/149 - 
       (1039766141*Zeta[3])/314241) + Log[1 - y]*
      ((44548127351*Log[1 + y]^3)/22625352 + 
       (2903186701*Log[2 + eta + 2*y]^3)/7541784 - 
       (13707995849*Log[4 + eta + 4*y]^3)/22625352 - 
       (79190*Log[8 - eta^2 - 6*eta*y - 8*y^2]^3)/1341 - 
       (1026793*Log[8 - eta^2 - 4*eta*y - 8*y^2]^3)/2682 + 
       Log[y^2]*((192391*Log[1 + y]^2)/3576 + Log[1 + y]*
          ((-56*Log[2 + eta + 2*y])/3 - (20777*Log[4 + eta + 4*y])/1788 + 
           12*Log[8 - eta^2 - 6*eta*y - 8*y^2] + 
           (15281*Log[8 - eta^2 - 4*eta*y - 8*y^2])/1788)) + 
       Log[1 + y]^2*((-1975021205*Log[2 + eta + 2*y])/2513928 + 
         (1397017117*Log[4 + eta + 4*y])/7541784 + 
         (4868453*Log[8 - eta^2 - 6*eta*y - 8*y^2])/5662 + 
         (8671*Log[8 - eta^2 - 4*eta*y - 8*y^2])/76 - 
         (1940077337*Log[2 - eta*y - 2*y^2])/628482) + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]^2*
        ((-41867*Log[8 - eta^2 - 4*eta*y - 8*y^2])/1788 - 
         (784241849*Log[2 - eta*y - 2*y^2])/942723) + 
       Log[2 + eta + 2*y]^2*((-11953345*Log[4 + eta + 4*y])/33972 - 
         (81403*Log[8 - eta^2 - 6*eta*y - 8*y^2])/894 - 
         (256966*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 - 
         (11212*Log[2 - eta*y - 2*y^2])/57) - 
       (10898*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2*Log[2 - eta*y - 2*y^2])/57 + 
       (410406787*Log[2 - eta*y - 2*y^2]^3)/1885446 + 
       Log[4 + eta + 4*y]^2*((-96233*Log[8 - eta^2 - 6*eta*y - 8*y^2])/894 - 
         (1230878*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 + 
         (18253009*Log[2 - eta*y - 2*y^2])/12654) + Log[2 - eta*y - 2*y^2]*
        ((8371817387*Pi^2)/11312676 + (800945168*PolyLog[2, -x])/942723 - 
         (965426078*PolyLog[2, x])/942723 - 
         (1587342376*PolyLog[2, (1 + x)/2])/942723 + 
         (1193211*PolyLog[2, -(eta/(2 - eta - 2*y))])/2831 + 
         (623166182*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/942723 - 
         (1416610127*PolyLog[2, (2 - eta - 2*y)/4])/942723 + 
         (4264157*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/49617 + 
         (19226*PolyLog[2, (x - y)/(1 + x)])/447 - 
         (407097907*PolyLog[2, (1 + y)/2])/942723 + 
         2*PolyLog[2, (eta + 4*y)/4] - 
         2*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 4*
                y)))] - (802830614*PolyLog[2, (4 + eta + 4*y)/8])/942723 - 
         (257683850*PolyLog[2, (1 - x)/(1 - x*y)])/942723 - 
         2*PolyLog[2, -((x - y)/(1 - x*y))] - 
         (2*PolyLog[2, (x - y)/(1 - x*y)])/3 - 
         (44660571*PolyLog[2, (1 - x*y)/(1 + x)])/104747 + 
         (2*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)])/
          3 + (257683850*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
             (8 - eta^2 - 4*eta*y - 8*y^2)])/942723 - 
         (660885953*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/942723 + 
         (41690657*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/104747 - 
         (404118022*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/942723 + 
         (90944798*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/104747 - 
         (44870065*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/104747 + 
         (133772219*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/314241 + 
         (10582649*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/25479 + 
         (77990*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/447) + Log[1 + y]*((-42703652*Pi^2)/76437 - 
         (2670024949*Log[2 + eta + 2*y]^2)/7541784 - 
         (1008094618*Log[4 + eta + 4*y]^2)/942723 + 
         (1851073159*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/1885446 + 
         (1285339*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/5662 + 
         Log[4 + eta + 4*y]*((446890133*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            942723 - (4713044*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 - 
           (1153987903*Log[2 - eta*y - 2*y^2])/418988) + 
         Log[2 + eta + 2*y]*((91876423*Log[4 + eta + 4*y])/33972 - 
           (7115307*Log[8 - eta^2 - 6*eta*y - 8*y^2])/2831 + 
           (513793*Log[8 - eta^2 - 4*eta*y - 8*y^2])/16986 - 
           (968132867*Log[2 - eta*y - 2*y^2])/1885446) - 
         (1193621*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          5662 + (325972559*Log[2 - eta*y - 2*y^2]^2)/942723 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((50279*Log[8 - eta^2 - 4*eta*y - 8*y^2])/447 + 
           (6577356*Log[2 - eta*y - 2*y^2])/2831) - 
         (921334351*PolyLog[2, -x])/1885446 + (508917932*PolyLog[2, x])/
          942723 + (3762853883*PolyLog[2, (1 + x)/2])/1885446 - 
         (4749007*PolyLog[2, -(eta/(2 - eta - 2*y))])/16986 - 
         (366844760*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/942723 + 
         (160289911*PolyLog[2, (2 - eta - 2*y)/4])/99234 - 
         (250608751*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/1885446 + 
         (28859*PolyLog[2, (x - y)/(1 + x)])/894 + 48*PolyLog[2, x*y] + 
         (362103581*PolyLog[2, (1 + y)/2])/1885446 + 
         (54859*PolyLog[2, (eta + 4*y)/4])/894 - 
         (51283*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/894 + (825455966*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 + (309552499*PolyLog[2, (1 - x)/(1 - x*y)])/1885446 - 
         (4181*PolyLog[2, -((x - y)/(1 - x*y))])/298 - 
         (14909*PolyLog[2, (x - y)/(1 - x*y)])/298 + 
         (2452115*PolyLog[2, (1 - x*y)/(1 + x)])/314241 + 
         (91*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/894 - (483013531*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          1885446 + (1862259877*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/1885446 - 
         (89408133*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/209494 + 
         (68705770*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/942723 - 
         (546290801*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/1885446 + 
         (144518513*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/628482 - 
         (69414217*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/209494 - 
         (13880737*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/50958 - 
         (88669*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/894 - (15505*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          596) + Log[8 - eta^2 - 6*eta*y - 8*y^2]*((-587*Pi^2)/9 - 
         (25352*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/149 - 
         (26197484*Log[2 - eta*y - 2*y^2]^2)/8493 - (68*PolyLog[2, -x])/3 - 
         (68*PolyLog[2, (1 + x)/2])/3 - 
         (68*PolyLog[2, -(eta/(2 - eta - 2*y))])/3 + 
         (68*PolyLog[2, (2 - eta - 2*y)/4])/3 + 
         (68*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/3 + 
         (68*PolyLog[2, (x - y)/(1 + x)])/3 + (68*PolyLog[2, (1 + y)/2])/3 + 
         (68*PolyLog[2, (eta + 4*y)/4])/3 - 
         (68*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/3 + (68*PolyLog[2, (1 - x)/(1 - x*y)])/3 - 
         (68*PolyLog[2, -((x - y)/(1 - x*y))])/3 - 
         (68*PolyLog[2, (x - y)/(1 - x*y)])/3 + 
         (68*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/3 - (68*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
             (8 - eta^2 - 4*eta*y - 8*y^2)])/3 + 
         (68*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
              (1 + y))])/3 - (68*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/3 + 
         (68*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))])/
          3 - (68*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/3 - 
         (68*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/3 - 
         (68*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/3 + (68*PolyLog[2, (2*(2 - eta*y - 2*y^2))/
             (8 - eta^2 - 6*eta*y - 8*y^2)])/3 - 
         (34*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3) + Log[2 + eta + 2*y]*
        ((1554364421*Pi^2)/3770892 + (9477921*Log[4 + eta + 4*y]^2)/11324 - 
         (41417*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/596 + 
         (5658691*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/8493 + 
         Log[4 + eta + 4*y]*((104479*Log[8 - eta^2 - 6*eta*y - 8*y^2])/894 - 
           (7951987*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 - 
           (22729262*Log[2 - eta*y - 2*y^2])/8493) + 
         (1382*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/3 + 
         (1055547626*Log[2 - eta*y - 2*y^2]^2)/942723 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((144496*Log[8 - eta^2 - 4*eta*y - 8*y^2])/447 + 
           (7111640*Log[2 - eta*y - 2*y^2])/2831) - (58844*PolyLog[2, -x])/
          447 + (89185*PolyLog[2, x])/447 - (188827*PolyLog[2, (1 + x)/2])/
          894 - (4297549*PolyLog[2, -(eta/(2 - eta - 2*y))])/16986 + 
         (11815*PolyLog[2, (2 - eta - 2*y)/4])/894 - 
         (3848579*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/16986 + 
         (39065*PolyLog[2, (x - y)/(1 + x)])/894 - 48*PolyLog[2, -y] + 
         112*PolyLog[2, y] - 16*PolyLog[2, x*y] + 
         (103003*PolyLog[2, (1 + y)/2])/894 + 
         (11815*PolyLog[2, (eta + 4*y)/4])/894 - 
         (11219*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/894 - (3947341*PolyLog[2, (1 - x)/(1 - x*y)])/
          16986 + (15873*PolyLog[2, -((x - y)/(1 - x*y))])/298 - 
         (39065*PolyLog[2, (x - y)/(1 - x*y)])/894 + 
         (10557*PolyLog[2, (1 - x*y)/(1 + x)])/149 + 
         (11815*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/894 + (1157501*PolyLog[2, ((2 - eta - 2*y)*
              (2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/5662 - 
         (2016933*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
              (1 + y))])/5662 - (11815*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/
          894 + (13630*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/57 + 
         (11815*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/894 + 
         (1279085*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/5662 - 
         (4286225*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/16986 - 
         (1836207*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/5662 + 
         (11815*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/894 - (4137*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          596) + Log[4 + eta + 4*y]*((-2103797362*Pi^2)/2828169 + 
         (488*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/149 + 
         (3286760*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/8493 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((19033*Log[8 - eta^2 - 4*eta*y - 8*y^2])/298 - 
           (799692422*Log[2 - eta*y - 2*y^2])/942723) + 
         (3322*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/19 + 
         (13333256851*Log[2 - eta*y - 2*y^2]^2)/3770892 + 
         (14483*PolyLog[2, -x])/1788 + (14483*PolyLog[2, (1 + x)/2])/1788 + 
         (14483*PolyLog[2, -(eta/(2 - eta - 2*y))])/1788 - 
         (14483*PolyLog[2, (2 - eta - 2*y)/4])/1788 - 
         (14483*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/1788 - 
         (14483*PolyLog[2, (x - y)/(1 + x)])/1788 - 
         (14483*PolyLog[2, (1 + y)/2])/1788 - 
         (14483*PolyLog[2, (eta + 4*y)/4])/1788 + 
         (14483*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/1788 - (14483*PolyLog[2, (1 - x)/(1 - x*y)])/1788 - 
         (3507*PolyLog[2, -((x - y)/(1 - x*y))])/149 - 
         (3507*PolyLog[2, (x - y)/(1 - x*y)])/149 - 
         (14483*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/1788 + (14483*PolyLog[2, ((2 - eta - 2*y)*
              (2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/1788 - 
         (14483*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
              (1 + y))])/1788 + (14483*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/
          1788 - (14483*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/1788 + 
         (14483*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/1788 + 
         (14483*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/1788 + 
         (14483*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/1788 - 
         (14483*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/1788 - (56567*PolyLog[2, ((1 - x^2)*(1 - y^2))/
             (1 - x*y)^2])/3576 + 
         (14483*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3576) + 
       Log[8 - eta^2 - 4*eta*y - 8*y^2]*((710735*Pi^2)/3576 - 
         (1379347*Log[2 - eta*y - 2*y^2]^2)/16986 + (78865*PolyLog[2, -x])/
          447 - (89185*PolyLog[2, x])/447 + (228869*PolyLog[2, (1 + x)/2])/
          894 + (5058347*PolyLog[2, -(eta/(2 - eta - 2*y))])/16986 - 
         (51857*PolyLog[2, (2 - eta - 2*y)/4])/894 + 
         (3087781*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/16986 - 
         (26369*PolyLog[2, (x - y)/(1 + x)])/298 + 48*PolyLog[2, -y] - 
         112*PolyLog[2, y] + 16*PolyLog[2, x*y] - 
         (143045*PolyLog[2, (1 + y)/2])/894 - 
         (51857*PolyLog[2, (eta + 4*y)/4])/894 + 
         (17087*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/298 + (1062181*PolyLog[2, (1 - x)/(1 - x*y)])/5662 - 
         (7577*PolyLog[2, -((x - y)/(1 - x*y))])/894 + 
         (26369*PolyLog[2, (x - y)/(1 - x*y)])/298 - 
         (10557*PolyLog[2, (1 - x*y)/(1 + x)])/149 - 
         (51857*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/894 - (2711705*PolyLog[2, ((2 - eta - 2*y)*
              (2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/16986 + 
         (5290001*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
              (1 + y))])/16986 + (51857*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/
          894 - (13630*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/57 - 
         (51857*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/894 - 
         (3076457*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/16986 + 
         (1682341*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/5662 + 
         (6269419*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/16986 - 
         (51857*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/894 + (52453*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          1788) - 48*PolyLog[3, (1 - x)/2] - (21487*PolyLog[3, 1 - x])/447 - 
       (9085*PolyLog[3, -x])/447 - (3760*PolyLog[3, x])/447 - 
       (46366*PolyLog[3, (1 + x)^(-1)])/447 - 
       (15724*PolyLog[3, (2*x)/(1 + x)])/447 - (17398*PolyLog[3, (1 + x)/2])/
        447 + (21487*PolyLog[3, 1 - x^2])/894 + 
       (5412*PolyLog[3, (-eta - 4*y)/4])/149 - 
       (962355812*PolyLog[3, -(eta/(4 - eta - 4*y))])/942723 + 
       (11786*PolyLog[3, (4 - eta - 4*y)/8])/447 - 
       (9568796*PolyLog[3, -(eta/(2 - eta - 2*y))])/25479 - 
       (118100336*PolyLog[3, -1/2*eta/(2 - eta - 2*y)])/314241 - 
       (126738800*PolyLog[3, (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/314241 - 
       (30724*PolyLog[3, (2 - eta - 2*y)/4])/447 + 
       (1453268*PolyLog[3, (2 - eta - 2*y)/(4 - eta - 4*y)])/1341 - 
       (7621*PolyLog[3, (1 - y)/2])/298 + 
       (32*PolyLog[3, (2*(1 - y))/(4 - eta - 4*y)])/3 - 
       (16*PolyLog[3, (4*(1 - y))/(4 - eta - 4*y)])/3 + 
       (16*PolyLog[3, ((2 - eta - 2*y)*(1 - y))/(4 - eta - 4*y)])/3 - 
       (15115*PolyLog[3, -((x - y)/(1 - x))])/149 - 
       (20929*PolyLog[3, (x - y)/(1 + x)])/447 - 
       (18095*PolyLog[3, (x - y)/(1 - y)])/447 + 
       (27631*PolyLog[3, (x - y)/((1 + x)*(1 - y))])/447 + 
       144*PolyLog[3, -y] + 224*PolyLog[3, y] + (25247*PolyLog[3, x*y])/447 + 
       (18095*PolyLog[3, (-2*y)/(1 - y)])/894 - 
       (18095*PolyLog[3, -(((1 - x)*y)/(1 - y))])/447 + 
       (32*PolyLog[3, -1/2*eta/(1 + y)])/3 - 
       (1376*PolyLog[3, -1/4*eta/(1 + y)])/447 + 
       (1270614538*PolyLog[3, (-2*eta)/((4 - eta - 4*y)*(1 + y))])/942723 - 
       (22977908*PolyLog[3, (-2*eta)/((2 - eta - 2*y)*(1 + y))])/25479 - 
       (3392*PolyLog[3, -(eta/((2 - eta - 2*y)*(1 + y)))])/447 + 
       (344672954*PolyLog[3, -((eta*(1 - y))/((4 - eta - 4*y)*(1 + y)))])/
        942723 - (11393*PolyLog[3, -((x - y)/(1 + y))])/447 - 
       (248*PolyLog[3, (-2*(x - y))/((1 - x)*(1 + y))])/3 + 
       (19541*PolyLog[3, -((x - y)/((1 - x)*(1 + y)))])/149 + 
       144*PolyLog[3, y/(1 + y)] - (67729*PolyLog[3, (2*y)/(1 + y)])/894 + 
       (3361*PolyLog[3, ((1 + x)*y)/(1 + y)])/447 + 
       (63220953*PolyLog[3, (1 + y)/2])/209494 - 
       (64*PolyLog[3, (x*(1 + y))/(1 + x)])/3 + 
       (1376*PolyLog[3, (2 + eta + 2*y)/4])/447 + 
       (2720*PolyLog[3, (2 + eta + 2*y)/(2*(1 + y))])/149 + 
       (56541616*PolyLog[3, -(((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (1 + y)))])/25479 - (16*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           ((2 - eta - 2*y)*(1 + y))])/3 - (64*PolyLog[3, (eta + 4*y)/4])/3 - 
       (14170*PolyLog[3, (-2*(eta + 4*y))/(4 - eta - 4*y)])/447 - 
       (16*PolyLog[3, -((eta + 4*y)/(2 - eta - 2*y))])/3 + 
       (1376*PolyLog[3, -1/2*((2 - eta - 2*y)*(eta + 4*y))/(4 - eta - 4*y)])/
        447 - (16*PolyLog[3, -1/2*(eta + 4*y)/(1 - y)])/3 + 
       (32*PolyLog[3, -1/2*((1 - y)*(eta + 4*y))/(2 - eta - 2*y)])/3 - 
       (9124*PolyLog[3, (eta*(eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))])/447 + 
       (16*PolyLog[3, (eta + 4*y)/(2 + eta + 2*y)])/3 + 
       (32*PolyLog[3, -((eta*(eta + 4*y))/((4 - eta - 4*y)*
             (2 + eta + 2*y)))])/3 - 
       24*PolyLog[3, -1/2*(eta*(eta + 4*y))/((2 - eta - 2*y)*
            (2 + eta + 2*y))] - 
       (32*PolyLog[3, -((eta*(2 - eta - 2*y)*(eta + 4*y))/((4 - eta - 4*y)^2*
             (2 + eta + 2*y)))])/3 - 
       (16*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(8*(1 + y))])/3 - 
       (3392*PolyLog[3, -((eta*(2 + eta + 2*y)*(eta + 4*y))/
            ((2 - eta - 2*y)*(4 + eta + 4*y)^2))])/447 - 
       32*PolyLog[3, -(eta/(4 + eta + 4*y))] - 
       (2048*PolyLog[3, eta/(4 + eta + 4*y)])/149 + 
       (32*PolyLog[3, eta^2/((4 - eta - 4*y)*(4 + eta + 4*y))])/3 + 
       (16*PolyLog[3, (2*(1 + y))/(4 + eta + 4*y)])/3 - 
       (368*PolyLog[3, (2 + eta + 2*y)/(4 + eta + 4*y)])/447 - 
       (5776*PolyLog[3, (2*(2 + eta + 2*y))/(4 + eta + 4*y)])/447 - 
       (5776*PolyLog[3, -((eta*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/447 - 
       (1376*PolyLog[3, ((1 + y)*(2 + eta + 2*y))/(4 + eta + 4*y)])/447 + 
       (18620*PolyLog[3, (eta + 4*y)/(4 + eta + 4*y)])/447 - 
       (5518*PolyLog[3, (2*(eta + 4*y))/(4 + eta + 4*y)])/149 + 
       (6484*PolyLog[3, (eta*(eta + 4*y))/((4 - eta - 4*y)*(4 + eta + 4*y))])/
        149 - (6740*PolyLog[3, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/447 + 
       16*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(2*(4 + eta + 4*y))] + 
       (3470*PolyLog[3, (4 + eta + 4*y)/8])/149 + 
       (5893*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/16])/447 + 
       (3118781*PolyLog[3, (1 - x)/(1 - x*y)])/2831 + 
       (32*PolyLog[3, (x*(1 - y))/(1 - x*y)])/3 + 
       (16*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/3 + 
       (32399*PolyLog[3, -((x - y)/(1 - x*y))])/447 + 
       (32399*PolyLog[3, (x - y)/(1 - x*y)])/447 + 
       (4685*PolyLog[3, (x*(x - y))/(1 - x*y)])/447 - 
       (96767*PolyLog[3, ((1 - x)*y)/(1 - x*y)])/447 + 
       (18095*PolyLog[3, -((x*y)/(1 - x*y))])/447 - 
       (39551*PolyLog[3, -(((1 + x)*y)/(1 - x*y))])/447 + 
       (18095*PolyLog[3, -(((x - y)*y)/(1 - x*y))])/447 + 
       (34412*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/57 + 
       (18095*PolyLog[3, (1 - x*y)/(1 + x)])/447 + 
       (4432*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/149 - 
       (3760*PolyLog[3, -((eta*(2 + eta + 2*y))/((1 + y)*(8 - eta^2 - 
              6*eta*y - 8*y^2)))])/447 + 
       (21836*PolyLog[3, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/447 - (336*PolyLog[3, ((2 - eta - 2*y)*(eta + 4*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/149 - 
       (336*PolyLog[3, (eta*(2 + eta + 2*y)*(eta + 4*y))/
           (4*(1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/149 + 
       (336*PolyLog[3, -((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
            ((2 - eta - 2*y)^2*(4 + eta + 4*y)))])/149 + 
       32*PolyLog[3, -((eta*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2))] - (32*PolyLog[3, -((eta*(4 - eta - 4*y)*(2 + eta + 2*y))/
            ((2 - eta - 2*y)*(8 - eta^2 - 4*eta*y - 8*y^2)))])/3 - 
       (9256*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/57 - 
       (76*PolyLog[3, -((eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2))])/
        3 - (76*PolyLog[3, (eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        3 + (32*PolyLog[3, (eta^2*(eta + 4*y))/((4 - eta - 4*y)*
            (8 - eta^2 - 4*eta*y - 8*y^2))])/3 + 
       (32*PolyLog[3, -((eta^2*(eta + 4*y))/((4 + eta + 4*y)*
             (8 - eta^2 - 4*eta*y - 8*y^2)))])/3 + 
       16*PolyLog[3, (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] - (32*PolyLog[3, -((eta*(1 - y)*(4 + eta + 4*y))/
            ((1 + y)*(8 - eta^2 - 4*eta*y - 8*y^2)))])/3 - 
       (32*PolyLog[3, (2*(8 - eta^2 - 4*eta*y - 8*y^2))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/3 + 
       (480206138*PolyLog[3, -(eta/(2 - eta*y - 2*y^2))])/942723 + 
       (39402764*PolyLog[3, eta/(2 - eta*y - 2*y^2)])/942723 + 
       (53384*PolyLog[3, -((eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
             (2 - eta*y - 2*y^2)))])/149 + 
       (334617242*PolyLog[3, (eta*(1 - y))/(2*(2 - eta*y - 2*y^2))])/942723 + 
       (594136*PolyLog[3, -1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2)])/942723 - 
       (80*PolyLog[3, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/3 + 
       (56541616*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/25479 + 
       16*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/(2 - eta*y - 2*y^2)] + 
       16*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/
          (8*(2 - eta*y - 2*y^2))] - 16*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/
          (2*(2 - eta*y - 2*y^2))] - 
       (32*PolyLog[3, (eta^2*(1 + y)*(2 + eta + 2*y))/
           (2*(8 - eta^2 - 4*eta*y - 8*y^2)*(2 - eta*y - 2*y^2))])/3 - 
       (32*PolyLog[3, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 
             2*y^2)])/3 + (32*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/3 + 
       (16*PolyLog[3, (2 - eta*y - 2*y^2)/(4 - eta - 4*y)])/3 + 
       16*PolyLog[3, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)] - 
       (64*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/3 + 
       (32*PolyLog[3, (2*(4 - eta - 4*y)*(2 - eta*y - 2*y^2))/
           ((2 - eta - 2*y)^2*(4 + eta + 4*y))])/3 - 
       (112*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/3 + 32*PolyLog[3, (2*(2 - eta*y - 2*y^2))/
          (8 - eta^2 - 6*eta*y - 8*y^2)] - 
       (32*PolyLog[3, ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/
           ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/3 - 
       (64*PolyLog[3, (2*(2 + eta + 2*y)*(2 - eta*y - 2*y^2))/
           ((1 + y)*(8 - eta^2 - 4*eta*y - 8*y^2))])/3 + 
       (18095*PolyLog[3, ((x - y)*y)/(1 - y^2)])/447 + 
       (18095*PolyLog[3, 1 - y^2])/1788 + 
       (25247*PolyLog[3, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/894 - 
       (8*PolyLog[3, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
           (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3 - 
       (16*PolyLog[3, (4*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)])/3 - 
       (4806392015*Zeta[3])/2513928) + Log[1 + y]*
      ((-153612499*Log[2 + eta + 2*y]^3)/7541784 - 
       (91370867975*Log[4 + eta + 4*y]^3)/67876056 + 
       (1801183481*Log[8 - eta^2 - 6*eta*y - 8*y^2]^3)/229311 - 
       (6462367*Log[8 - eta^2 - 4*eta*y - 8*y^2]^3)/50958 + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]^2*
        ((4084649*Log[8 - eta^2 - 4*eta*y - 8*y^2])/16986 - 
         (3615368600*Log[2 - eta*y - 2*y^2])/942723) + 
       Log[2 + eta + 2*y]^2*((-723937747*Log[4 + eta + 4*y])/101916 + 
         (2848861*Log[8 - eta^2 - 6*eta*y - 8*y^2])/447 - 
         (2448573*Log[8 - eta^2 - 4*eta*y - 8*y^2])/5662 - 
         (3557343167*Log[2 - eta*y - 2*y^2])/1256964) - 
       (370621*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2*Log[2 - eta*y - 2*y^2])/
        8493 - (7933419235*Log[2 - eta*y - 2*y^2]^3)/5656338 + 
       Log[4 + eta + 4*y]^2*((16663754056*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
          2828169 - (11559939*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11324 + 
         (2020863715*Log[2 - eta*y - 2*y^2])/3770892) + 
       Log[2 - eta*y - 2*y^2]*((-3324037*Pi^2)/25479 - 
         (2425869766*PolyLog[2, -x])/942723 + (2330602018*PolyLog[2, x])/
          942723 - (4530115858*PolyLog[2, (1 + x)/2])/942723 - 
         (3660916562*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 + 
         (682177039*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/942723 + 
         (3897222094*PolyLog[2, (2 - eta - 2*y)/4])/942723 - 
         (2470649492*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/942723 + 
         (28942*PolyLog[2, (x - y)/(1 + x)])/149 + 
         (65899951*PolyLog[2, (1 + y)/2])/16539 - 
         (1090*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/149 - (10193780*PolyLog[2, (4 + eta + 4*y)/8])/
          25479 + (75528561*PolyLog[2, (1 - x)/(1 - x*y)])/104747 + 
         (3132694049*PolyLog[2, (1 - x*y)/(1 + x)])/942723 + 
         (1090*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/149 - (57710545*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          104747 + (3768159656*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/942723 - 
         (510697213*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/314241 + 
         (3045698909*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/942723 + 
         (873407945*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 + 
         (3270728543*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/942723 - 
         (3142716683*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/942723 - 
         (3058747625*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/942723 + 
         (8069650*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/8493) + Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        ((-139315145*Pi^2)/76437 - (57398*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/
          447 - 44*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2] + 
         (63344660*Log[2 - eta*y - 2*y^2]^2)/76437 + (8012434*PolyLog[2, -x])/
          8493 - (6681324*PolyLog[2, x])/2831 + 
         (352479148*PolyLog[2, (1 + x)/2])/76437 + 
         (6592708*PolyLog[2, -(eta/(2 - eta - 2*y))])/2831 - 
         (28*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/3 - 
         (19698856*PolyLog[2, (2 - eta - 2*y)/4])/8493 + 
         (185491358*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/76437 - 
         (12752*PolyLog[2, (x - y)/(1 + x)])/149 - 
         (6592708*PolyLog[2, (1 + y)/2])/2831 + 
         (7760*PolyLog[2, (eta + 4*y)/4])/447 + 
         (153236*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/4023 + (28*PolyLog[2, (4 + eta + 4*y)/8])/3 + 
         (284156*PolyLog[2, (1 - x)/(1 - x*y)])/4023 - 
         (68*PolyLog[2, -((x - y)/(1 - x*y))])/3 - 
         (68*PolyLog[2, (x - y)/(1 - x*y)])/3 - 
         (182483126*PolyLog[2, (1 - x*y)/(1 + x)])/76437 - 
         (492128*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/4023 - (284156*PolyLog[2, ((2 - eta - 2*y)*
              (2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/4023 - 
         (19676018*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/8493 + 
         (51614*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/57 - 
         (183553244*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/76437 + 
         (1881154*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/447 - 
         (184215698*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/76437 + 
         (180750554*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/76437 + 
         (181499876*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/76437 - 
         (2548498*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/2831 - (34*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          3) + Log[2 + eta + 2*y]*((4124017075*Pi^2)/2513928 - 
         (1281854905*Log[4 + eta + 4*y]^2)/1256964 - 
         (953687795*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/76437 + 
         (2312114*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/8493 + 
         Log[4 + eta + 4*y]*((1130689702*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            76437 + (580415*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2831 - 
           (39913316959*Log[2 - eta*y - 2*y^2])/11312676) + 
         (4856317*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          5662 - (10368004109*Log[2 - eta*y - 2*y^2]^2)/3770892 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((30440*Log[8 - eta^2 - 4*eta*y - 8*y^2])/149 + 
           (673075034*Log[2 - eta*y - 2*y^2])/76437) + 
         (20247158*PolyLog[2, -x])/8493 - (7768816*PolyLog[2, x])/8493 + 
         (17705818*PolyLog[2, (1 + x)/2])/25479 + 
         (9229538*PolyLog[2, -(eta/(2 - eta - 2*y))])/8493 - 
         (11140696*PolyLog[2, (2 - eta - 2*y)/4])/25479 + 
         (33255872*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/25479 + 
         (9442*PolyLog[2, (x - y)/(1 + x)])/447 - 
         (11752192*PolyLog[2, (1 + y)/2])/25479 + 
         (8846*PolyLog[2, (eta + 4*y)/4])/447 - 
         (78170*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/447 + (2343528*PolyLog[2, (1 - x)/(1 - x*y)])/2831 - 
         (8846*PolyLog[2, -((x - y)/(1 - x*y))])/447 - 
         (9442*PolyLog[2, (x - y)/(1 - x*y)])/447 - 
         (26398204*PolyLog[2, (1 - x*y)/(1 + x)])/25479 + 
         (161548*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/1341 - (2035992*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          2831 - (16841734*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/25479 - 
         (13018*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/447 - 
         (27909064*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/25479 - 
         (33272194*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/8493 - 
         (28447258*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/25479 + 
         (27404842*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/25479 + 
         (33613390*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/25479 + 
         (5270*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/447 - (4721*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          447) + Log[4 + eta + 4*y]*((385985717*Pi^2)/1885446 - 
         (76543628279*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/5656338 + 
         (9883307*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/16986 - 
         (2716090*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          8493 + (2990491064*Log[2 - eta*y - 2*y^2]^2)/2828169 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((-1216643*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2831 + 
           (2330095858*Log[2 - eta*y - 2*y^2])/942723) - 
         (12514482743*PolyLog[2, -x])/3770892 + (2940137774*PolyLog[2, x])/
          942723 - (58961763437*PolyLog[2, (1 + x)/2])/11312676 - 
         (6677441903*PolyLog[2, -(eta/(2 - eta - 2*y))])/3770892 - 
         (324194176*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/314241 + 
         (2512717345*PolyLog[2, (2 - eta - 2*y)/4])/1256964 - 
         (26593008283*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/11312676 + 
         (138875*PolyLog[2, (x - y)/(1 + x)])/1788 - 120*PolyLog[2, y] + 
         120*PolyLog[2, x*y] + (7783374083*PolyLog[2, (1 + y)/2])/3770892 + 
         (49403*PolyLog[2, (eta + 4*y)/4])/1788 + 
         (2163101*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/16092 + (17441455*PolyLog[2, (4 + eta + 4*y)/8])/
          25479 - (9167501863*PolyLog[2, (1 - x)/(1 - x*y)])/11312676 - 
         (10234*PolyLog[2, -((x - y)/(1 - x*y))])/149 - 
         (14014*PolyLog[2, (x - y)/(1 - x*y)])/447 + 
         (9514038484*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 + 
         (2320315*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/16092 + (6825579463*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          11312676 + (9094216339*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/3770892 - 
         (3088163947*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/3770892 + 
         (9151536682*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 - 
         (5392898501*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/3770892 + 
         (31795985371*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/11312676 - 
         (33580791445*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/11312676 - 
         (37269749461*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/11312676 + 
         (9810363*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/11324 - (38789*PolyLog[2, ((1 - x^2)*(1 - y^2))/
             (1 - x*y)^2])/3576 - 
         (19651*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3576) + 
       Log[8 - eta^2 - 4*eta*y - 8*y^2]*((70346785*Pi^2)/203832 - 
         (856975*Log[2 - eta*y - 2*y^2]^2)/5662 + (14996473*PolyLog[2, -x])/
          16986 - (12370*PolyLog[2, x])/19 + (12550489*PolyLog[2, (1 + x)/2])/
          16986 + (341429*PolyLog[2, -(eta/(2 - eta - 2*y))])/16986 - 
         (56*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/3 - 
         (13136953*PolyLog[2, (2 - eta - 2*y)/4])/16986 + 
         (1088521*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/5662 - 
         (12021*PolyLog[2, (x - y)/(1 + x)])/298 + 120*PolyLog[2, y] - 
         120*PolyLog[2, x*y] - (5481187*PolyLog[2, (1 + y)/2])/5662 - 
         (22197*PolyLog[2, (eta + 4*y)/4])/298 + 
         (47519*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/894 + (56*PolyLog[2, (4 + eta + 4*y)/8])/3 - 
         (428299*PolyLog[2, (1 - x)/(1 - x*y)])/5662 + 
         (96391*PolyLog[2, -((x - y)/(1 - x*y))])/894 + 
         (64207*PolyLog[2, (x - y)/(1 - x*y)])/894 - 
         (23038*PolyLog[2, (1 - x*y)/(1 + x)])/19 - 
         (21005*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/298 + (2956081*PolyLog[2, ((2 - eta - 2*y)*
              (2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/16986 - 
         (12203617*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/16986 + 
         (22197*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/298 - 
         (56738*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/57 + 
         (1074813*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/5662 - 
         (12842687*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/16986 + 
         (15305201*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/16986 + 
         (5086635*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/5662 - 
         (21005*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/298 + (65399*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          1788) - (799736530*PolyLog[3, (1 - x)/2])/76437 + 
       (9867328*PolyLog[3, 1 - x])/8493 + (113488*PolyLog[3, -x])/447 - 
       (42380*PolyLog[3, x])/447 + (30479768*PolyLog[3, (1 + x)^(-1)])/8493 + 
       (19541218*PolyLog[3, (2*x)/(1 + x)])/25479 - 
       (445082414*PolyLog[3, (1 + x)/2])/76437 - (826052*PolyLog[3, 1 - x^2])/
        2831 - (202610*PolyLog[3, (-eta - 4*y)/4])/447 + 
       (44401226*PolyLog[3, (4 - eta - 4*y)/8])/49617 - 
       32*PolyLog[3, -1/2*eta/(2 - eta - 2*y)] + 
       (785036050*PolyLog[3, (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/942723 + 
       (63621040*PolyLog[3, (2 - eta - 2*y)/4])/25479 - 
       (28105616*PolyLog[3, (2 - eta - 2*y)/(4 - eta - 4*y)])/25479 - 
       (13697180*PolyLog[3, (1 - y)/2])/104747 + 
       (201504*PolyLog[3, (2*(1 - y))/(4 - eta - 4*y)])/2831 - 
       (160*PolyLog[3, (4*(1 - y))/(4 - eta - 4*y)])/3 + 
       (1528*PolyLog[3, (2*(1 - y))/(2 - eta - 2*y)])/57 + 
       (16*PolyLog[3, ((2 - eta - 2*y)*(1 - y))/(4 - eta - 4*y)])/3 - 
       (9282*PolyLog[3, -((x - y)/(1 - x))])/149 + 
       (25692*PolyLog[3, (x - y)/(1 + x)])/149 - 
       (30230*PolyLog[3, (x - y)/(1 - y)])/447 - 
       (2848*PolyLog[3, (x - y)/((1 + x)*(1 - y))])/447 + 96*PolyLog[3, -y] - 
       48*PolyLog[3, y] - (57680*PolyLog[3, x*y])/447 - 
       (7384*PolyLog[3, (-2*y)/(1 - y)])/447 + 
       (14768*PolyLog[3, -(((1 - x)*y)/(1 - y))])/447 - 
       (1905200*PolyLog[3, -1/2*eta/(1 + y)])/25479 + 
       (105970892*PolyLog[3, -1/4*eta/(1 + y)])/25479 + 
       (353757056*PolyLog[3, (-2*eta)/((4 - eta - 4*y)*(1 + y))])/104747 + 
       (32014916*PolyLog[3, (-2*eta)/((2 - eta - 2*y)*(1 + y))])/25479 - 
       (77234156*PolyLog[3, -(eta/((2 - eta - 2*y)*(1 + y)))])/25479 - 
       (6492*PolyLog[3, -((eta*(1 - y))/((4 - eta - 4*y)*(1 + y)))])/19 - 
       (504*PolyLog[3, -((x - y)/(1 + y))])/149 - 
       (8*PolyLog[3, (-2*(x - y))/((1 - x)*(1 + y))])/3 + 
       (10176*PolyLog[3, -((x - y)/((1 - x)*(1 + y)))])/149 + 
       96*PolyLog[3, y/(1 + y)] - (7384*PolyLog[3, (2*y)/(1 + y)])/447 - 
       (28144*PolyLog[3, ((1 + x)*y)/(1 + y)])/447 + 
       (7384*PolyLog[3, (1 + y)/2])/447 - 
       32*PolyLog[3, (x*(1 + y))/(1 + x)] - 
       (111080*PolyLog[3, (2 + eta + 2*y)/4])/447 + 
       (914228*PolyLog[3, (2 + eta + 2*y)/(2*(1 + y))])/8493 + 
       (30489124*PolyLog[3, -(((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (1 + y)))])/25479 - (16*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           ((2 - eta - 2*y)*(1 + y))])/3 + (67208*PolyLog[3, (eta + 4*y)/4])/
        447 + (8*PolyLog[3, (-2*(eta + 4*y))/(4 - eta - 4*y)])/3 + 
       (21664*PolyLog[3, -((eta + 4*y)/(2 - eta - 2*y))])/447 + 
       (16*PolyLog[3, -1/2*((1 - y)*(eta + 4*y))/(2 - eta - 2*y)])/3 + 
       (142868*PolyLog[3, (eta*(eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))])/
        4023 - (8*PolyLog[3, -1/2*(eta*(eta + 4*y))/((2 - eta - 2*y)*
             (2 + eta + 2*y))])/3 - 
       (8*PolyLog[3, -((eta*(2 - eta - 2*y)*(eta + 4*y))/((4 - eta - 4*y)^2*
             (2 + eta + 2*y)))])/3 + 
       (9560*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(8*(1 + y))])/447 - 
       (672067634*PolyLog[3, -(eta/(4 + eta + 4*y))])/942723 + 
       (997299136*PolyLog[3, eta/(4 + eta + 4*y)])/314241 + 
       (27700508*PolyLog[3, (2*(1 + y))/(4 + eta + 4*y)])/76437 - 
       (52564304*PolyLog[3, (2 + eta + 2*y)/(4 + eta + 4*y)])/76437 - 
       (7740280*PolyLog[3, (2*(2 + eta + 2*y))/(4 + eta + 4*y)])/25479 - 
       (23068*PolyLog[3, -((eta*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/447 + 
       32*PolyLog[3, ((1 + y)*(2 + eta + 2*y))/(4 + eta + 4*y)] - 
       (99160*PolyLog[3, (eta + 4*y)/(4 + eta + 4*y)])/447 + 
       (104*PolyLog[3, (2*(eta + 4*y))/(4 + eta + 4*y)])/3 + 
       (274732*PolyLog[3, (eta*(eta + 4*y))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/4023 + 
       (709120*PolyLog[3, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/4023 - 
       (89104*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(2*(4 + eta + 4*y))])/
        447 - (8*PolyLog[3, (4 + eta + 4*y)/8])/3 - 
       (4*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/16])/3 - 
       (1124*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*(1 + y))])/
        57 + (456180*PolyLog[3, (1 - x)/(1 - x*y)])/2831 + 
       (11188*PolyLog[3, (x*(1 - y))/(1 - x*y)])/57 - 
       (8620*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/19 - 
       (2848*PolyLog[3, -((x - y)/(1 - x*y))])/447 + 
       (16456*PolyLog[3, (x - y)/(1 - x*y)])/447 + 
       (30164*PolyLog[3, (x*(x - y))/(1 - x*y)])/447 + 
       (14768*PolyLog[3, ((1 - x)*y)/(1 - x*y)])/447 - 
       (14768*PolyLog[3, -((x*y)/(1 - x*y))])/447 - 
       (28144*PolyLog[3, -(((1 + x)*y)/(1 - x*y))])/447 + 
       (28144*PolyLog[3, -(((x - y)*y)/(1 - x*y))])/447 + 
       (8*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/3 + 
       (1450904*PolyLog[3, (1 - x*y)/(1 + x)])/2831 + 
       (19547224*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/8493 + 
       (5396*PolyLog[3, -((eta*(2 + eta + 2*y))/((1 + y)*(8 - eta^2 - 
              6*eta*y - 8*y^2)))])/447 - 
       (579358*PolyLog[3, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/4023 - 32*PolyLog[3, ((2 - eta - 2*y)*(eta + 4*y))/
          (8 - eta^2 - 6*eta*y - 8*y^2)] - 
       (20656*PolyLog[3, -(((2 + eta + 2*y)*(eta + 4*y))/(8 - eta^2 - 
             6*eta*y - 8*y^2))])/447 - 
       32*PolyLog[3, (eta*(2 + eta + 2*y)*(eta + 4*y))/
          (4*(1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))] + 
       (35396*PolyLog[3, -((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
            ((2 - eta - 2*y)^2*(4 + eta + 4*y)))])/447 - 
       (1664*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/57 - 
       (4*PolyLog[3, -((eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2))])/3 - 
       (20*PolyLog[3, (eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/3 + 
       (28600*PolyLog[3, (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2)])/57 - (28352*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (2*(4 - eta - 4*y)*(1 + y))])/19 - 
       (272924770*PolyLog[3, -(eta/(2 - eta*y - 2*y^2))])/314241 + 
       (1067731808*PolyLog[3, eta/(2 - eta*y - 2*y^2)])/314241 - 
       (42399280*PolyLog[3, -((eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
             (2 - eta*y - 2*y^2)))])/8493 - 
       (18944*PolyLog[3, (eta*(1 - y))/(2*(2 - eta*y - 2*y^2))])/57 + 
       (16684*PolyLog[3, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/57 + 
       (10303784*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/(2 - eta*y - 2*y^2)])/
        8493 + (16*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/
           (8*(2 - eta*y - 2*y^2))])/3 + 
       (30928*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/(2*(2 - eta*y - 2*y^2))])/
        447 + (41656*PolyLog[3, ((1 - y)*(8 - eta^2 - 6*eta*y - 8*y^2))/
           ((4 - eta - 4*y)*(2 - eta*y - 2*y^2))])/447 - 
       (9832*PolyLog[3, -1/2*(eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
            ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))])/447 + 
       (23936*PolyLog[3, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/57 - 
       (7588*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/57 - 
       (2052043408*PolyLog[3, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)])/942723 - 
       (22136*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/57 + 
       (16*PolyLog[3, (2*(4 - eta - 4*y)*(2 - eta*y - 2*y^2))/
           ((2 - eta - 2*y)^2*(4 + eta + 4*y))])/3 + 
       (71474696*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/25479 - 
       (16784*PolyLog[3, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/447 - (25122668*PolyLog[3, 
          ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/((1 + y)*(8 - eta^2 - 
             6*eta*y - 8*y^2))])/8493 + 
       (28144*PolyLog[3, ((x - y)*y)/(1 - y^2)])/447 + 
       (17764*PolyLog[3, 1 - y^2])/447 + 
       (14668*PolyLog[3, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/447 - 
       (903816506*Zeta[3])/942723) + Log[8 - eta^2 - 4*eta*y - 8*y^2]*
      ((-18613*Log[2 - eta*y - 2*y^2]^3)/171 + Log[2 - eta*y - 2*y^2]*
        ((3817*Pi^2)/171 + (8*PolyLog[2, -x])/3 + (8*PolyLog[2, (1 + x)/2])/
          3 + (6382*PolyLog[2, -(eta/(2 - eta - 2*y))])/57 - 
         (8*PolyLog[2, (2 - eta - 2*y)/4])/3 - 
         (6212*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/57 - 
         (8*PolyLog[2, (x - y)/(1 + x)])/3 - (8*PolyLog[2, (1 + y)/2])/3 - 
         (8*PolyLog[2, (eta + 4*y)/4])/3 + 
         (8*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/3 + (3950*PolyLog[2, (1 - x)/(1 - x*y)])/57 + 
         (8*PolyLog[2, -((x - y)/(1 - x*y))])/3 + 
         (8*PolyLog[2, (x - y)/(1 - x*y)])/3 + 
         (112*PolyLog[2, (1 - x*y)/(1 + x)])/3 + 
         (32*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/3 + (3208*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
             (8 - eta^2 - 4*eta*y - 8*y^2)])/19 - 
         (7496*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
              (1 + y))])/57 + (8*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/3 + 
         (18086*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/57 - 
         (11752*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/57 - 
         (658*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 2*
                y^2)])/19 + (2126*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/57 - 
         (142*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/19 - 8*PolyLog[2, (2*(2 - eta*y - 2*y^2))/
            (8 - eta^2 - 6*eta*y - 8*y^2)]) - 48*PolyLog[3, (1 - x)/2] + 
       (70543*PolyLog[3, 1 - x])/447 + (38613*PolyLog[3, -x])/149 + 
       (536*PolyLog[3, x])/3 + (77695*PolyLog[3, (1 + x)^(-1)])/447 + 
       (2072*PolyLog[3, (2*x)/(1 + x)])/3 - (292*PolyLog[3, (1 + x)/2])/3 - 
       (27631*PolyLog[3, 1 - x^2])/894 - (4*PolyLog[3, (-eta - 4*y)/4])/3 - 
       (38260*PolyLog[3, -(eta/(4 - eta - 4*y))])/57 + 
       (22256*PolyLog[3, -(eta/(2 - eta - 2*y))])/19 - 
       (20120*PolyLog[3, -1/2*eta/(2 - eta - 2*y)])/57 - 
       (6656*PolyLog[3, (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/19 - 
       (12276*PolyLog[3, (2 - eta - 2*y)/4])/19 - 
       (60376*PolyLog[3, (2 - eta - 2*y)/(4 - eta - 4*y)])/57 + 
       (71735*PolyLog[3, (1 - y)/2])/894 + 
       (4*PolyLog[3, (4*(1 - y))/(4 - eta - 4*y)])/3 - 
       (8*PolyLog[3, (2*(1 - y))/(2 - eta - 2*y)])/3 - 
       (4*PolyLog[3, ((2 - eta - 2*y)*(1 - y))/(4 - eta - 4*y)])/3 + 
       (54881*PolyLog[3, -((x - y)/(1 - x))])/447 - 
       3*PolyLog[3, (x - y)/(1 + x)] + (54881*PolyLog[3, (x - y)/(1 - y)])/
        447 + 56*PolyLog[3, (x - y)/((1 + x)*(1 - y))] - 96*PolyLog[3, -y] - 
       144*PolyLog[3, y] + (58193*PolyLog[3, x*y])/447 + 
       (15281*PolyLog[3, (-2*y)/(1 - y)])/894 - 
       (977*PolyLog[3, -(((1 - x)*y)/(1 - y))])/447 + 
       604*PolyLog[3, -1/2*eta/(1 + y)] + 
       (54536*PolyLog[3, (-2*eta)/((4 - eta - 4*y)*(1 + y))])/57 - 
       (6340*PolyLog[3, -((eta*(1 - y))/((4 - eta - 4*y)*(1 + y)))])/19 + 
       (12731*PolyLog[3, -((x - y)/(1 + y))])/447 + 
       72*PolyLog[3, (-2*(x - y))/((1 - x)*(1 + y))] - 
       (38359*PolyLog[3, -((x - y)/((1 - x)*(1 + y)))])/447 + 
       48*PolyLog[3, y/(1 + y)] + (101105*PolyLog[3, (2*y)/(1 + y)])/894 - 
       (36737*PolyLog[3, ((1 + x)*y)/(1 + y)])/447 + 
       (10258861*PolyLog[3, (1 + y)/2])/16986 - 
       288*PolyLog[3, (x*(1 + y))/(1 + x)] - 
       (8*PolyLog[3, (2 + eta + 2*y)/(2*(1 + y))])/3 + 
       (4*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*(1 + y))])/
        3 - (4*PolyLog[3, (-2*(eta + 4*y))/(4 - eta - 4*y)])/3 + 
       (4*PolyLog[3, -((eta + 4*y)/(2 - eta - 2*y))])/3 + 
       (4*PolyLog[3, -1/2*(eta + 4*y)/(1 - y)])/3 + 
       (116*PolyLog[3, (eta*(eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))])/3 + 
       (4*PolyLog[3, (eta + 4*y)/(2 + eta + 2*y)])/3 + 
       (4*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(8*(1 + y))])/3 + 
       (9884*PolyLog[3, -(eta/(4 + eta + 4*y))])/57 - 
       (19892*PolyLog[3, eta/(4 + eta + 4*y)])/57 - 
       (2020*PolyLog[3, (2*(1 + y))/(4 + eta + 4*y)])/3 + 
       (4*PolyLog[3, (2 + eta + 2*y)/(4 + eta + 4*y)])/3 + 
       (4*PolyLog[3, (2*(2 + eta + 2*y))/(4 + eta + 4*y)])/3 - 
       (4*PolyLog[3, -((eta*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/3 + 
       (64*PolyLog[3, (eta*(eta + 4*y))/((4 - eta - 4*y)*(4 + eta + 4*y))])/
        3 + (112*PolyLog[3, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/3 - 
       (4*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(2*(4 + eta + 4*y))])/3 - 
       (7601123*PolyLog[3, (1 - x)/(1 - x*y)])/8493 + 
       (101486*PolyLog[3, (x*(1 - y))/(1 - x*y)])/447 - 
       (976*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/3 + 
       (9619*PolyLog[3, -((x - y)/(1 - x*y))])/447 - 
       (55*PolyLog[3, (x - y)/(1 - x*y)])/3 - 
       (42001*PolyLog[3, (x*(x - y))/(1 - x*y)])/447 + 
       (120607*PolyLog[3, ((1 - x)*y)/(1 - x*y)])/447 - 
       (27631*PolyLog[3, -((x*y)/(1 - x*y))])/447 + 
       (49087*PolyLog[3, -(((1 + x)*y)/(1 - x*y))])/447 - 
       (27631*PolyLog[3, -(((x - y)*y)/(1 - x*y))])/447 - 
       (32816*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/57 - 
       (379*PolyLog[3, (1 - x*y)/(1 + x)])/3 - 
       (4*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/3 + (4*PolyLog[3, -((eta*(2 + eta + 2*y))/
            ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2)))])/3 + 
       (68*PolyLog[3, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*y^2)])/
        3 - (4*PolyLog[3, ((2 - eta - 2*y)*(eta + 4*y))/(8 - eta^2 - 
            6*eta*y - 8*y^2)])/3 - 
       (4*PolyLog[3, (eta*(2 + eta + 2*y)*(eta + 4*y))/
           (4*(1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/3 + 
       (4*PolyLog[3, -((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/((2 - eta - 2*y)^2*
             (4 + eta + 4*y)))])/3 + 
       (2756*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/19 + 
       (16*PolyLog[3, -((eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2))])/
        3 + (16*PolyLog[3, (eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
        3 + (27032*PolyLog[3, (2*(1 - y)*(4 + eta + 4*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/57 + 
       (4*PolyLog[3, eta/(2 - eta*y - 2*y^2)])/3 - 
       (6340*PolyLog[3, (eta*(1 - y))/(2*(2 - eta*y - 2*y^2))])/19 + 
       (15140*PolyLog[3, -1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2)])/57 + 
       (4*PolyLog[3, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/3 - 
       (4*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/(2 - eta*y - 2*y^2)])/3 - 
       (4*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/
           (8*(2 - eta*y - 2*y^2))])/3 + 
       (4*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/(2*(2 - eta*y - 2*y^2))])/3 - 
       (4*PolyLog[3, (2 - eta*y - 2*y^2)/(4 - eta - 4*y)])/3 - 
       (4*PolyLog[3, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)])/3 - 
       (1448*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/57 + 
       (32*PolyLog[3, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 8*y^2)])/
        3 - (27631*PolyLog[3, ((x - y)*y)/(1 - y^2)])/447 + 
       (15281*PolyLog[3, 1 - y^2])/1788 - 
       (5833*PolyLog[3, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/298 - 
       (2*PolyLog[3, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
           (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3 - 
       (8296*PolyLog[3, (4*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)])/19 - 
       (97705*Zeta[3])/1192) + Log[eta^2]*((-180821041*Log[4 - eta - 4*y]^3)/
        744255 + (2591031623*Log[2 - eta - 2*y]^3)/3057480 + 
       (45030691*Log[1 - y]^3)/396936 + (1421*Log[y^2]*Log[1 + y]^2)/298 + 
       (20890204643*Log[1 + y]^3)/22625352 - (283936723*Log[2 + eta + 2*y]^3)/
        1190808 + (14794880365*Log[4 + eta + 4*y]^3)/11312676 - 
       (967163011*Log[8 - eta^2 - 6*eta*y - 8*y^2]^3)/611496 + 
       (3204941*Log[8 - eta^2 - 4*eta*y - 8*y^2]^3)/101916 + 
       Log[4 + eta + 4*y]^2*((-45514215401*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
          37708920 + (14370217*Log[8 - eta^2 - 4*eta*y - 8*y^2])/67944 - 
         (37044852143*Log[2 - eta*y - 2*y^2])/18854460) + 
       Log[1 + y]^2*((-2765448389*Log[2 + eta + 2*y])/7541784 - 
         (2363220326*Log[4 + eta + 4*y])/942723 - 
         (12436973*Log[8 - eta^2 - 6*eta*y - 8*y^2])/16986 + 
         (28214035*Log[8 - eta^2 - 4*eta*y - 8*y^2])/33972 - 
         (1235749355*Log[2 - eta*y - 2*y^2])/3770892) + 
       Log[1 - y]^2*((1421*Log[y^2])/298 - (1102358935*Log[1 + y])/7541784 - 
         (5874009367*Log[2 + eta + 2*y])/7541784 + 
         (6211352131*Log[4 + eta + 4*y])/7541784 + 
         (16878*Log[8 - eta^2 - 6*eta*y - 8*y^2])/149 + 
         (4088893*Log[8 - eta^2 - 4*eta*y - 8*y^2])/16986 - 
         (338932823*Log[2 - eta*y - 2*y^2])/1885446) - 
       (912058*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2*Log[2 - eta*y - 2*y^2])/
        8493 - (50449644299*Log[2 - eta*y - 2*y^2]^3)/56563380 + 
       Log[4 - eta - 4*y]^2*((-16658396459*Log[2 - eta - 2*y])/18854460 + 
         (175516915*Log[1 - y])/628482 - (1825479313*Log[1 + y])/1256964 - 
         (440798117*Log[2 + eta + 2*y])/942723 - 
         (577910138*Log[4 + eta + 4*y])/4713615 - 
         (1436496019*Log[8 - eta^2 - 6*eta*y - 8*y^2])/18854460 + 
         (325437179*Log[8 - eta^2 - 4*eta*y - 8*y^2])/1885446 + 
         (1384699703*Log[2 - eta*y - 2*y^2])/9427230) + 
       Log[2 + eta + 2*y]^2*((7833707143*Log[4 + eta + 4*y])/3770892 - 
         (8157242917*Log[8 - eta^2 - 6*eta*y - 8*y^2])/3770892 - 
         (6076493*Log[8 - eta^2 - 4*eta*y - 8*y^2])/33972 + 
         (413909977*Log[2 - eta*y - 2*y^2])/1885446) + 
       Log[2 - eta - 2*y]^2*((-6873951821*Log[1 - y])/7541784 - 
         (6670539397*Log[1 + y])/7541784 + (40393395407*Log[2 + eta + 2*y])/
          37708920 + (15365698679*Log[4 + eta + 4*y])/3770892 - 
         (11421187307*Log[8 - eta^2 - 6*eta*y - 8*y^2])/12569640 - 
         (4452282547*Log[8 - eta^2 - 4*eta*y - 8*y^2])/7541784 + 
         (1047845753*Log[2 - eta*y - 2*y^2])/2094940) + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]^2*
        ((-3812351*Log[8 - eta^2 - 4*eta*y - 8*y^2])/22648 + 
         (2677950496*Log[2 - eta*y - 2*y^2])/942723) + 
       Log[2 - eta*y - 2*y^2]*((-55922593129*Pi^2)/113126760 + 
         (1639426150*PolyLog[2, -x])/942723 - (943044007*PolyLog[2, x])/
          942723 + (1074409756*PolyLog[2, (1 + x)/2])/1571205 + 
         (40576621*PolyLog[2, -(eta/(2 - eta - 2*y))])/1885446 + 
         (548915176*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/523735 - 
         (229837825*PolyLog[2, (2 - eta - 2*y)/4])/628482 + 
         (789642499*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/1885446 + 
         (13137*PolyLog[2, (x - y)/(1 + x)])/298 + 
         (376617727*PolyLog[2, (1 + y)/2])/1885446 - 
         (1006*PolyLog[2, (eta + 4*y)/4])/447 - 
         (8*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/3 - (626110982*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 + (123520423*PolyLog[2, (1 - x)/(1 - x*y)])/314241 + 
         PolyLog[2, -((x - y)/(1 - x*y))] + PolyLog[2, (x - y)/(1 - x*y)]/3 - 
         (124120879*PolyLog[2, (1 - x*y)/(1 + x)])/104747 - 
         (5651*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/447 - (205074232*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          314241 - (222611360*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/314241 - 
         (2829675265*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/1885446 - 
         (1522042427*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/942723 + 
         (198643057*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/104747 - 
         (109616176*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/104747 + 
         (352306343*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/314241 + 
         (8837280473*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/4713615 - 
         (2352109063*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/4713615) + Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        ((183990473*Pi^2)/135888 - (46107*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/
          596 - (68*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          3 - (8769368882*Log[2 - eta*y - 2*y^2]^2)/4713615 + 
         (24009173*PolyLog[2, -x])/33972 - (14065165*PolyLog[2, x])/33972 - 
         (43721*PolyLog[2, (1 + x)/2])/1788 + 
         (7192*PolyLog[2, -(eta/(2 - eta - 2*y))])/447 - 
         (60409*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/1788 + 
         (60409*PolyLog[2, (2 - eta - 2*y)/4])/1788 - 
         (951826*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/8493 + 
         (2246*PolyLog[2, (x - y)/(1 + x)])/149 - 120*PolyLog[2, x*y] + 
         (60409*PolyLog[2, (4 + eta + 4*y)/8])/1788 - 
         (114647*PolyLog[2, (1 - x)/(1 - x*y)])/1788 - 
         (2246*PolyLog[2, (x - y)/(1 - x*y)])/149 + 
         (4906*PolyLog[2, (1 - x*y)/(1 + x)])/149 - 
         (2513*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/2682 + (14*PolyLog[2, ((4 - eta - 4*y)*
              (2 + eta + 2*y))/(4*(2 - eta*y - 2*y^2))])/3 - 
         (934468*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/447 - 
         (331120*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/2831) + Log[2 + eta + 2*y]*
        ((-229862909*Pi^2)/15083568 - (20130655003*Log[4 + eta + 4*y]^2)/
          37708920 + (16966149109*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/
          3770892 + (629705*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/5662 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((227621*Log[8 - eta^2 - 4*eta*y - 8*y^2])/894 - 
           (384380903*Log[2 - eta*y - 2*y^2])/942723) - 
         (1097425*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          11324 + (5678351629*Log[2 - eta*y - 2*y^2]^2)/4713615 + 
         Log[4 + eta + 4*y]*((-4203469279*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            942723 + (2036699*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11324 + 
           (56236687151*Log[2 - eta*y - 2*y^2])/37708920) + 
         (1223220509*PolyLog[2, -x])/942723 - (260208041*PolyLog[2, x])/
          942723 + (7957244717*PolyLog[2, (1 + x)/2])/3770892 - 
         (1695854081*PolyLog[2, -(eta/(2 - eta - 2*y))])/1885446 + 
         (2722051771*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/1256964 - 
         (1401407549*PolyLog[2, (2 - eta - 2*y)/4])/1256964 - 
         (1314679621*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/1885446 - 
         (953*PolyLog[2, (x - y)/(1 + x)])/894 + 124*PolyLog[2, y] + 
         4*PolyLog[2, x*y] + (846044477*PolyLog[2, (1 + y)/2])/1885446 + 
         (8201*PolyLog[2, (eta + 4*y)/4])/298 - 
         (12380*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/447 - (6155917693*PolyLog[2, (4 + eta + 4*y)/8])/
          3770892 + (948191497*PolyLog[2, (1 - x)/(1 - x*y)])/1885446 + 
         (203*PolyLog[2, -((x - y)/(1 - x*y))])/6 - 
         (4641*PolyLog[2, (x - y)/(1 - x*y)])/298 - 
         (170699408*PolyLog[2, (1 - x*y)/(1 + x)])/314241 - 
         (7991*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/447 - (16059854*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          942723 - (452359553*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/1885446 + 
         (37806059*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/99234 - 
         (1477707299*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/1885446 + 
         (160099004*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 - 
         (379314011*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/628482 + 
         (119563601*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/209494 - 
         (410203405*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/628482 - 
         (12065*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/447 - (1272*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          149) + Log[1 - y]*((5273465*Pi^2)/25479 + 
         (1421*Log[y^2]*Log[1 + y])/149 - (4640431151*Log[1 + y]^2)/2513928 - 
         (544241803*Log[2 + eta + 2*y]^2)/7541784 + 
         (1475329267*Log[4 + eta + 4*y]^2)/2513928 + 
         (4785307*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/33972 - 
         (9496399*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/33972 + 
         Log[4 + eta + 4*y]*((-25863*Log[8 - eta^2 - 6*eta*y - 8*y^2])/2831 + 
           (4716493*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11324 - 
           (1749389899*Log[2 - eta*y - 2*y^2])/837976) + 
         Log[2 + eta + 2*y]*((-29530235*Log[4 + eta + 4*y])/67944 - 
           (21709*Log[8 - eta^2 - 6*eta*y - 8*y^2])/298 + 
           (3647789*Log[8 - eta^2 - 4*eta*y - 8*y^2])/33972 - 
           (1191550759*Log[2 - eta*y - 2*y^2])/1256964) + 
         (3088079*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          33972 - (327241268*Log[2 - eta*y - 2*y^2]^2)/314241 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((68*Log[8 - eta^2 - 4*eta*y - 8*y^2])/3 + 
           (843398*Log[2 - eta*y - 2*y^2])/447) + Log[1 + y]*
          ((4939243687*Log[2 + eta + 2*y])/3770892 + 
           (8600451565*Log[4 + eta + 4*y])/7541784 - 
           (948274*Log[8 - eta^2 - 6*eta*y - 8*y^2])/447 + 
           (376783*Log[8 - eta^2 - 4*eta*y - 8*y^2])/33972 + 
           (211408931*Log[2 - eta*y - 2*y^2])/66156) - (86153*PolyLog[2, -x])/
          8493 - (775*PolyLog[2, x])/57 - (30605*PolyLog[2, (1 + x)/2])/
          2831 - (2036414*PolyLog[2, -(eta/(2 - eta - 2*y))])/8493 - 
         (1736*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/19 - 
         (358165*PolyLog[2, (2 - eta - 2*y)/4])/8493 - 
         (1275260*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/8493 + 
         (10612*PolyLog[2, (x - y)/(1 + x)])/447 + 
         (16450*PolyLog[2, (1 + y)/2])/2831 + 
         (2395*PolyLog[2, (eta + 4*y)/4])/149 - 
         (10165*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/447 - 12*PolyLog[2, (4 + eta + 4*y)/8] - 
         (2240333*PolyLog[2, (1 - x)/(1 - x*y)])/8493 - 
         (2395*PolyLog[2, -((x - y)/(1 - x*y))])/149 - 
         (2693*PolyLog[2, (x - y)/(1 - x*y)])/149 - 
         (1574*PolyLog[2, (1 - x*y)/(1 + x)])/19 + 
         (10612*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/447 + (74291*PolyLog[2, ((2 - eta - 2*y)*
              (2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/2831 - 
         (1391629*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
              (1 + y))])/8493 - (4652*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/
          447 + (18581*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/57 - 
         (7212736*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/25479 + 
         (1737160*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/8493 - 
         (963792*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/2831 - 
         (793634*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/2831 + 
         (10612*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/447 - (1272*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          149) + Log[2 - eta - 2*y]*((-90162676069*Pi^2)/113126760 + 
         (15627761*Log[1 - y]^2)/50616 - (88415851*Log[1 + y]^2)/132312 + 
         (279551371*Log[2 + eta + 2*y]^2)/203832 + 
         (130240750031*Log[4 + eta + 4*y]^2)/37708920 - 
         (225177433*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/198468 + 
         (494797*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/1788 + 
         Log[4 + eta + 4*y]*((-1641421967*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            3142410 + (479283784*Log[8 - eta^2 - 4*eta*y - 8*y^2])/942723 - 
           (147513033667*Log[2 - eta*y - 2*y^2])/37708920) + 
         Log[2 + eta + 2*y]*((5380682723*Log[4 + eta + 4*y])/4713615 - 
           (22142197*Log[8 - eta^2 - 6*eta*y - 8*y^2])/6327 + 
           (511051963*Log[8 - eta^2 - 4*eta*y - 8*y^2])/1885446 - 
           (33427261427*Log[2 - eta*y - 2*y^2])/18854460) + 
         (419950379*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          1256964 - (1744035437*Log[2 - eta*y - 2*y^2]^2)/18854460 + 
         Log[1 - y]*((-1188874483*Log[1 + y])/628482 + 
           (2824292471*Log[2 + eta + 2*y])/1885446 + 
           (9994259447*Log[4 + eta + 4*y])/7541784 - 
           (40741*Log[8 - eta^2 - 6*eta*y - 8*y^2])/19 + 
           (1690263*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11324 + 
           (1697861813*Log[2 - eta*y - 2*y^2])/1885446) + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((1641297*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11324 + 
           (2070176419*Log[2 - eta*y - 2*y^2])/1047470) + 
         Log[1 + y]*((-830722757*Log[2 + eta + 2*y])/418988 + 
           (4341998851*Log[4 + eta + 4*y])/1885446 - 
           (248844736*Log[8 - eta^2 - 6*eta*y - 8*y^2])/314241 - 
           (460521059*Log[8 - eta^2 - 4*eta*y - 8*y^2])/314241 + 
           (15301699841*Log[2 - eta*y - 2*y^2])/3770892) - 
         (2879658455*PolyLog[2, -x])/942723 + (2164691393*PolyLog[2, x])/
          1885446 - (417525512*PolyLog[2, (1 + x)/2])/523735 + 
         (603671003*PolyLog[2, -(eta/(2 - eta - 2*y))])/1885446 - 
         (219931785*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/209494 + 
         (602912291*PolyLog[2, (2 - eta - 2*y)/4])/628482 - 
         (42477953*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/628482 - 
         (29051*PolyLog[2, (x - y)/(1 + x)])/447 - 36*PolyLog[2, y] + 
         108*PolyLog[2, x*y] + (209673989*PolyLog[2, (1 + y)/2])/1885446 + 
         (8042*PolyLog[2, (eta + 4*y)/4])/447 - 
         (4060*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/447 + (785349305*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 - (1953951347*PolyLog[2, (1 - x)/(1 - x*y)])/3770892 - 
         (45257*PolyLog[2, -((x - y)/(1 - x*y))])/596 - 
         (1159*PolyLog[2, (x - y)/(1 - x*y)])/894 + 
         (958555489*PolyLog[2, (1 - x*y)/(1 + x)])/628482 + 
         (10750*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/447 + (994019779*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          1885446 + (1903851683*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/1885446 + 
         (1216353844*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
         (2619415937*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/1885446 + 
         (1001889277*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/1885446 + 
         (122895809*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/104747 - 
         (123633478*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/104747 - 
         (16465223423*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/9427230 + 
         (2838740833*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/4713615 - 
         (1272*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/149) + 
       Log[1 + y]*((1277298901*Pi^2)/1190808 + 
         (122424013*Log[2 + eta + 2*y]^2)/203832 + 
         (18800660251*Log[4 + eta + 4*y]^2)/7541784 - 
         (2422771825*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/628482 - 
         (2164291*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/33972 + 
         Log[2 + eta + 2*y]*((-7886602231*Log[4 + eta + 4*y])/3770892 + 
           (18426529*Log[8 - eta^2 - 6*eta*y - 8*y^2])/8493 - 
           (5526499*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 - 
           (3235538065*Log[2 - eta*y - 2*y^2])/1885446) + 
         (85889*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          596 + (522001268*Log[2 - eta*y - 2*y^2]^2)/942723 + 
         Log[4 + eta + 4*y]*((714510463*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            314241 - (1454255*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11324 + 
           (9068747299*Log[2 - eta*y - 2*y^2])/7541784) + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((136*Log[8 - eta^2 - 4*eta*y - 8*y^2])/3 + 
           (7028912*Log[2 - eta*y - 2*y^2])/2831) - 
         (208280580*PolyLog[2, -x])/104747 + (118067069*PolyLog[2, x])/
          104747 - (789977735*PolyLog[2, (1 + x)/2])/314241 + 
         (2192409623*PolyLog[2, -(eta/(2 - eta - 2*y))])/1885446 - 
         (2199267164*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/942723 + 
         (212421151*PolyLog[2, (2 - eta - 2*y)/4])/314241 - 
         (64067289*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/209494 + 
         (15070*PolyLog[2, (x - y)/(1 + x)])/447 - 
         (1977229073*PolyLog[2, (1 + y)/2])/1885446 + 
         (2090*PolyLog[2, (eta + 4*y)/4])/149 - 
         (5711*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/447 + (3483033059*PolyLog[2, (4 + eta + 4*y)/8])/
          1885446 - (668027423*PolyLog[2, (1 - x)/(1 - x*y)])/628482 - 
         (7930*PolyLog[2, -((x - y)/(1 - x*y))])/447 - 
         (7930*PolyLog[2, (x - y)/(1 - x*y)])/447 + 
         (1668020404*PolyLog[2, (1 - x*y)/(1 + x)])/942723 + 
         (10940*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/149 + (37972709*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          33078 + (1264115561*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/1885446 + 
         (53790656*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/104747 + 
         (3617265799*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/1885446 - 
         (488952869*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/209494 + 
         (1617374545*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/942723 - 
         (1650823285*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/942723 - 
         (3393028793*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/1885446 + 
         (2343469*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/2831 - (1272*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          149) + Log[4 + eta + 4*y]*((-182579210101*Pi^2)/113126760 + 
         (368746823*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/209494 - 
         (490180*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/8493 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((1414817*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11324 - 
           (8537516141*Log[2 - eta*y - 2*y^2])/4713615) - 
         (2690135*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          5662 + (8734359571*Log[2 - eta*y - 2*y^2]^2)/18854460 - 
         (517894252*PolyLog[2, -x])/314241 + (582775189*PolyLog[2, x])/
          1256964 - (499274833*PolyLog[2, (1 + x)/2])/4713615 + 
         (15279539*PolyLog[2, -(eta/(2 - eta - 2*y))])/1885446 - 
         (3408845759*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/4713615 + 
         (117785746*PolyLog[2, (2 - eta - 2*y)/4])/314241 + 
         (86381769*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/209494 - 
         (26965*PolyLog[2, (x - y)/(1 + x)])/447 - 36*PolyLog[2, y] + 
         108*PolyLog[2, x*y] + (236255255*PolyLog[2, (1 + y)/2])/1885446 + 
         (7681*PolyLog[2, (eta + 4*y)/4])/894 - 
         (5699*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/447 + (622952005*PolyLog[2, (4 + eta + 4*y)/8])/
          1885446 - (137662343*PolyLog[2, (1 - x)/(1 - x*y)])/3770892 - 
         (53645*PolyLog[2, -((x - y)/(1 - x*y))])/596 - 
         (15529*PolyLog[2, (x - y)/(1 - x*y)])/894 - 
         (165916504*PolyLog[2, (1 - x*y)/(1 + x)])/942723 + 
         (15881*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/2682 - (316750139*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          1885446 - (12253673*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/314241 + 
         (526418914*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
         (349853689*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/942723 + 
         (4373770169*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/1885446 - 
         (417568409*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/1885446 + 
         (219979751*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/1885446 + 
         (352742883*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/523735 - 
         (651785147*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/4713615 - (1272*PolyLog[2, ((1 - x^2)*(1 - y^2))/
             (1 - x*y)^2])/149 - (1123*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          149) + Log[4 - eta - 4*y]*((7577410291*Pi^2)/226253520 + 
         (12806885111*Log[2 - eta - 2*y]^2)/6284820 - 
         (2810560985*Log[1 - y]^2)/7541784 + (4606260325*Log[1 + y]^2)/
          3770892 - (1070151905*Log[2 + eta + 2*y]^2)/1885446 + 
         (2963001767*Log[4 + eta + 4*y]^2)/1885446 + 
         (1390752403*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/418988 + 
         (2554253*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/11324 + 
         Log[1 + y]*((704958043*Log[2 + eta + 2*y])/3770892 - 
           (28779350203*Log[4 + eta + 4*y])/7541784 + 
           (49253863*Log[8 - eta^2 - 6*eta*y - 8*y^2])/8493 + 
           (1176445015*Log[8 - eta^2 - 4*eta*y - 8*y^2])/628482 - 
           (392818775*Log[2 - eta*y - 2*y^2])/50616) + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((230005*Log[8 - eta^2 - 4*eta*y - 8*y^2])/894 - 
           (195713533*Log[2 - eta*y - 2*y^2])/55130) + Log[2 - eta - 2*y]*
          ((1130987321*Log[1 - y])/837976 + (550463291*Log[1 + y])/418988 - 
           (87754012*Log[2 + eta + 2*y])/942723 + 
           (6542581469*Log[4 + eta + 4*y])/4189880 - 
           (7041539293*Log[8 - eta^2 - 6*eta*y - 8*y^2])/9427230 + 
           (2664467*Log[8 - eta^2 - 4*eta*y - 8*y^2])/50958 - 
           (124597595669*Log[2 - eta*y - 2*y^2])/37708920) + 
         Log[1 - y]*((7197284777*Log[1 + y])/7541784 + 
           (2354703661*Log[2 + eta + 2*y])/2513928 - 
           (2574051869*Log[4 + eta + 4*y])/2513928 - 
           (220511*Log[8 - eta^2 - 6*eta*y - 8*y^2])/894 - 
           (3023300*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 - 
           (3017727709*Log[2 - eta*y - 2*y^2])/7541784) - 
         (227366621*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          314241 + (18335927279*Log[2 - eta*y - 2*y^2]^2)/4713615 + 
         Log[2 + eta + 2*y]*((7072901755*Log[4 + eta + 4*y])/7541784 - 
           (11446388923*Log[8 - eta^2 - 6*eta*y - 8*y^2])/3770892 - 
           (823484177*Log[8 - eta^2 - 4*eta*y - 8*y^2])/942723 + 
           (15751346521*Log[2 - eta*y - 2*y^2])/7541784) + 
         Log[4 + eta + 4*y]*((-73841528819*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            18854460 - (450409354*Log[8 - eta^2 - 4*eta*y - 8*y^2])/942723 + 
           (1699067017*Log[2 - eta*y - 2*y^2])/509580) + 
         (684233971*PolyLog[2, -x])/942723 + (75532889*PolyLog[2, x])/
          418988 + (375013859*PolyLog[2, (1 + x)/2])/1256964 + 
         (20013777*PolyLog[2, -(eta/(2 - eta - 2*y))])/104747 + 
         (1575537713*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/6284820 - 
         (411132041*PolyLog[2, (2 - eta - 2*y)/4])/418988 - 
         (351653861*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/942723 + 
         (4045*PolyLog[2, (x - y)/(1 + x)])/298 + 124*PolyLog[2, y] + 
         4*PolyLog[2, x*y] - (185926505*PolyLog[2, (1 + y)/2])/314241 + 
         (2395*PolyLog[2, (eta + 4*y)/4])/149 - 
         (9565*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/447 - (115566009*PolyLog[2, (4 + eta + 4*y)/8])/
          418988 + (174803828*PolyLog[2, (1 - x)/(1 - x*y)])/942723 + 
         (16175*PolyLog[2, -((x - y)/(1 - x*y))])/894 - 
         (27995*PolyLog[2, (x - y)/(1 - x*y)])/894 - 
         (2220603*PolyLog[2, (1 - x*y)/(1 + x)])/5662 + 
         (36683*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/2682 + (772076981*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          1885446 - (856676075*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/1885446 + 
         (326299205*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/1885446 - 
         (394772377*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/1885446 - 
         (9197603*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/99234 - 
         (4137547*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/8493 + 
         (3881503*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/8493 + 
         (2339201497*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/9427230 + 
         (5444*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/149 - (1272*PolyLog[2, ((1 - x^2)*(1 - y^2))/
             (1 - x*y)^2])/149 - (1123*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          149) + Log[8 - eta^2 - 4*eta*y - 8*y^2]*((-5231119*Pi^2)/16986 + 
         (4124593*Log[2 - eta*y - 2*y^2]^2)/16986 - (4140673*PolyLog[2, -x])/
          33972 + (1892*PolyLog[2, x])/19 - (1399346*PolyLog[2, (1 + x)/2])/
          8493 - (2753011*PolyLog[2, -(eta/(2 - eta - 2*y))])/8493 - 
         (2352*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/19 + 
         (3491455*PolyLog[2, (2 - eta - 2*y)/4])/8493 + 
         (2540239*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/8493 - 
         (7334*PolyLog[2, (x - y)/(1 + x)])/447 - 88*PolyLog[2, y] + 
         8*PolyLog[2, x*y] + (2462759*PolyLog[2, (1 + y)/2])/8493 - 
         (14668*PolyLog[2, (eta + 4*y)/4])/447 + 
         (18244*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/447 + (4852*PolyLog[2, (4 + eta + 4*y)/8])/57 + 
         (1600347*PolyLog[2, (1 - x)/(1 - x*y)])/5662 + 
         (72893*PolyLog[2, -((x - y)/(1 - x*y))])/1788 + 
         (14875*PolyLog[2, (x - y)/(1 - x*y)])/447 + 
         (5807*PolyLog[2, (1 - x*y)/(1 + x)])/57 - 
         (14668*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/447 - (2763739*PolyLog[2, ((2 - eta - 2*y)*
              (2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/8493 + 
         (2819167*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
              (1 + y))])/8493 + (14668*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/
          447 + (5926*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/57 + 
         (151711*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/2831 + 
         (398546*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/2831 - 
         (205202*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/2831 - 
         (944002*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/8493 - 
         (14072*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/447 + (2544*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          149) - (413530*PolyLog[3, (1 - x)/2])/8493 + 
       (15316561*PolyLog[3, 1 - x])/16986 - 2*PolyLog[3, -x] - 
       4*PolyLog[3, x] - (116777719*PolyLog[3, (1 + x)^(-1)])/50958 - 
       (396544*PolyLog[3, (1 + x)/2])/8493 - (61757*PolyLog[3, 1 - x^2])/
        8493 + 2*PolyLog[3, (-eta - 4*y)/4] + 
       12*PolyLog[3, -(eta/(4 - eta - 4*y))] + 
       2*PolyLog[3, (4 - eta - 4*y)/8] - 
       4*PolyLog[3, -(eta/(2 - eta - 2*y))] - 
       2*PolyLog[3, -1/2*eta/(2 - eta - 2*y)] - 
       (8248063*PolyLog[3, (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/4713615 + 
       2*PolyLog[3, (2 - eta - 2*y)/4] - 
       12*PolyLog[3, (2 - eta - 2*y)/(4 - eta - 4*y)] - 
       (2544*PolyLog[3, (1 - y)/2])/149 - 
       4*PolyLog[3, (2*(1 - y))/(4 - eta - 4*y)] + 
       (3966*PolyLog[3, (4*(1 - y))/(4 - eta - 4*y)])/19 - 
       (3792*PolyLog[3, (2*(1 - y))/(2 - eta - 2*y)])/19 - 
       2*PolyLog[3, ((2 - eta - 2*y)*(1 - y))/(4 - eta - 4*y)] - 
       (5684*PolyLog[3, -((x - y)/(1 - x))])/149 - 
       (4790*PolyLog[3, (x - y)/(1 + x)])/149 - 
       (5684*PolyLog[3, (x - y)/(1 - y)])/149 + 
       (4492*PolyLog[3, (x - y)/((1 + x)*(1 - y))])/149 + 112*PolyLog[3, y] - 
       (30076*PolyLog[3, x*y])/149 + (2842*PolyLog[3, (-2*y)/(1 - y)])/149 - 
       (5684*PolyLog[3, -(((1 - x)*y)/(1 - y))])/149 - 
       4*PolyLog[3, -1/2*eta/(1 + y)] - 
       (44120795*PolyLog[3, -1/4*eta/(1 + y)])/25479 + 
       4*PolyLog[3, -(eta/((2 - eta - 2*y)*(1 + y)))] + 
       (9586*PolyLog[3, -((eta*(1 - y))/((4 - eta - 4*y)*(1 + y)))])/57 - 
       (5982*PolyLog[3, -((x - y)/(1 + y))])/149 + 
       4*PolyLog[3, (-2*(x - y))/((1 - x)*(1 + y))] + 
       (4492*PolyLog[3, -((x - y)/((1 - x)*(1 + y)))])/149 + 
       (2842*PolyLog[3, (2*y)/(1 + y)])/149 - 
       (5684*PolyLog[3, ((1 + x)*y)/(1 + y)])/149 - 
       (3140*PolyLog[3, (1 + y)/2])/149 + 8*PolyLog[3, (x*(1 + y))/(1 + x)] - 
       (5164*PolyLog[3, (2 + eta + 2*y)/(2*(1 + y))])/57 - 
       (15346478*PolyLog[3, -(((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (1 + y)))])/25479 + 2*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
          ((2 - eta - 2*y)*(1 + y))] + 8*PolyLog[3, (eta + 4*y)/4] + 
       2*PolyLog[3, -((eta + 4*y)/(2 - eta - 2*y))] + 
       2*PolyLog[3, -1/2*(eta + 4*y)/(1 - y)] - 
       4*PolyLog[3, -1/2*((1 - y)*(eta + 4*y))/(2 - eta - 2*y)] + 
       (4760*PolyLog[3, (eta*(eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))])/447 - 
       2*PolyLog[3, (eta + 4*y)/(2 + eta + 2*y)] - 
       4*PolyLog[3, -((eta*(eta + 4*y))/((4 - eta - 4*y)*(2 + eta + 2*y)))] + 
       8*PolyLog[3, -1/2*(eta*(eta + 4*y))/((2 - eta - 2*y)*
            (2 + eta + 2*y))] + 
       4*PolyLog[3, -((eta*(2 - eta - 2*y)*(eta + 4*y))/((4 - eta - 4*y)^2*
            (2 + eta + 2*y)))] + 2*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/
          (8*(1 + y))] + 4*PolyLog[3, -((eta*(2 + eta + 2*y)*(eta + 4*y))/
           ((2 - eta - 2*y)*(4 + eta + 4*y)^2))] + 
       12*PolyLog[3, -(eta/(4 + eta + 4*y))] - 
       (44018879*PolyLog[3, eta/(4 + eta + 4*y)])/25479 - 
       4*PolyLog[3, eta^2/((4 - eta - 4*y)*(4 + eta + 4*y))] - 
       (12562*PolyLog[3, (2*(1 + y))/(4 + eta + 4*y)])/57 - 
       (12562*PolyLog[3, (2 + eta + 2*y)/(4 + eta + 4*y)])/57 - 
       (320850271*PolyLog[3, (2*(2 + eta + 2*y))/(4 + eta + 4*y)])/628482 + 
       6*PolyLog[3, -((eta*(2 + eta + 2*y))/((2 - eta - 2*y)*
            (4 + eta + 4*y)))] + 2*PolyLog[3, (2*(eta + 4*y))/
          (4 + eta + 4*y)] - (2513*PolyLog[3, (eta*(eta + 4*y))/
           ((4 - eta - 4*y)*(4 + eta + 4*y))])/1341 + 
       (3866*PolyLog[3, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/447 - 
       6*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(2*(4 + eta + 4*y))] + 
       2*PolyLog[3, (4 + eta + 4*y)/8] + PolyLog[3, 
        ((4 - eta - 4*y)*(4 + eta + 4*y))/16] + 
       (390*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*(1 + y))])/
        19 - (1029677*PolyLog[3, (1 - x)/(1 - x*y)])/5662 - 
       4*PolyLog[3, (x*(1 - y))/(1 - x*y)] - 
       2*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))] + 
       (3896*PolyLog[3, -((x - y)/(1 - x*y))])/149 + 
       (3896*PolyLog[3, (x - y)/(1 - x*y)])/149 + 
       8*PolyLog[3, (x*(x - y))/(1 - x*y)] - 
       (22372*PolyLog[3, ((1 - x)*y)/(1 - x*y)])/149 - 
       (30076*PolyLog[3, -((x*y)/(1 - x*y))])/149 - 
       (5684*PolyLog[3, -(((1 + x)*y)/(1 - x*y))])/149 + 
       (5684*PolyLog[3, -(((x - y)*y)/(1 - x*y))])/149 - 
       2*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))] + 
       (2308370*PolyLog[3, (1 - x*y)/(1 + x)])/8493 - 
       10*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 6*eta*y - 
           8*y^2)] + 2*PolyLog[3, -((eta*(2 + eta + 2*y))/
           ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2)))] - 
       (5195*PolyLog[3, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/1341 + 2*PolyLog[3, ((2 - eta - 2*y)*(eta + 4*y))/
          (8 - eta^2 - 6*eta*y - 8*y^2)] + 
       2*PolyLog[3, (eta*(2 + eta + 2*y)*(eta + 4*y))/
          (4*(1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))] - 
       2*PolyLog[3, -((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/((2 - eta - 2*y)^2*
            (4 + eta + 4*y)))] - 
       12*PolyLog[3, -((eta*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2))] + 4*PolyLog[3, -((eta*(4 - eta - 4*y)*(2 + eta + 2*y))/
           ((2 - eta - 2*y)*(8 - eta^2 - 4*eta*y - 8*y^2)))] + 
       6*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] + 8*PolyLog[3, -((eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2))] + 8*PolyLog[3, (eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 
           8*y^2)] - 4*PolyLog[3, (eta^2*(eta + 4*y))/((4 - eta - 4*y)*
           (8 - eta^2 - 4*eta*y - 8*y^2))] - 
       4*PolyLog[3, -((eta^2*(eta + 4*y))/((4 + eta + 4*y)*
            (8 - eta^2 - 4*eta*y - 8*y^2)))] - 
       (9052*PolyLog[3, (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2)])/19 + 4*PolyLog[3, -((eta*(1 - y)*(4 + eta + 4*y))/
           ((1 + y)*(8 - eta^2 - 4*eta*y - 8*y^2)))] + 
       (36934*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
            (1 + y))])/57 + 4*PolyLog[3, (2*(8 - eta^2 - 4*eta*y - 8*y^2))/
          ((4 - eta - 4*y)*(4 + eta + 4*y))] + 
       4*PolyLog[3, -(eta/(2 - eta*y - 2*y^2))] + 
       6*PolyLog[3, eta/(2 - eta*y - 2*y^2)] - 
       4*PolyLog[3, -((eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
            (2 - eta*y - 2*y^2)))] + 
       (9814*PolyLog[3, (eta*(1 - y))/(2*(2 - eta*y - 2*y^2))])/57 - 
       8*PolyLog[3, -1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2)] + 
       (62513479*PolyLog[3, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/314241 - 
       4*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))] - 
       6*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/(2 - eta*y - 2*y^2)] - 
       6*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/
          (8*(2 - eta*y - 2*y^2))] + 6*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/
          (2*(2 - eta*y - 2*y^2))] + 
       4*PolyLog[3, (eta^2*(1 + y)*(2 + eta + 2*y))/
          (2*(8 - eta^2 - 4*eta*y - 8*y^2)*(2 - eta*y - 2*y^2))] + 
       (29732*PolyLog[3, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/57 - 
       (10394*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/57 - 
       2*PolyLog[3, (2 - eta*y - 2*y^2)/(4 - eta - 4*y)] - 
       6*PolyLog[3, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)] + 
       8*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((4 - eta - 4*y)*
           (4 + eta + 4*y))] - 4*PolyLog[3, (2*(4 - eta - 4*y)*
           (2 - eta*y - 2*y^2))/((2 - eta - 2*y)^2*(4 + eta + 4*y))] - 
       (2292038779*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/1571205 - 
       12*PolyLog[3, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 8*y^2)] + 
       (4204148*PolyLog[3, ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/
           ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/2831 + 
       8*PolyLog[3, (2*(2 + eta + 2*y)*(2 - eta*y - 2*y^2))/
          ((1 + y)*(8 - eta^2 - 4*eta*y - 8*y^2))] + 
       (5684*PolyLog[3, ((x - y)*y)/(1 - y^2)])/149 + 
       (1421*PolyLog[3, 1 - y^2])/149 + 
       (2395*PolyLog[3, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/149 + 
       PolyLog[3, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
         (8 - eta^2 - 4*eta*y - 8*y^2)^2] + 
       2*PolyLog[3, (4*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)] + 
       (53663215*Zeta[3])/25479) + 
     Log[2]*((-65485512161*Log[4 - eta - 4*y]^3)/28281690 + 
       (93913505930*Log[2 - eta - 2*y]^3)/8484507 + (152181689*Log[1 - y]^3)/
        595404 - (3187*Log[y^2]*Log[1 + y]^2)/447 - (3655056025*Log[1 + y]^3)/
        16969014 - (209848468*Log[2 + eta + 2*y]^3)/1571205 + 
       (160077722759*Log[4 + eta + 4*y]^3)/42422535 + 
       (3159537913*Log[8 - eta^2 - 6*eta*y - 8*y^2]^3)/917244 + 
       (2112489*Log[8 - eta^2 - 4*eta*y - 8*y^2]^3)/5662 + 
       Log[4 - eta - 4*y]^2*((534374345837*Log[2 - eta - 2*y])/56563380 - 
         (284540351*Log[1 - y])/1256964 + (32067527807*Log[1 + y])/11312676 - 
         (43628840333*Log[2 + eta + 2*y])/11312676 - 
         (19920305849*Log[4 + eta + 4*y])/28281690 + 
         (9709098776*Log[8 - eta^2 - 6*eta*y - 8*y^2])/14140845 + 
         (19262900333*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2828169 - 
         (138356153144*Log[2 - eta*y - 2*y^2])/14140845) + 
       Log[1 + y]^2*((-13666473079*Log[2 + eta + 2*y])/5656338 - 
         (1268577145*Log[4 + eta + 4*y])/3770892 + 
         (8293071079*Log[8 - eta^2 - 6*eta*y - 8*y^2])/942723 - 
         (14612525*Log[8 - eta^2 - 4*eta*y - 8*y^2])/33972 - 
         (1149126998*Log[2 - eta*y - 2*y^2])/148851) + 
       Log[8 - eta^2 - 6*eta*y - 8*y^2]^2*
        ((182923*Log[8 - eta^2 - 4*eta*y - 8*y^2])/596 - 
         (96171873181*Log[2 - eta*y - 2*y^2])/14140845) + 
       Log[2 + eta + 2*y]^2*((-1416436413*Log[4 + eta + 4*y])/209494 + 
         (5114946271*Log[8 - eta^2 - 6*eta*y - 8*y^2])/942723 - 
         (2138005*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 - 
         (6109251729*Log[2 - eta*y - 2*y^2])/1047470) + 
       Log[2 - eta - 2*y]^2*((-4533428317*Log[1 - y])/942723 + 
         (32116348427*Log[1 + y])/2828169 - (68953354939*Log[2 + eta + 2*y])/
          5656338 + (62370333259*Log[4 + eta + 4*y])/2828169 - 
         (341684404271*Log[8 - eta^2 - 6*eta*y - 8*y^2])/56563380 - 
         (7777433539*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11312676 - 
         (993277513*Log[2 - eta*y - 2*y^2])/382185) + 
       Log[4 + eta + 4*y]^2*((279259543793*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
          56563380 + (31695253*Log[8 - eta^2 - 4*eta*y - 8*y^2])/33972 - 
         (5150166425*Log[2 - eta*y - 2*y^2])/2828169) + 
       (1241697*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2*Log[2 - eta*y - 2*y^2])/
        2831 - (45748849978*Log[2 - eta*y - 2*y^2]^3)/14140845 + 
       Log[eta^2]^2*((-21006692419*Log[4 - eta - 4*y])/37708920 + 
         (1364432225*Log[2 - eta - 2*y])/7541784 - (1154722*Log[1 - y])/
          8493 - (1591578967*Log[1 + y])/1885446 - 
         (2681961775*Log[2 + eta + 2*y])/3770892 + 
         (3278308343*Log[4 + eta + 4*y])/3142410 - 
         (47551*Log[8 - eta^2 - 6*eta*y - 8*y^2])/10728 + 
         (6171*Log[8 - eta^2 - 4*eta*y - 8*y^2])/5662 + 
         (18584913359*Log[2 - eta*y - 2*y^2])/37708920) + 
       Log[1 - y]^2*((-3187*Log[y^2])/447 - (2346526957*Log[1 + y])/1885446 + 
         (526931*Log[2 + eta + 2*y])/8493 + (841795040*Log[4 + eta + 4*y])/
          942723 + (38210*Log[8 - eta^2 - 6*eta*y - 8*y^2])/447 + 
         (14262557*Log[8 - eta^2 - 4*eta*y - 8*y^2])/33972 + 
         (77517749*Log[2 - eta*y - 2*y^2])/104747) + Log[2 - eta*y - 2*y^2]*
        ((-428699807441*Pi^2)/169690140 + (1450659108*PolyLog[2, -x])/
          104747 - (672788128*PolyLog[2, x])/104747 + 
         (3489489226*PolyLog[2, (1 + x)/2])/148851 - 
         (954290353*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 + 
         (8368136188*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/942723 - 
         (2178546944*PolyLog[2, (2 - eta - 2*y)/4])/314241 + 
         (20701173209*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/2828169 - 
         (38378*PolyLog[2, (x - y)/(1 + x)])/447 - 
         (1936341983*PolyLog[2, (1 + y)/2])/942723 - 
         (55550*PolyLog[2, (eta + 4*y)/4])/447 - 
         (942406*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/4023 - (5684073046*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 + (25462593350*PolyLog[2, (1 - x)/(1 - x*y)])/2828169 - 
         (14*PolyLog[2, -((x - y)/(1 - x*y))])/3 + 
         (22*PolyLog[2, (x - y)/(1 - x*y)])/3 - 
         (38580192770*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 + 
         (76042*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/4023 - (23617634822*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          2828169 - (27350302*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/6327 + 
         (1347171176*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 - 
         (37334847119*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 - 
         (587909050*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 - 
         (42334214990*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/2828169 + 
         (2146890938*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/148851 + 
         (27135186287*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/2828169 - 
         (60061324*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/8493) + Log[8 - eta^2 - 6*eta*y - 8*y^2]*
        ((-123721546271*Pi^2)/339380280 - 
         (352285*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/894 + 
         (142721989124*Log[2 - eta*y - 2*y^2]^2)/14140845 - 
         (18908262419*PolyLog[2, -x])/1885446 + (16331338367*PolyLog[2, x])/
          1885446 - (89855784511*PolyLog[2, (1 + x)/2])/9427230 - 
         (3350208311*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 - 
         (59764495127*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/9427230 + 
         (5386751405*PolyLog[2, (2 - eta - 2*y)/4])/628482 - 
         (17001169469*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/2828169 + 
         (93358*PolyLog[2, (x - y)/(1 + x)])/447 + 96*PolyLog[2, -y] + 
         72*PolyLog[2, y] - 408*PolyLog[2, x*y] + 
         (3893186530*PolyLog[2, (1 + y)/2])/942723 - 
         (4976*PolyLog[2, (eta + 4*y)/4])/149 - 
         (183794*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/1341 + (1088090979*PolyLog[2, (4 + eta + 4*y)/8])/
          209494 - (13481582257*PolyLog[2, (1 - x)/(1 - x*y)])/5656338 + 
         18*PolyLog[2, -((x - y)/(1 - x*y))] + 
         (8322*PolyLog[2, (x - y)/(1 - x*y)])/149 + 
         (22543770116*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 - 
         (527521*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/4023 + (5175587732*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          2828169 + (5181295058*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/942723 - 
         (32453852*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
         (21556278722*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 - 
         (2033826428*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 + 
         (1168694966*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/148851 - 
         (1170679646*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/148851 - 
         (84233253631*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/14140845 + 
         (5654425084*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/4713615 + 
         (136*PolyLog[2, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/3) + 
       Log[2 + eta + 2*y]*((241150980293*Pi^2)/113126760 - 
         (4430449508*Log[4 + eta + 4*y]^2)/382185 - 
         (52713094366*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/4713615 - 
         (696295*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/5662 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((295267*Log[8 - eta^2 - 4*eta*y - 8*y^2])/447 - 
           (3071871041*Log[2 - eta*y - 2*y^2])/1571205) + 
         (6082507*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          16986 + (22143448721*Log[2 - eta*y - 2*y^2]^2)/2828169 + 
         Log[4 + eta + 4*y]*((140116143991*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            5656338 + (6808661*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 + 
           (509346113*Log[2 - eta*y - 2*y^2])/56563380) - 
         (2035973078*PolyLog[2, -x])/942723 + (3965412241*PolyLog[2, x])/
          1885446 - (8919113953*PolyLog[2, (1 + x)/2])/628482 + 
         (5116758685*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 - 
         (64603838237*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/9427230 - 
         (783075083*PolyLog[2, (2 - eta - 2*y)/4])/628482 + 
         (581569855*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/942723 + 
         (77444*PolyLog[2, (x - y)/(1 + x)])/447 - 96*PolyLog[2, -y] + 
         320*PolyLog[2, y] + 32*PolyLog[2, x*y] - 
         (38400572*PolyLog[2, (1 + y)/2])/8493 + 
         (45710*PolyLog[2, (eta + 4*y)/4])/149 - 
         (356743*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/4023 + (9130921397*PolyLog[2, (4 + eta + 4*y)/8])/
          1885446 - (2667143836*PolyLog[2, (1 - x)/(1 - x*y)])/942723 + 
         (17113*PolyLog[2, -((x - y)/(1 - x*y))])/447 - 
         (42553*PolyLog[2, (x - y)/(1 - x*y)])/447 + 
         (4109000263*PolyLog[2, (1 - x*y)/(1 + x)])/942723 + 
         (50509*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/447 + (3907082323*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          942723 - (299250061*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/104747 - 
         (1498154419*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
         (45365588*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/8493 - 
         (106411069*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/104747 + 
         (4225887481*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/942723 - 
         (26895047*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/6327 - 
         (9870039983*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/4713615 + 
         (215940938*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/49617 - (3463*PolyLog[2, ((1 - x^2)*(1 - y^2))/
             (1 - x*y)^2])/894 - (39239*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          894) + Log[2 - eta - 2*y]*((-16600463927*Pi^2)/56563380 + 
         (90458379*Log[1 - y]^2)/418988 - (985530181*Log[1 + y]^2)/3770892 - 
         (26373489679*Log[2 + eta + 2*y]^2)/9427230 + 
         (3676261487*Log[4 + eta + 4*y]^2)/254790 + 
         (11234700347*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/14140845 + 
         (8590535*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/8493 + 
         Log[1 + y]*((33324854305*Log[2 + eta + 2*y])/2828169 + 
           (40465097345*Log[4 + eta + 4*y])/2828169 - 
           (51291297731*Log[8 - eta^2 - 6*eta*y - 8*y^2])/2828169 + 
           (6673536406*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2828169 - 
           (50973608815*Log[2 - eta*y - 2*y^2])/5656338) + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((-16922736325*Log[8 - eta^2 - 4*eta*y - 8*y^2])/5656338 - 
           (95387396632*Log[2 - eta*y - 2*y^2])/14140845) + 
         Log[2 + eta + 2*y]*((-79678679486*Log[4 + eta + 4*y])/2828169 + 
           (6752686511*Log[8 - eta^2 - 6*eta*y - 8*y^2])/248085 - 
           (7459594255*Log[8 - eta^2 - 4*eta*y - 8*y^2])/942723 - 
           (18573527263*Log[2 - eta*y - 2*y^2])/5656338) + 
         (48072894181*Log[8 - eta^2 - 4*eta*y - 8*y^2]*
           Log[2 - eta*y - 2*y^2])/5656338 - 
         (4412408092*Log[2 - eta*y - 2*y^2]^2)/2828169 + 
         Log[4 + eta + 4*y]*((38090207501*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            14140845 - (9312551861*Log[8 - eta^2 - 4*eta*y - 8*y^2])/
            5656338 + (10628487347*Log[2 - eta*y - 2*y^2])/6284820) + 
         Log[1 - y]*((-19448208125*Log[1 + y])/1885446 - 
           (552315047*Log[2 + eta + 2*y])/99234 - 
           (2054963491*Log[4 + eta + 4*y])/1256964 + 
           (2741316623*Log[8 - eta^2 - 6*eta*y - 8*y^2])/942723 - 
           (1133512381*Log[8 - eta^2 - 4*eta*y - 8*y^2])/1885446 + 
           (10455159725*Log[2 - eta*y - 2*y^2])/942723) - 
         (1741696610*PolyLog[2, -x])/314241 + (1146097694*PolyLog[2, x])/
          314241 - (161509729132*PolyLog[2, (1 + x)/2])/14140845 + 
         (7108957927*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 - 
         (3932881582*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/314241 + 
         (1416676175*PolyLog[2, (2 - eta - 2*y)/4])/314241 + 
         (13305225173*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/2828169 - 
         (347902*PolyLog[2, (x - y)/(1 + x)])/1341 + 48*PolyLog[2, -y] - 
         96*PolyLog[2, y] + 192*PolyLog[2, x*y] - 
         (1575032848*PolyLog[2, (1 + y)/2])/314241 + 
         (23047*PolyLog[2, (eta + 4*y)/4])/149 - 
         (203795*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/4023 + (10655643989*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 + (701437981*PolyLog[2, (1 - x)/(1 - x*y)])/5656338 - 
         (149191*PolyLog[2, -((x - y)/(1 - x*y))])/894 - 
         (26345*PolyLog[2, (x - y)/(1 - x*y)])/447 + 
         (6009584800*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 + 
         (632563*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/4023 + (3095704636*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          2828169 - (542081611*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/942723 - 
         (1748509198*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
         (13847709784*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 - 
         (64832038*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/49617 + 
         (7516038838*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/2828169 - 
         (7912472008*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/2828169 + 
         (98692785361*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/14140845 - 
         (3976714466*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/4713615 - 
         (7349*PolyLog[2, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/894 - 
         (10537*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/298) + 
       Log[1 - y]*((13903729939*Pi^2)/11312676 - (6374*Log[y^2]*Log[1 + y])/
          447 - (18332915053*Log[1 + y]^2)/3770892 + 
         (559668*Log[2 + eta + 2*y]^2)/2831 + 
         (4084435741*Log[4 + eta + 4*y]^2)/1885446 - 
         (1659179467*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/1885446 - 
         (6723952*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/8493 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((434*Log[8 - eta^2 - 4*eta*y - 8*y^2])/3 - 
           (3746173606*Log[2 - eta*y - 2*y^2])/942723) - 
         (3616957*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          5662 - (1479609005*Log[2 - eta*y - 2*y^2]^2)/314241 + 
         Log[4 + eta + 4*y]*((-417591905*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            942723 + (10118392*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 + 
           (19095210493*Log[2 - eta*y - 2*y^2])/3770892) + 
         Log[2 + eta + 2*y]*((-94366723*Log[4 + eta + 4*y])/33972 + 
           (17442694*Log[8 - eta^2 - 6*eta*y - 8*y^2])/8493 + 
           (12468779*Log[8 - eta^2 - 4*eta*y - 8*y^2])/16986 + 
           (9572994005*Log[2 - eta*y - 2*y^2])/1885446) + 
         Log[1 + y]*((-2775023653*Log[2 + eta + 2*y])/942723 - 
           (11124333179*Log[4 + eta + 4*y])/3770892 + 
           (148171432*Log[8 - eta^2 - 6*eta*y - 8*y^2])/942723 - 
           (1557253*Log[8 - eta^2 - 4*eta*y - 8*y^2])/5662 + 
           (16445690081*Log[2 - eta*y - 2*y^2])/1885446) + 
         (341431697*PolyLog[2, -x])/942723 - (486292580*PolyLog[2, x])/
          942723 - (2000662420*PolyLog[2, (1 + x)/2])/942723 + 
         (1504142*PolyLog[2, -(eta/(2 - eta - 2*y))])/8493 + 
         (366844760*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/942723 - 
         (75060212*PolyLog[2, (2 - eta - 2*y)/4])/49617 + 
         (221914502*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/942723 + 
         (31379*PolyLog[2, (x - y)/(1 + x)])/447 - 48*PolyLog[2, x*y] - 
         (61816312*PolyLog[2, (1 + y)/2])/942723 + 
         (18379*PolyLog[2, (eta + 4*y)/4])/447 - 
         (20167*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/447 - (825455966*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 - (35540771*PolyLog[2, (1 - x)/(1 - x*y)])/942723 + 
         (17030*PolyLog[2, -((x - y)/(1 - x*y))])/447 + 
         (33122*PolyLog[2, (x - y)/(1 - x*y)])/447 - 
         (9993899*PolyLog[2, (1 - x*y)/(1 + x)])/314241 + 
         (45763*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/447 + (144896639*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          942723 - (834519812*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/942723 + 
         (33969608*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/104747 - 
         (68705770*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/942723 + 
         (369755527*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 - 
         (104462632*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/314241 + 
         (23972650*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/104747 + 
         (4329284*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/25479 + 
         (90143*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/447 + (56567*PolyLog[2, ((1 - x^2)*(1 - y^2))/
             (1 - x*y)^2])/894 - (7517*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          298) + Log[eta^2]*((48219069743*Pi^2)/37708920 - 
         (1244851819*Log[4 - eta - 4*y]^2)/3142410 - 
         (38610740699*Log[2 - eta - 2*y]^2)/4713615 - 
         (904453679*Log[1 - y]^2)/1256964 + (3355655407*Log[1 + y]^2)/
          942723 + (5681160907*Log[2 + eta + 2*y]^2)/3770892 - 
         (25952357234*Log[4 + eta + 4*y]^2)/4713615 - 
         (6527645047*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/1885446 - 
         (6299865*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/11324 + 
         Log[2 + eta + 2*y]*((-34404332483*Log[4 + eta + 4*y])/37708920 + 
           (1858269121*Log[8 - eta^2 - 6*eta*y - 8*y^2])/418988 - 
           (22152761*Log[8 - eta^2 - 4*eta*y - 8*y^2])/33972 - 
           (10287533341*Log[2 - eta*y - 2*y^2])/3142410) + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((-4373*Log[8 - eta^2 - 4*eta*y - 8*y^2])/38 - 
           (8066850053*Log[2 - eta*y - 2*y^2])/9427230) + 
         Log[1 - y]*((8011190881*Log[1 + y])/3770892 - 
           (47255205*Log[2 + eta + 2*y])/22052 - 
           (882443437*Log[4 + eta + 4*y])/396936 + 
           (17219845*Log[8 - eta^2 - 6*eta*y - 8*y^2])/8493 + 
           (6155925*Log[8 - eta^2 - 4*eta*y - 8*y^2])/11324 - 
           (360170431*Log[2 - eta*y - 2*y^2])/942723) + 
         (3223306*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          2831 - (10970518349*Log[2 - eta*y - 2*y^2]^2)/3142410 + 
         Log[4 - eta - 4*y]*((15775948171*Log[2 - eta - 2*y])/37708920 + 
           (4838017907*Log[1 - y])/7541784 - (3480260075*Log[1 + y])/837976 + 
           (37428202687*Log[2 + eta + 2*y])/7541784 + 
           (6212003611*Log[4 + eta + 4*y])/9427230 - 
           (9321267697*Log[8 - eta^2 - 6*eta*y - 8*y^2])/9427230 + 
           (324723710*Log[8 - eta^2 - 4*eta*y - 8*y^2])/314241 + 
           (20351103001*Log[2 - eta*y - 2*y^2])/9427230) + 
         Log[1 + y]*((567845912*Log[2 + eta + 2*y])/314241 - 
           (45535828981*Log[4 + eta + 4*y])/7541784 - 
           (478226216*Log[8 - eta^2 - 6*eta*y - 8*y^2])/104747 + 
           (32429977*Log[8 - eta^2 - 4*eta*y - 8*y^2])/33972 + 
           (4687889885*Log[2 - eta*y - 2*y^2])/1885446) + 
         Log[4 + eta + 4*y]*((149734166971*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            18854460 - (1531972*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2831 + 
           (5814679768*Log[2 - eta*y - 2*y^2])/942723) + 
         Log[2 - eta - 2*y]*((-1562024575*Log[1 - y])/1885446 + 
           (1891730843*Log[1 + y])/1256964 + (11119757441*Log[2 + eta + 2*y])/
            18854460 - (118022156839*Log[4 + eta + 4*y])/7541784 + 
           (4253401685*Log[8 - eta^2 - 6*eta*y - 8*y^2])/628482 - 
           (993179443*Log[8 - eta^2 - 4*eta*y - 8*y^2])/418988 + 
           (1261960051*Log[2 - eta*y - 2*y^2])/165390) + 
         (33952247*PolyLog[2, -x])/314241 - (815422153*PolyLog[2, x])/
          3770892 - (8550420284*PolyLog[2, (1 + x)/2])/4713615 + 
         (55217545*PolyLog[2, -(eta/(2 - eta - 2*y))])/50958 - 
         (7033666351*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/9427230 + 
         (251078147*PolyLog[2, (2 - eta - 2*y)/4])/628482 - 
         (553668475*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/1885446 + 
         (53405*PolyLog[2, (x - y)/(1 + x)])/447 - 
         (145991793*PolyLog[2, (1 + y)/2])/209494 + 
         (5231*PolyLog[2, (eta + 4*y)/4])/894 - 
         (6572*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/447 + (2824452*PolyLog[2, (4 + eta + 4*y)/8])/2831 - 
         (836650733*PolyLog[2, (1 - x)/(1 - x*y)])/628482 + 
         (27995*PolyLog[2, -((x - y)/(1 - x*y))])/447 + 
         (8835*PolyLog[2, (x - y)/(1 - x*y)])/149 + 
         (1762800007*PolyLog[2, (1 - x*y)/(1 + x)])/1885446 + 
         (183787*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/2682 + (399513937*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          628482 - (66496483*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/942723 - 
         (1632615241*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
         (339024643*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/942723 - 
         (1774054241*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/1885446 + 
         (2774821417*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/1885446 - 
         (2717861101*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/1885446 - 
         (928990657*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/942723 + 
         (2698834189*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/4713615 + 
         (5088*PolyLog[2, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/149 - 
         4*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
            (8 - eta^2 - 4*eta*y - 8*y^2)^2]) + 
       Log[1 + y]*((-1295441344*Pi^2)/2828169 + 
         (13576652*Log[2 + eta + 2*y]^2)/2831 + 
         (401621950*Log[4 + eta + 4*y]^2)/76437 + 
         (6222157169*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/314241 - 
         (539111*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/2831 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((25786*Log[8 - eta^2 - 4*eta*y - 8*y^2])/57 - 
           (19651208572*Log[2 - eta*y - 2*y^2])/2828169) + 
         Log[2 + eta + 2*y]*((33538644511*Log[4 + eta + 4*y])/5656338 - 
           (1068896909*Log[8 - eta^2 - 6*eta*y - 8*y^2])/76437 + 
           (17826157*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 - 
           (4652947604*Log[2 - eta*y - 2*y^2])/2828169) - 
         (22401061*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          16986 + (5417926468*Log[2 - eta*y - 2*y^2]^2)/2828169 + 
         Log[4 + eta + 4*y]*((-20719873531*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            942723 - (2149544*Log[8 - eta^2 - 4*eta*y - 8*y^2])/8493 + 
           (125251790141*Log[2 - eta*y - 2*y^2])/11312676) - 
         (8725797*PolyLog[2, -x])/104747 + (8027718*PolyLog[2, x])/104747 - 
         (16974064*PolyLog[2, (1 + x)/2])/2828169 - 
         (3318680759*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 + 
         (2544322136*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/942723 + 
         (2434811237*PolyLog[2, (2 - eta - 2*y)/4])/942723 - 
         (5897131931*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/2828169 - 
         (7021*PolyLog[2, (x - y)/(1 + x)])/447 - 48*PolyLog[2, x*y] + 
         (27466811*PolyLog[2, (1 + y)/2])/6327 + 
         (11881*PolyLog[2, (eta + 4*y)/4])/447 - 
         (80441*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/4023 - (3681279875*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 + (2957937058*PolyLog[2, (1 - x)/(1 - x*y)])/2828169 + 
         (7012*PolyLog[2, -((x - y)/(1 - x*y))])/149 + 
         (12376*PolyLog[2, (x - y)/(1 - x*y)])/149 + 
         (3862157408*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 - 
         (1037977*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/4023 - (1117543294*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          2828169 + (524698634*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/314241 + 
         (1859527958*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
         (2105758898*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 + 
         (1631034380*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 + 
         (2940580907*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/2828169 - 
         (2189757149*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/2828169 - 
         (6497756207*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/2828169 + 
         (25007*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/447 + (38789*PolyLog[2, ((1 - x^2)*(1 - y^2))/
             (1 - x*y)^2])/894 - (1363*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          894) + Log[8 - eta^2 - 4*eta*y - 8*y^2]*((-24855995*Pi^2)/101916 - 
         (5681726*Log[2 - eta*y - 2*y^2]^2)/8493 + (555941*PolyLog[2, -x])/
          894 - 884*PolyLog[2, x] + (271820*PolyLog[2, (1 + x)/2])/447 - 
         (632276*PolyLog[2, -(eta/(2 - eta - 2*y))])/2831 - 
         (56*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/3 - 
         (3479390*PolyLog[2, (2 - eta - 2*y)/4])/8493 - 
         (3173344*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/8493 + 
         (7472*PolyLog[2, (x - y)/(1 + x)])/447 - 48*PolyLog[2, -y] - 
         296*PolyLog[2, y] + 184*PolyLog[2, x*y] + 
         (3610328*PolyLog[2, (1 + y)/2])/8493 - 
         (8984*PolyLog[2, (eta + 4*y)/4])/447 - 
         (850*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/447 + (56*PolyLog[2, (4 + eta + 4*y)/8])/3 - 
         (2333093*PolyLog[2, (1 - x)/(1 - x*y)])/2831 + 
         (11127*PolyLog[2, -((x - y)/(1 - x*y))])/298 + 
         (8206*PolyLog[2, (x - y)/(1 - x*y)])/447 - 
         (10858*PolyLog[2, (1 - x*y)/(1 + x)])/19 + 
         (3532*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/447 + (663428*PolyLog[2, ((2 - eta - 2*y)*
              (2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/2831 - 
         (209276*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
              (1 + y))])/2831 + (8984*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/
          447 + (2708*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/57 - 
         (1382662*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/8493 - 
         (3981040*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/8493 + 
         (1437036*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/2831 + 
         (4139162*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/8493 - 
         (13156*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/447 + (4343*PolyLog[2, (16*(2 - eta - 2*y)*
              (2 + eta + 2*y)*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)^2])/
          447) + Log[4 + eta + 4*y]*((58316954849*Pi^2)/56563380 - 
         (131442529351*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/14140845 - 
         (16296151*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/16986 + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((-16173317*Log[8 - eta^2 - 4*eta*y - 8*y^2])/16986 - 
           (6510853688*Log[2 - eta*y - 2*y^2])/1571205) + 
         (4194530*Log[8 - eta^2 - 4*eta*y - 8*y^2]*Log[2 - eta*y - 2*y^2])/
          8493 - (3586389823*Log[2 - eta*y - 2*y^2]^2)/2828169 - 
         (1803763636*PolyLog[2, -x])/314241 + (14172979*PolyLog[2, x])/
          99234 - (31476003562*PolyLog[2, (1 + x)/2])/4713615 + 
         (1786845283*PolyLog[2, -(eta/(2 - eta - 2*y))])/314241 - 
         (7412662726*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/1571205 - 
         (152147399*PolyLog[2, (2 - eta - 2*y)/4])/942723 - 
         (1532653591*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/2828169 - 
         (107327*PolyLog[2, (x - y)/(1 + x)])/1341 + 48*PolyLog[2, -y] - 
         96*PolyLog[2, y] + 192*PolyLog[2, x*y] - 
         (4040336165*PolyLog[2, (1 + y)/2])/942723 - 
         (78224*PolyLog[2, (eta + 4*y)/4])/1341 + 
         (910108*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/4023 + (1722890965*PolyLog[2, (4 + eta + 4*y)/8])/
          314241 - (28043362967*PolyLog[2, (1 - x)/(1 - x*y)])/5656338 - 
         (193847*PolyLog[2, -((x - y)/(1 - x*y))])/894 - 
         (50461*PolyLog[2, (x - y)/(1 - x*y)])/447 + 
         (9312744262*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 + 
         (1106644*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/4023 + (12171192658*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          2828169 - (507444283*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/942723 + 
         (565969253*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
         (12616418491*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 - 
         (359124922*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 + 
         (10854215803*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/2828169 - 
         (11006160595*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/2828169 + 
         (3947405903*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/2828169 + 
         (821678349*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/523735 - (117256*PolyLog[2, ((1 - x^2)*(1 - y^2))/
             (1 - x*y)^2])/1341 + 
         (24877*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/1341) + 
       Log[4 - eta - 4*y]*((-17984547181*Pi^2)/37708920 - 
         (33050810306*Log[2 - eta - 2*y]^2)/14140845 - 
         (3041605307*Log[1 - y]^2)/3770892 + (22431131939*Log[1 + y]^2)/
          2828169 - (429705677*Log[2 + eta + 2*y]^2)/942723 - 
         (70032041194*Log[4 + eta + 4*y]^2)/14140845 - 
         (18714366232*Log[8 - eta^2 - 6*eta*y - 8*y^2]^2)/4713615 - 
         (5179499*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2)/8493 + 
         Log[2 - eta - 2*y]*((-2623555799*Log[1 - y])/418988 + 
           (60083148811*Log[1 + y])/5656338 + 
           (57945018368*Log[2 + eta + 2*y])/4713615 - 
           (458636879017*Log[4 + eta + 4*y])/56563380 + 
           (227440736306*Log[8 - eta^2 - 6*eta*y - 8*y^2])/14140845 - 
           (1391367581*Log[8 - eta^2 - 4*eta*y - 8*y^2])/297702 - 
           (352407127661*Log[2 - eta*y - 2*y^2])/18854460) + 
         Log[2 + eta + 2*y]*((-7679969339*Log[4 + eta + 4*y])/56563380 + 
           (1613973847*Log[8 - eta^2 - 6*eta*y - 8*y^2])/1571205 + 
           (11260369547*Log[8 - eta^2 - 4*eta*y - 8*y^2])/1885446 - 
           (939174567253*Log[2 - eta*y - 2*y^2])/56563380) + 
         Log[4 + eta + 4*y]*((8750726207*Log[8 - eta^2 - 6*eta*y - 8*y^2])/
            523735 + (14165876644*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2828169 - 
           (28601921830*Log[2 - eta*y - 2*y^2])/2828169) + 
         Log[1 + y]*((350888263*Log[2 + eta + 2*y])/628482 - 
           (52577982421*Log[4 + eta + 4*y])/11312676 - 
           (822946163*Log[8 - eta^2 - 6*eta*y - 8*y^2])/314241 + 
           (2510464111*Log[8 - eta^2 - 4*eta*y - 8*y^2])/5656338 - 
           (46875983573*Log[2 - eta*y - 2*y^2])/11312676) + 
         Log[8 - eta^2 - 6*eta*y - 8*y^2]*
          ((8804847839*Log[8 - eta^2 - 4*eta*y - 8*y^2])/2828169 - 
           (1695872771*Log[2 - eta*y - 2*y^2])/2828169) - 
         (26789064551*Log[8 - eta^2 - 4*eta*y - 8*y^2]*
           Log[2 - eta*y - 2*y^2])/2828169 + 
         (128077176809*Log[2 - eta*y - 2*y^2]^2)/9427230 + 
         Log[1 - y]*((-14868903223*Log[1 + y])/3770892 + 
           (209276687*Log[2 + eta + 2*y])/418988 - 
           (3291140173*Log[4 + eta + 4*y])/1256964 - 
           (438839374*Log[8 - eta^2 - 6*eta*y - 8*y^2])/314241 + 
           (2215999255*Log[8 - eta^2 - 4*eta*y - 8*y^2])/1885446 + 
           (23644544495*Log[2 - eta*y - 2*y^2])/3770892) - 
         (8132062435*PolyLog[2, -x])/942723 + (9483488257*PolyLog[2, x])/
          1885446 - (68862467575*PolyLog[2, (1 + x)/2])/5656338 + 
         (2085314582*PolyLog[2, -(eta/(2 - eta - 2*y))])/942723 - 
         (41191132721*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/9427230 + 
         (10227951907*PolyLog[2, (2 - eta - 2*y)/4])/1885446 - 
         (11634452018*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/2828169 - 
         (336415*PolyLog[2, (x - y)/(1 + x)])/1341 - 96*PolyLog[2, -y] + 
         320*PolyLog[2, y] + 32*PolyLog[2, x*y] - 
         (534235127*PolyLog[2, (1 + y)/2])/942723 - 
         (68438*PolyLog[2, (eta + 4*y)/4])/1341 + 
         (173122*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/447 + (7282978601*PolyLog[2, (4 + eta + 4*y)/8])/
          1885446 - (16252313933*PolyLog[2, (1 - x)/(1 - x*y)])/2828169 - 
         PolyLog[2, -((x - y)/(1 - x*y))]/3 - 
         (61007*PolyLog[2, (x - y)/(1 - x*y)])/447 + 
         (25455677759*PolyLog[2, (1 - x*y)/(1 + x)])/2828169 - 
         (963607*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/4023 + (18267686210*PolyLog[2, 
            ((2 - eta - 2*y)*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/
          2828169 + (2270945804*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/942723 - 
         (1125354452*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/942723 + 
         (26306376272*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2828169 + 
         (1167073204*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/
             (2*(2 - eta*y - 2*y^2))])/942723 + 
         (26158789166*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/2828169 - 
         (23823636878*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/2828169 - 
         (1089801818*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/148851 + 
         (25098941329*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 
              6*eta*y - 8*y^2)])/4713615 - 
         (212539*PolyLog[2, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/1341 + 
         (121699*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/1341) + 
       (374193362*PolyLog[3, (1 - x)/2])/744255 + 
       (1158539086*PolyLog[3, 1 - x])/314241 - (127856*PolyLog[3, -x])/1341 - 
       (42686*PolyLog[3, x])/447 - (252273743*PolyLog[3, (1 + x)^(-1)])/
        104747 + (761384846*PolyLog[3, (2*x)/(1 + x)])/942723 + 
       (39597842602*PolyLog[3, (1 + x)/2])/14140845 - 
       (140099068*PolyLog[3, 1 - x^2])/314241 + 
       (349468*PolyLog[3, (-eta - 4*y)/4])/1341 + 
       (650087768*PolyLog[3, -(eta/(4 - eta - 4*y))])/942723 + 
       (79919566*PolyLog[3, (4 - eta - 4*y)/8])/49617 + 
       (15978664*PolyLog[3, -(eta/(2 - eta - 2*y))])/25479 + 
       (387946016*PolyLog[3, -1/2*eta/(2 - eta - 2*y)])/523735 + 
       (3035304382*PolyLog[3, (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/1571205 - 
       (227505152*PolyLog[3, (2 - eta - 2*y)/4])/104747 + 
       (2156616*PolyLog[3, (2 - eta - 2*y)/(4 - eta - 4*y)])/2831 + 
       (6429422*PolyLog[3, (1 - y)/2])/314241 - 
       (72208*PolyLog[3, (2*(1 - y))/(4 - eta - 4*y)])/8493 - 
       (1792*PolyLog[3, (4*(1 - y))/(4 - eta - 4*y)])/447 + 
       (1029368*PolyLog[3, (2*(1 - y))/(2 - eta - 2*y)])/8493 + 
       (23248*PolyLog[3, ((2 - eta - 2*y)*(1 - y))/(4 - eta - 4*y)])/447 - 
       (19204*PolyLog[3, -((x - y)/(1 - x))])/447 - 
       (296408*PolyLog[3, (x - y)/(1 + x)])/447 - 
       (7196*PolyLog[3, (x - y)/(1 - y)])/149 + 
       (86552*PolyLog[3, (x - y)/((1 + x)*(1 - y))])/447 - 
       48*PolyLog[3, -y] + 272*PolyLog[3, y] - (197144*PolyLog[3, x*y])/447 + 
       (30164*PolyLog[3, (-2*y)/(1 - y)])/447 - 
       (60328*PolyLog[3, -(((1 - x)*y)/(1 - y))])/447 + 
       (20999888*PolyLog[3, -1/2*eta/(1 + y)])/25479 - 
       (118322270*PolyLog[3, -1/4*eta/(1 + y)])/314241 - 
       (1029289612*PolyLog[3, (-2*eta)/((4 - eta - 4*y)*(1 + y))])/314241 + 
       (53344*PolyLog[3, (-2*eta)/((2 - eta - 2*y)*(1 + y))])/149 - 
       (2345177494*PolyLog[3, -(eta/((2 - eta - 2*y)*(1 + y)))])/942723 + 
       (128*PolyLog[3, -((eta*(1 - y))/((4 - eta - 4*y)*(1 + y)))])/3 - 
       (313532*PolyLog[3, -((x - y)/(1 + y))])/447 - 
       16*PolyLog[3, (-2*(x - y))/((1 - x)*(1 + y))] + 
       (22184*PolyLog[3, -((x - y)/((1 - x)*(1 + y)))])/447 + 
       (51620*PolyLog[3, (2*y)/(1 + y)])/447 - 
       (103240*PolyLog[3, ((1 + x)*y)/(1 + y)])/447 - 
       (2442908894*PolyLog[3, (1 + y)/2])/942723 + 
       (74600*PolyLog[3, (x*(1 + y))/(1 + x)])/57 - 
       (1484335280*PolyLog[3, (2 + eta + 2*y)/4])/942723 - 
       (39247484*PolyLog[3, (2 + eta + 2*y)/(2*(1 + y))])/25479 - 
       (254308748*PolyLog[3, -(((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (1 + y)))])/25479 - (23248*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           ((2 - eta - 2*y)*(1 + y))])/447 + 
       (82477*PolyLog[3, (eta + 4*y)/4])/447 + 
       (11786*PolyLog[3, (-2*(eta + 4*y))/(4 - eta - 4*y)])/447 - 
       (32456*PolyLog[3, -((eta + 4*y)/(2 - eta - 2*y))])/447 - 
       (459784*PolyLog[3, -1/2*((2 - eta - 2*y)*(eta + 4*y))/
            (4 - eta - 4*y)])/1341 - 
       (16*PolyLog[3, -1/2*(eta + 4*y)/(1 - y)])/3 + 
       16*PolyLog[3, -1/2*((1 - y)*(eta + 4*y))/(2 - eta - 2*y)] + 
       (684532*PolyLog[3, (eta*(eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))])/
        4023 + (16*PolyLog[3, (eta + 4*y)/(2 + eta + 2*y)])/3 + 
       8*PolyLog[3, -((eta*(eta + 4*y))/((4 - eta - 4*y)*(2 + eta + 2*y)))] - 
       (80*PolyLog[3, -1/2*(eta*(eta + 4*y))/((2 - eta - 2*y)*
             (2 + eta + 2*y))])/3 - 
       (32*PolyLog[3, -((eta*(2 - eta - 2*y)*(eta + 4*y))/((4 - eta - 4*y)^2*
             (2 + eta + 2*y)))])/3 - 
       (47800*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(8*(1 + y))])/447 + 
       (27328*PolyLog[3, -((eta*(2 + eta + 2*y)*(eta + 4*y))/
            ((2 - eta - 2*y)*(4 + eta + 4*y)^2))])/447 - 
       (4027782592*PolyLog[3, -(eta/(4 + eta + 4*y))])/942723 - 
       (354719380*PolyLog[3, eta/(4 + eta + 4*y)])/104747 - 
       (496*PolyLog[3, -(eta^2/((4 - eta - 4*y)*(4 + eta + 4*y)))])/149 - 
       (43096*PolyLog[3, eta^2/((4 - eta - 4*y)*(4 + eta + 4*y))])/57 - 
       (10840904*PolyLog[3, (2*(1 + y))/(4 + eta + 4*y)])/76437 - 
       (42876916*PolyLog[3, (2 + eta + 2*y)/(4 + eta + 4*y)])/76437 + 
       (116735459*PolyLog[3, (2*(2 + eta + 2*y))/(4 + eta + 4*y)])/314241 + 
       (31640*PolyLog[3, -((eta*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/447 - 
       (17336*PolyLog[3, ((1 + y)*(2 + eta + 2*y))/(4 + eta + 4*y)])/447 + 
       (257680*PolyLog[3, (eta + 4*y)/(4 + eta + 4*y)])/1341 - 
       (8842*PolyLog[3, (2*(eta + 4*y))/(4 + eta + 4*y)])/149 - 
       (417295*PolyLog[3, (eta*(eta + 4*y))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/4023 + 
       (3054050*PolyLog[3, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/4023 - 
       (62207*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(2*(4 + eta + 4*y))])/
        447 - (459427576*PolyLog[3, (4 + eta + 4*y)/8])/942723 - 
       (7085*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/16])/447 - 
       (1004*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/((4 - eta - 4*y)*(1 + y))])/
        57 - (3450033*PolyLog[3, (1 - x)/(1 - x*y)])/2831 - 
       (10580*PolyLog[3, (x*(1 - y))/(1 - x*y)])/57 + 
       (27988*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/57 + 
       (30440*PolyLog[3, -((x - y)/(1 - x*y))])/149 + 
       (8984*PolyLog[3, (x - y)/(1 - x*y)])/149 - 
       (112*PolyLog[3, (x*(x - y))/(1 - x*y)])/3 - 
       (181912*PolyLog[3, ((1 - x)*y)/(1 - x*y)])/447 - 
       (197144*PolyLog[3, -((x*y)/(1 - x*y))])/447 - 
       (103240*PolyLog[3, -(((1 + x)*y)/(1 - x*y))])/447 + 
       (17416*PolyLog[3, -(((x - y)*y)/(1 - x*y))])/447 - 
       (13308*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/19 + 
       (5201416*PolyLog[3, (1 - x*y)/(1 + x)])/8493 + 
       (963730566*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/523735 - 
       (93204*PolyLog[3, -((eta*(2 + eta + 2*y))/((1 + y)*(8 - eta^2 - 
              6*eta*y - 8*y^2)))])/149 - 
       (2207489*PolyLog[3, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/4023 - (457768*PolyLog[3, ((2 - eta - 2*y)*(eta + 4*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/1341 + 
       (45433*PolyLog[3, -(((2 + eta + 2*y)*(eta + 4*y))/(8 - eta^2 - 
             6*eta*y - 8*y^2))])/447 + 
       (11640*PolyLog[3, (eta*(2 + eta + 2*y)*(eta + 4*y))/
           (4*(1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/149 - 
       (3910647628*PolyLog[3, -((eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
            ((2 - eta - 2*y)^2*(4 + eta + 4*y)))])/1571205 + 
       (10960*PolyLog[3, -((eta*(2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 
             8*y^2))])/57 - 
       (32*PolyLog[3, -((eta*(4 - eta - 4*y)*(2 + eta + 2*y))/
            ((2 - eta - 2*y)*(8 - eta^2 - 4*eta*y - 8*y^2)))])/3 - 
       (2728*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 4*eta*y - 8*y^2)])/19 - 
       32*PolyLog[3, -((eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2))] - 
       (64*PolyLog[3, (eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/3 + 
       (32*PolyLog[3, (eta^2*(eta + 4*y))/((4 - eta - 4*y)*
            (8 - eta^2 - 4*eta*y - 8*y^2))])/3 + 
       (32*PolyLog[3, -((eta^2*(eta + 4*y))/((4 + eta + 4*y)*
             (8 - eta^2 - 4*eta*y - 8*y^2)))])/3 - 
       (27688*PolyLog[3, (2*(1 - y)*(4 + eta + 4*y))/(8 - eta^2 - 4*eta*y - 
            8*y^2)])/57 - (32*PolyLog[3, -((eta*(1 - y)*(4 + eta + 4*y))/
            ((1 + y)*(8 - eta^2 - 4*eta*y - 8*y^2)))])/3 + 
       (103168*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
            (1 + y))])/57 - (32*PolyLog[3, (2*(8 - eta^2 - 4*eta*y - 8*y^2))/
           ((4 - eta - 4*y)*(4 + eta + 4*y))])/3 + 
       (2031856204*PolyLog[3, -(eta/(2 - eta*y - 2*y^2))])/942723 + 
       (4131536008*PolyLog[3, eta/(2 - eta*y - 2*y^2)])/942723 - 
       (98224*PolyLog[3, -((eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
             (2 - eta*y - 2*y^2)))])/447 + 
       (3776*PolyLog[3, (eta*(1 - y))/(2*(2 - eta*y - 2*y^2))])/149 - 
       (21629354*PolyLog[3, -1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2)])/8493 - 
       (2151908068*PolyLog[3, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/942723 - 
       (223649992*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/25479 - 
       (9726184*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/(2 - eta*y - 2*y^2)])/
        8493 + (28016*PolyLog[3, ((4 - eta - 4*y)*(4 + eta + 4*y))/
           (8*(2 - eta*y - 2*y^2))])/447 - 
       (64304*PolyLog[3, ((1 - y)*(4 + eta + 4*y))/(2*(2 - eta*y - 2*y^2))])/
        447 - (41656*PolyLog[3, ((1 - y)*(8 - eta^2 - 6*eta*y - 8*y^2))/
           ((4 - eta - 4*y)*(2 - eta*y - 2*y^2))])/447 - 
       (84496*PolyLog[3, -1/2*(eta*(8 - eta^2 - 6*eta*y - 8*y^2))/
            ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))])/447 - 
       (32*PolyLog[3, (eta^2*(1 + y)*(2 + eta + 2*y))/
           (2*(8 - eta^2 - 4*eta*y - 8*y^2)*(2 - eta*y - 2*y^2))])/3 - 
       (43000*PolyLog[3, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
            (2 - eta*y - 2*y^2)])/57 - 
       (3020*PolyLog[3, (8 - eta^2 - 4*eta*y - 8*y^2)/
           (4*(2 - eta*y - 2*y^2))])/19 + 
       (861128632*PolyLog[3, (2 - eta*y - 2*y^2)/(4 - eta - 4*y)])/942723 - 
       (3925975582*PolyLog[3, (2 - eta*y - 2*y^2)/(4 + eta + 4*y)])/942723 - 
       (22744*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/57 + 
       (1888*PolyLog[3, (2*(4 - eta - 4*y)*(2 - eta*y - 2*y^2))/
           ((2 - eta - 2*y)^2*(4 + eta + 4*y))])/149 + 
       (2199993572*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/942723 + 
       (1399376548*PolyLog[3, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/942723 - 
       (3745888*PolyLog[3, ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/
           ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/447 - 
       (64*PolyLog[3, (2*(2 + eta + 2*y)*(2 - eta*y - 2*y^2))/
           ((1 + y)*(8 - eta^2 - 4*eta*y - 8*y^2))])/3 + 
       (17416*PolyLog[3, ((x - y)*y)/(1 - y^2)])/447 - 
       (6374*PolyLog[3, 1 - y^2])/447 + 
       (6280*PolyLog[3, ((1 - x^2)*(1 - y^2))/(1 - x*y)^2])/149 - 
       (8*PolyLog[3, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
           (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3 + 
       (128*PolyLog[3, (4*(1 - y^2))/(8 - eta^2 - 4*eta*y - 8*y^2)])/3 + 
       (6675712897*Zeta[3])/942723) + Log[8 - eta^2 - 6*eta*y - 8*y^2]*
      ((237902*Log[8 - eta^2 - 4*eta*y - 8*y^2]^3)/1341 - 
       8*Log[8 - eta^2 - 4*eta*y - 8*y^2]^2*Log[2 - eta*y - 2*y^2] + 
       (36935548783*Log[2 - eta*y - 2*y^2]^3)/14140845 + 
       Log[2 - eta*y - 2*y^2]*((814225360*Pi^2)/2828169 - 
         (2966264096*PolyLog[2, -x])/942723 + (3115467854*PolyLog[2, x])/
          942723 - (23573450344*PolyLog[2, (1 + x)/2])/4713615 - 
         (6747976*PolyLog[2, -(eta/(2 - eta - 2*y))])/2831 - 
         (1543908797*PolyLog[2, -1/2*eta/(2 - eta - 2*y)])/1571205 + 
         (2887518254*PolyLog[2, (2 - eta - 2*y)/4])/942723 - 
         (17389744*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/8493 + 
         (67898*PolyLog[2, (x - y)/(1 + x)])/447 + 
         (19970632*PolyLog[2, (1 + y)/2])/8493 - 
         (1090*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/149 + (672347198*PolyLog[2, (4 + eta + 4*y)/8])/
          942723 + (37730*PolyLog[2, (1 - x)/(1 - x*y)])/447 + 
         (19106588*PolyLog[2, (1 - x*y)/(1 + x)])/8493 + 
         (1090*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 8*
                y^2)])/149 - (37730*PolyLog[2, ((2 - eta - 2*y)*
              (2 + eta + 2*y))/(8 - eta^2 - 4*eta*y - 8*y^2)])/447 + 
         (19823458*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (2*(4 - eta - 4*y)*(1 + y))])/8493 - 
         (20708*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/447 + 
         (6386786*PolyLog[2, ((4 - eta - 4*y)*(2 + eta + 2*y))/
             (4*(2 - eta*y - 2*y^2))])/2831 - 
         (14*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))])/
          3 + (19106588*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/8493 - 
         (19106588*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/8493 - 
         (19237840*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/8493 + 
         (119848064*PolyLog[2, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
              8*y^2)])/248085) + Log[8 - eta^2 - 4*eta*y - 8*y^2]*
        ((-91469*Pi^2)/1341 + (164*Log[2 - eta*y - 2*y^2]^2)/3 - 
         24*PolyLog[2, -x] + (41041*PolyLog[2, x])/447 + 
         (208*PolyLog[2, (1 + x)/2])/3 + 
         (136*PolyLog[2, -(eta/(2 - eta - 2*y))])/3 - 
         (136*PolyLog[2, (2 - eta - 2*y)/4])/3 - 
         (136*PolyLog[2, (2 - eta - 2*y)/(4 - eta - 4*y)])/3 - 
         (35081*PolyLog[2, (x - y)/(1 + x)])/447 + 64*PolyLog[2, y] + 
         48*PolyLog[2, x*y] + (80*PolyLog[2, (1 + y)/2])/3 - 
         (136*PolyLog[2, (eta + 4*y)/4])/3 + 
         (136*PolyLog[2, -((eta*(eta + 4*y))/((2 - eta - 2*y)*(4 + eta + 
                4*y)))])/3 - (3742*PolyLog[2, (1 - x)/(1 - x*y)])/447 - 
         (2135*PolyLog[2, -((x - y)/(1 - x*y))])/894 + 
         (34667*PolyLog[2, (x - y)/(1 - x*y)])/447 + 
         (22819*PolyLog[2, (1 - x*y)/(1 + x)])/149 - 
         48*PolyLog[2, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
              8*y^2)] + (136*PolyLog[2, ((2 - eta - 2*y)*(2 + eta + 2*y))/
             (8 - eta^2 - 4*eta*y - 8*y^2)])/3 - 
         (136*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/(2*(4 - eta - 4*y)*
              (1 + y))])/3 + (136*PolyLog[2, eta/(2 - eta*y - 2*y^2)])/3 - 
         (136*PolyLog[2, ((1 - y)*(2 + eta + 2*y))/(2*(2 - eta*y - 2*y^2))])/
          3 + (128*PolyLog[2, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/
              (2 - eta*y - 2*y^2)])/3 + 
         (136*PolyLog[2, (8 - eta^2 - 4*eta*y - 8*y^2)/
             (4*(2 - eta*y - 2*y^2))])/3 + 
         (136*PolyLog[2, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
              (4 + eta + 4*y))])/3 - (160*PolyLog[2, (2*(2 - eta*y - 2*y^2))/
             (8 - eta^2 - 6*eta*y - 8*y^2)])/3 + 
         (68*PolyLog[2, (16*(2 - eta - 2*y)*(2 + eta + 2*y)*(1 - y^2))/
             (8 - eta^2 - 4*eta*y - 8*y^2)^2])/3) - 
       (746313532*PolyLog[3, (1 - x)/2])/76437 - (5628590*PolyLog[3, 1 - x])/
        8493 - (59335*PolyLog[3, -x])/447 - (157223*PolyLog[3, x])/149 - 
       (9056*PolyLog[3, (1 + x)^(-1)])/447 - 
       (89983796308*PolyLog[3, (1 + x)/2])/14140845 + 
       (16*PolyLog[3, 1 - x^2])/3 - (114074*PolyLog[3, (-eta - 4*y)/4])/447 - 
       (3844*PolyLog[3, -1/2*eta/(2 - eta - 2*y)])/149 + 
       (6257401456*PolyLog[3, (4 - eta - 4*y)/(2*(2 - eta - 2*y))])/4713615 - 
       (89204*PolyLog[3, (2 - eta - 2*y)/4])/447 - 
       (8130268*PolyLog[3, (2 - eta - 2*y)/(4 - eta - 4*y)])/8493 - 
       26*PolyLog[3, (1 - y)/2] - 14*PolyLog[3, -((x - y)/(1 - x))] + 
       (108710*PolyLog[3, (x - y)/(1 + x)])/447 + 
       (20992*PolyLog[3, (x - y)/(1 - y)])/447 + 
       (13581*PolyLog[3, (x - y)/((1 + x)*(1 - y))])/149 + 
       192*PolyLog[3, -y] + 400*PolyLog[3, x*y] + 
       72*PolyLog[3, (-2*y)/(1 - y)] - 
       96*PolyLog[3, -(((1 - x)*y)/(1 - y))] + 
       (18349528*PolyLog[3, (-2*eta)/((4 - eta - 4*y)*(1 + y))])/2831 - 
       (15641728*PolyLog[3, -(eta/((2 - eta - 2*y)*(1 + y)))])/8493 - 
       (28*PolyLog[3, -((eta*(1 - y))/((4 - eta - 4*y)*(1 + y)))])/3 + 
       (6226*PolyLog[3, -((x - y)/(1 + y))])/447 + 
       (8*PolyLog[3, (-2*(x - y))/((1 - x)*(1 + y))])/3 + 
       (272*PolyLog[3, -((x - y)/((1 - x)*(1 + y)))])/3 - 
       144*PolyLog[3, y/(1 + y)] + 24*PolyLog[3, (2*y)/(1 + y)] - 
       240*PolyLog[3, ((1 + x)*y)/(1 + y)] + (30662*PolyLog[3, (1 + y)/2])/
        447 - (74368*PolyLog[3, (x*(1 + y))/(1 + x)])/447 + 
       (11320*PolyLog[3, (2 + eta + 2*y)/(2*(1 + y))])/447 - 
       (18637416*PolyLog[3, -(((1 - y)*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (1 + y)))])/2831 + (72953*PolyLog[3, (eta + 4*y)/4])/447 + 
       (2348*PolyLog[3, (eta*(eta + 4*y))/(2*(4 - eta - 4*y)*(1 + y))])/
        4023 - (8*PolyLog[3, -((eta*(eta + 4*y))/((4 - eta - 4*y)*
             (2 + eta + 2*y)))])/3 + 
       (8*PolyLog[3, -((eta*(2 - eta - 2*y)*(eta + 4*y))/((4 - eta - 4*y)^2*
             (2 + eta + 2*y)))])/3 - 
       (4744*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(8*(1 + y))])/447 - 
       (10240*PolyLog[3, -((eta*(2 + eta + 2*y)*(eta + 4*y))/
            ((2 - eta - 2*y)*(4 + eta + 4*y)^2))])/149 + 
       (51875*PolyLog[3, -(eta/(4 + eta + 4*y))])/447 - 
       (796564*PolyLog[3, (2*(1 + y))/(4 + eta + 4*y)])/4023 - 
       (86470364*PolyLog[3, (2 + eta + 2*y)/(4 + eta + 4*y)])/76437 - 
       (10315*PolyLog[3, (2*(2 + eta + 2*y))/(4 + eta + 4*y)])/149 - 
       (8764*PolyLog[3, -((eta*(2 + eta + 2*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/447 - 
       (44404*PolyLog[3, (eta + 4*y)/(4 + eta + 4*y)])/447 + 
       (559951*PolyLog[3, (eta*(eta + 4*y))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/4023 + 
       (400678*PolyLog[3, -((eta*(eta + 4*y))/((2 - eta - 2*y)*
             (4 + eta + 4*y)))])/4023 - 
       (68209*PolyLog[3, ((2 + eta + 2*y)*(eta + 4*y))/(2*(4 + eta + 4*y))])/
        447 + 192*PolyLog[3, (1 - x)/(1 - x*y)] - 
       (5579*PolyLog[3, (x*(1 - y))/(1 - x*y)])/447 - 
       (152*PolyLog[3, ((1 + x)*(1 - y))/(2*(1 - x*y))])/3 + 
       (170*PolyLog[3, -((x - y)/(1 - x*y))])/3 + 
       (172*PolyLog[3, (x - y)/(1 - x*y)])/3 - 
       (32*PolyLog[3, (x*(x - y))/(1 - x*y)])/3 + 
       192*PolyLog[3, -((x*y)/(1 - x*y))] - 
       240*PolyLog[3, -(((1 + x)*y)/(1 - x*y))] - 
       (440*PolyLog[3, ((1 - x)*(1 + y))/(2*(1 - x*y))])/3 - 
       (7384*PolyLog[3, (1 - x*y)/(1 + x)])/447 + 
       (6141178238*PolyLog[3, ((2 - eta - 2*y)*(2 + eta + 2*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/4713615 - 
       (4360*PolyLog[3, -((eta*(2 + eta + 2*y))/((1 + y)*(8 - eta^2 - 
              6*eta*y - 8*y^2)))])/149 - 
       (670939*PolyLog[3, -1/2*(eta*(eta + 4*y))/(8 - eta^2 - 6*eta*y - 
             8*y^2)])/4023 - (32872*PolyLog[3, ((2 - eta - 2*y)*(eta + 4*y))/
           (8 - eta^2 - 6*eta*y - 8*y^2)])/447 - 
       (56497*PolyLog[3, -(((2 + eta + 2*y)*(eta + 4*y))/(8 - eta^2 - 
             6*eta*y - 8*y^2))])/447 + 
       16*PolyLog[3, (eta*(eta + 4*y))/(8 - eta^2 - 4*eta*y - 8*y^2)] - 
       (8344816*PolyLog[3, -(eta/(2 - eta*y - 2*y^2))])/8493 + 
       (22550600*PolyLog[3, eta/(2 - eta*y - 2*y^2)])/8493 - 
       (14794800*PolyLog[3, -((eta*(2 - eta - 2*y))/((4 - eta - 4*y)*
             (2 - eta*y - 2*y^2)))])/2831 + 
       (37856*PolyLog[3, -1/2*(eta*(1 + y))/(2 - eta*y - 2*y^2)])/447 + 
       (38672*PolyLog[3, ((4 - eta - 4*y)*(2 + eta + 2*y))/
           (4*(2 - eta*y - 2*y^2))])/447 - 
       (18637416*PolyLog[3, ((1 - y)*(2 + eta + 2*y))/
           (2*(2 - eta*y - 2*y^2))])/2831 + 
       (64*PolyLog[3, -1/4*(8 - eta^2 - 4*eta*y - 8*y^2)/(2 - eta*y - 
             2*y^2)])/3 - (19168*PolyLog[3, (2 - eta*y - 2*y^2)/
           (4 + eta + 4*y)])/447 + 
       (32*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((4 - eta - 4*y)*
            (4 + eta + 4*y))])/3 - 
       (4168500998*PolyLog[3, (4*(2 - eta*y - 2*y^2))/((2 - eta - 2*y)*
            (4 + eta + 4*y))])/4713615 + 
       (1190703652*PolyLog[3, (2*(2 - eta*y - 2*y^2))/(8 - eta^2 - 6*eta*y - 
            8*y^2)])/942723 - 
       (3744412*PolyLog[3, ((4 + eta + 4*y)*(2 - eta*y - 2*y^2))/
           ((1 + y)*(8 - eta^2 - 6*eta*y - 8*y^2))])/447 + 
       12*PolyLog[3, 1 - y^2] + (68*PolyLog[3, ((1 - x^2)*(1 - y^2))/
           (1 - x*y)^2])/3 + (103785580*Zeta[3])/8493))/24}, -3, 2, 1]

